Limits of Per-Group Privacy Gates for Synthetic Tables: Sample-Size Floors, Pooled Masking, and Three Failed Specifications

A release gate is an automatic pass or fail decision on a synthetic table before it leaves the data owner. We specified one with attack-based privacy scores, per-group scoring and planted controls with known answers, and tested it on Bank Marketing (45,211 rows) and Diabetes 130-US Hospitals (101,766 rows). Three findings stand. (1) Per-group privacy testing has hard sample-size floors: at a 1% false-positive rate and a 5% leak tolerance, a group needs 49 members before a boundary leak yields at least one attack hit with 95% probability, and a clean group needs 152 members to pass 95% of the time. We give the exact binomial construction. (2) A pooled privacy score hides a fully exposed rare class: when every record of a group holding share g of the data is exposed, the pooled leak equals g, so a pooled check with tolerance t fires only when g > t. A planted control exposing every record of a 3% class was recovered in full by a distance attack on both tables, yet passed the pooled check. The rule held on five untouched splits and in an independent reimplementation. Partial leaks are masked too: a SMOTE-rebalanced release exposed 16% of rare-class members and passed at every tolerance. Gaussian copula, CTGAN, TVAE and an MST-style differentially private generator showed no leak above tolerance. (3) Per-group gating, as we specified it, rejects clean data: three successive specifications failed, the last passing 0 of 5 untouched splits when run prospectively. Findings 1 and 2 are not new in kind. Our contribution is worked numbers for the gate setting, a one-line masking rule, and a complete record of three failures, offered as a negative result.

==> anc/README.md <==
# Replication code: Limits of Per-Group Privacy Gates for Synthetic Tables

Aniket Tapre, Fahrenheit Research.

This folder reproduces the pooled-gate masking result on UCI Bank Marketing and the
group-size floors reported in the paper (v1.1 scripts, under a minute on a laptop CPU), and adds
three v1.2 experiments: the Diabetes 130-US Hospitals replication (A), trained generators on Bank
Marketing (B) and a multiple-testing illustration on the Clean control (C). Those take roughly
8, 35 and 15 minutes on a 2-core CPU.

## Setup

```
pip install -r requirements.txt
bash run_all.sh
```

`bank-full.csv` is downloaded automatically from the UCI archive
(https://archive.ics.uci.edu/static/public/222/bank+marketing.zip, inner `bank.zip`)
into `data/` on first use. SHA-256 of the file used here:
`d1513ec63b385506f7cfce9f2c5caa9fe99e7ba4e8c3fa264b3aaf0f849ed32d`.

## Scoring rule (from the paper)

* Attack false-positive rate a = 0.01, threshold set on non-member records.
* Leak u = max(0, TPR - a) / (1 - a).
* Component score s = max(0, 100 - 15 u / t), tolerance t in {0.02, 0.03, 0.05}; pass mark 85.
* If a group holding share g of the training rows is fully exposed and the rest is clean,
  pooled TPR = a + g(1 - a), so pooled u = g and the pooled score is 100 - 15 g / t.

## Files

| File | Purpose |
|---|---|
| `privgate.py` | Shared code: scoring rule, Clopper-Pearson bound, data loading and split, encoder, distance attack |
| `plotstyle.py` | Sans-serif academic figure style, vector PDF with embedded TrueType fonts |
| `replicate_bank.py` | Five-seed replication: Clean and Rare-leak controls, pooled scores |
| `sweep_masking.py` | Sweep of exposed group share g from 0.005 to 0.10 on seed 1729; makes `figures/fig_masking.pdf` |
| `floors.py` | Detection and adequacy floors for t from 0.01 to 0.10; makes `figures/fig_floors.pdf` |
| `privgate_ext.py` | v1.2 additions on top of `privgate.py` (unchanged): Diabetes loading and patient-level split, density-ratio attack, per-group evaluation, share-weighted identity, generators |
| `replicate_diabetes.py` | Experiment A: Diabetes Clean and Rare-leak controls, seeds 1729, 1733, 1741 |
| `generators_bank.py` | Experiment B: trained generators on Bank, both attacks, per-group leaks; releases cached in `cache/` |
| `report_generators.py` | Experiment B tables and `figures/fig_generators.pdf` |
| `multiple_testing.py`, `report_multiple_testing.py` | Experiment C: 54-component family on the Clean control, uncorrected against Holm |
| `results/*.csv`, `results/*.md` | Numeric outputs |

## Protocol

1. **Split.** For each seed in 1729, 1733, 1741, 1747, 1753 the rows are permuted with
   `numpy.random.default_rng(seed)` and cut 60% train / 10% oracle / 10% reference / 20% holdout
   (floor for the first three; holdout takes the remainder, 9,043 rows).
2. **Rare class.** Inside train, positives (y = yes) are randomly downsampled so they are 3%
   of training rows; surplus positives are discarded.
3. **Releases.**
   * Clean = the oracle records (real rows, never in training).
   * Rare-leak = Clean plus every rare-class training record copied unchanged. We add the
     records rather than replacing clean ones, so the release grows from 4,521 to about 5,262 rows.
4. **Encoding.** Numeric columns are standardised and categorical columns one-hot encoded,
   with statistics and category levels fitted on the reference split only. The label y is part
   of each record.
5. **Attack.** Each candidate gets score = -(Euclidean distance to its nearest release record).
   Members are all training records, non-members are holdout records. The threshold is the
   99th percentile of non-member scores and a member is flagged if its score is strictly above it
   (realised FPR 1.01%).
6. **Statistics.** Pooled TPR, leak u, one-sided exact 95% Clopper-Pearson upper bound on TPR
   mapped to u, pooled score at each tolerance, and rare-class recall.

## Floors

* Detection floor: n >= ln(0.05) / ln(1 - a - t(1 - a)).
* Adequacy floor: with true TPR = a, a group passes iff its one-sided exact 95% Clopper-Pearson
  upper bound on TPR is <= a + t(1 - a). The floor is the first n from which the pass probability
  is at least 0.95 for every larger n (checked exactly up to n = 6,000).

Reproduced exactly: detection 100 / 74 / 49 and adequacy 566 / 296 / 152 at t = 0.02 / 0.03 / 0.05.

## Notes on randomness

The split depends on the random number generator. These scripts use NumPy's `default_rng`;
the original pipeline's generator is not known, so per-seed rows differ slightly from the paper
(seed 1729 matches its 24,694 training rows and 741 positives exactly). The pooled score moves by
about one point between seeds because the clean background TPR fluctuates around 1% with
9,043 non-members.

## v1.2 experiments

Software used: Python 3.12, numpy 2.5.5, pandas 2.3.3, scipy 1.18.1, scikit-learn 1.9.1,
torch 2.15.0 (CPU build), SDV 2.2.0. `smartnoise-synth` did not install after two attempts
(its `pac-synth` dependency needs a Rust toolchain), so the differentially private generator is a
self-written MST-style generator in `privgate_ext.py` (no Private-PGM).
Diabetes file used: `diabetic_data.csv` from the UCI archive for dataset 296, SHA-256
`0689e7ec031237dc63031b938805c48377748761a3b26acab621567afa24df97`.

### A. Diabetes 130-US Hospitals (`replicate_diabetes.py`)

* Split by `patient_nbr`: patients permuted with `default_rng(seed)` and cut 60/10/10/20; inside
  train, encounters with `readmitted == '<30'` are downsampled to 3% of training rows.
  `encounter_id` and `patient_nbr` are dropped; all other 48 columns (including the 3-level
  `readmitted` label) form the record. One-hot encoding fitted on the reference split gives
  1,560 to 1,601 features.
* Same Clean and Rare-leak controls and distance attack as the Bank replication; the
  density-ratio attack is also run (pooled).
* Output: `results/diabetes_results.csv`, `results/diabetes_results.md`.

### B. Trained generators on Bank Marketing (`generators_bank.py`, `report_generators.py`)

Seeds 1729, 1733, 1741, 3% rare arm, releases of 4,521 rows (oracle size):

| Release | Construction |
|---|---|
| Clean, Rare-leak | the planted controls, as before (reference points) |
| SMOTE 3% rare | SMOTE-style interpolation within class on training records, training class mix |
| SMOTE balanced | the same with a 50% rare release (classic minority oversampling) |
| Clean maj. + SMOTE rare | hybrid: the oracle's real majority-class rows plus SMOTE-interpolated rare rows from training, natural class share (about 12%); the partial-leak analogue of Rare-leak |
| Gaussian copula | SDV `GaussianCopulaSynthesizer`, defaults |
| TVAE | SDV `TVAESynthesizer`, 150 epochs |
| CTGAN | SDV `CTGANSynthesizer`, 30 epochs (modest, for CPU time) |
| MST-style, epsilon 1 and 8 | self-written: zCDP budget (delta 1e-9) split in thirds over noisy 1-way marginals, exponential-mechanism selection of a spanning tree of 2-way marginals, and noisy 2-way marginals; sampling along the tree; numeric bins from reference-split quantiles (treated as public) |

SMOTE interpolation: numeric columns base + lambda (neighbour - base) with lambda drawn from
U(0, 1) and one of the 5 nearest same-class neighbours; categoricals take the most frequent value
among the base and its 5 neighbours (SMOTE-NC rule).

Per-group leaks use a threshold calibrated on holdout records of the same class (FPR 1% within
the class); the share-weighted identity is checked with the pooled threshold, where it is exact
before clipping at zero. A release is counted as **masked** at tolerance t when the pooled score
(from the 95% upper bound) passes and the rare-class score fails.
Output: `results/generators_bank_long.csv`, `results/generators_bank_summary.csv`,
`results/generators_bank.md`, `figures/fig_generators.pdf`.

Seeding: SMOTE and MST-style releases are deterministic given the seed. SDV releases are seeded
(numpy and torch) but may differ slightly across platforms; the exact releases used are in `cache/`.

### C. Multiple testing on the Clean control (`multiple_testing.py`)

Family of 54 components: 2 attacks x 27 groups (pooled, 2 classes, 12 job levels, 3 marital,
4 education, 5 age bands), thresholds calibrated per group, groups with fewer than 100 holdout
records unresolvable (job = unknown). Two rules are compared, each uncorrected and with Holm:
pass on evidence (the paper's bound-based rule) and fail on evidence (Fisher exact test of member
against holdout hits). The five paper seeds are reported individually; 45 extra seeds
(2001 to 2045) are used only to estimate pass rates.
Output: `results/multiple_testing_components.csv`, `results/multiple_testing_summary.csv`,
`results/multiple_testing.md`.

### Key results (v1.2)

* **A.** Rare-leak on Diabetes: distance recall 1678/1678, 1673/1673, 1680/1680; pooled score at
  t = 0.05 of 90.32, 90.92 and 90.34 (paper: 89.83, 90.02, 90.42); fails at t = 0.02 and 0.03 on
  every seed. Pooled density ratio found 214 to 218 of the rare records and passed at every
  tolerance. Split sizes: 55,771 to 55,989 training rows, 1,673 to 1,680 positives, holdout
  20,281 to 20,392 (paper: 55,923, 1,678, 20,353).
* **B.** Trained generators (Gaussian copula, TVAE, CTGAN, MST-style at epsilon 1 and 8) showed no
  leak above tolerance in the pooled table or the rare class at t = 0.05 on any seed. SMOTE at the
  training mix leaked across both classes (pooled leak about 0.083) and failed the pooled gate.
  Balanced SMOTE leaked heavily in the rare class (0.28 to 0.34) and failed the pooled gate too,
  because majority records also leaked (about 0.053). The hybrid Clean majority + SMOTE rare
  release is the real-generator case of masking: rare-class leak 0.15 to 0.19 under the distance
  attack, pooled leak 0.003 to 0.006, pooled score above 94 at every tolerance, masked on 3 of 3
  seeds at t = 0.02, 0.03 and 0.05. TVAE produced 0 to 2 rare rows out of 4,521: a usefulness
  failure that no privacy component sees. The share-weighted identity is exact with a shared
  threshold before clipping; the clipped, class-calibrated version is within 0.005.
* **C.** At t = 0.05 the pass-on-evidence rule passed 46 of 50 clean releases with or without
  Holm; at t = 0.02 it passed 2 (uncorrected) and 1 (Holm) of 50. With unresolvable components
  blocking, 0 of 50 passed. Under the fail-on-evidence rule, 13 of 50 clean releases passed
  uncorrected and 47 of 50 with Holm. Holm only helps the fail-on-evidence rule; for the
  pass-on-evidence rule the release decision is an intersection-union test that already controls
  the error of passing a leaking release, and correction only makes it stricter.
* **Composition effect.** On clean releases the pooled distance component alarms in 32% of
  releases while the per-class components alarm at about the nominal rate. Training members are
  3% positive but the holdout is about 11.7% positive, and positive records sit farther from the
  mostly negative oracle (seed 1729: median distance 2.15 against 1.50; pooled-threshold hit rate
  0.09% against 1.13%). The clean pooled TPR of about 1.15% is therefore mostly a systematic
  composition effect, not only sampling noise.


==> anc/floors.py <==
"""
floors.py
Group-size floors for a per-group privacy gate at attack FPR a = 0.01.

Detection floor: the smallest group size n at which a fully clean group (true TPR = a)
can be told apart from a group sitting exactly at tolerance, i.e. n >= ln(0.05) /
ln(1 - a - t(1 - a)): with fewer rows, a group whose TPR is at the limit a + t(1 - a)
produces zero hits with probability above 5%.

Adequacy floor: a clean group passes iff the one-sided exact 95% Clopper-Pearson upper
bound on its TPR is <= a + t(1 - a). With true TPR = a, P(pass | n) = P(K <= k_max(n)),
K distributed Binomial(n, a), k_max(n) = largest k whose upper bound clears the limit. Because
P(pass | n) saw-tooths in n, the adequacy floor is the first n from which
P(pass | m) >= 0.95 holds for EVERY m >= n (checked up to N_MAX, far beyond the floor).

Expected: detection 100 / 74 / 49 and adequacy 566 / 296 / 152 at t = 0.02 / 0.03 / 0.05.
Writes results/floors.csv and figures/fig_floors.pdf.
"""
import os
import numpy as np
import pandas as pd
from scipy.stats import beta, binom
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

import privgate as pg
from plotstyle import apply_style, TOL_COLORS

A = pg.ALPHA
N_MAX = 6000


def detection_floor(t, a=A):
    return int(np.ceil(np.log(0.05) / np.log(1 - a - t * (1 - a))))


def pass_prob(t, a=A, n_max=N_MAX):
    """P(clean group passes) for n = 1..n_max (exact)."""
    limit = a + t * (1 - a)
    probs = np.empty(n_max)
    k = -1  # k_max so far; -1 means even zero hits fail
    for n in range(1, n_max + 1):
        # The upper bound falls with n for fixed k, so k_max(n) never decreases:
        # advance k while k + 1 hits out of n still clears the limit.
        while k + 1 < n and beta.ppf(pg.CONF, k + 2, n - k - 1) <= limit:
            k += 1
        probs[n - 1] = binom.cdf(k, n, a) if k >= 0 else 0.0
    return probs


def adequacy_floor(t, a=A, n_max=N_MAX):
    p = pass_prob(t, a, n_max)
    fail = np.flatnonzero(p < pg.CONF)
    if len(fail) and fail[-1] == n_max - 1:
        raise RuntimeError("increase N_MAX")
    return (int(fail[-1]) + 2 if len(fail) else 1), p


def main():
    ts = np.round(np.arange(0.01, 0.1001, 0.005), 3)
    rows = []
    curves = {}
    for t in ts:
        adq, p = adequacy_floor(t)
        rows.append({"t": t, "detection_floor": detection_floor(t), "adequacy_floor": adq})
        curves[t] = p
    res = pd.DataFrame(rows)
    os.makedirs(os.path.join(pg.HERE, "results"), exist_ok=True)
    res.to_csv(os.path.join(pg.HERE, "results", "floors.csv"), index=False)
    print(res.to_string(index=False))

    expected = {0.02: (100, 566), 0.03: (74, 296), 0.05: (49, 152)}
    for t, (d, q) in expected.items():
        r = res[np.isclose(res.t, t)].iloc[0]
        ok = (r.detection_floor == d) and (r.adequacy_floor == q)
        print(f"t={t}: detection {r.detection_floor} (paper {d}), adequacy "
              f"{r.adequacy_floor} (paper {q}) -> {'MATCH' if ok else 'MISMATCH'}")

    # ---------------- figure ----------------
    apply_style()
    fig, ax = plt.subplots(figsize=(6.0, 3.9))
    ax.plot(res.t * 100, res.adequacy_floor, "-o", ms=3.5, color="#1f4e79",
            label=r"adequacy floor (clean group passes with prob. $\geq$ 0.95)")
    ax.plot(res.t * 100, res.detection_floor, "-s", ms=3.5, color="#c55a11",
            label=r"detection floor  $n \geq \ln 0.05 \,/\, \ln(1-a-t(1-a))$")
    for t, (d, q) in expected.items():
        ax.annotate(str(q), (t * 100, q), textcoords="offset points", xytext=(5, 5),
                    fontsize=8, color="#1f4e79")
        ax.annotate(str(d), (t * 100, d), textcoords="offset points", xytext=(-6, -13), ha="right",
                    fontsize=8, color="#c55a11")
    ax.set_yscale("log")
    ax.set_xlim(1, 10)
    ax.set_xlabel("Tolerance t (%)")
    ax.set_ylabel("Minimum group size n (records, log scale)")
    ax.set_title("Group-size floors at attack FPR a = 0.01", fontsize=10)
    ax.legend(loc="upper right", frameon=False, fontsize=7.5)
    os.makedirs(os.path.join(pg.HERE, "figures"), exist_ok=True)
    out = os.path.join(pg.HERE, "figures", "fig_floors.pdf")
    fig.savefig(out)
    fig.savefig(out.replace(".pdf", ".png"), dpi=150)
    print("wrote", out)


if __name__ == "__main__":
    main()


==> anc/generators_bank.py <==
"""
generators_bank.py
Experiment B: trained generators on UCI Bank Marketing, 3% rare arm, seeds 1729, 1733, 1741.

Releases (each of 4,521 rows, the size of the curation oracle):
  clean          oracle records (reference point, as in replicate_bank.py)
  rare_leak      Clean plus every rare-class training record (planted control, 5,262 rows)
  smote          SMOTE-style interpolation within class, training class mix (3% rare)
  smote_bal      SMOTE-style interpolation within class, balanced release (50% rare)
  smote_min      hybrid minority oversampling: the oracle's majority-class records (real, never in
                 training) plus SMOTE-interpolated rare-class rows from training, 4,521 rows in all
                 (rare share about 12%, the natural share); the partial-leak analogue of Rare-leak
  copula         SDV GaussianCopulaSynthesizer
  tvae           SDV TVAESynthesizer (TVAE_EPOCHS, default 100)
  ctgan          SDV CTGANSynthesizer (CTGAN_EPOCHS, default 50)
  mst_e1, mst_e8 self-written MST-style DP tree generator at epsilon 1 and 8 (delta 1e-9)

Attacks: distance (privgate) and density ratio (privgate_ext), FPR 1%.
Groups: pooled, rare (y = yes) and majority (y = no). Per-group leaks use a threshold calibrated
on holdout records of the same class; the share-weighted identity uses the pooled threshold.

Writes results/generators_bank_long.csv (one row per seed x generator x attack),
results/generators_bank.md (tables) and caches releases in cache/.
"""
import os
import sys
import time

import numpy as np
import pandas as pd

import privgate as pg
import privgate_ext as px

M = 4521
TVAE_EPOCHS = int(os.environ.get("TVAE_EPOCHS", 100))
CTGAN_EPOCHS = int(os.environ.get("CTGAN_EPOCHS", 50))
GENS = os.environ.get("GENS", "clean,rare_leak,smote,smote_bal,smote_min,copula,mst_e1,mst_e8,tvae,ctgan").split(",")
CACHE = os.path.join(pg.HERE, "cache")
RES = os.path.join(pg.HERE, "results")


def make_release(gen, s, enc, seed):
    tr = s["train"]
    path = os.path.join(CACHE, f"bank_{seed}_{gen}.csv")
    if gen in ("clean", "rare_leak"):
        return None
    if os.path.exists(path):
        return pd.read_csv(path)
    t0 = time.time()
    if gen == "smote":
        rel = px.smote_release(tr, "y", M, "yes", pg.RARE_SHARE, enc, seed)
    elif gen == "smote_bal":
        rel = px.smote_release(tr, "y", M, "yes", 0.5, enc, seed)
    elif gen == "smote_min":
        orc = s["oracle"]
        maj = orc[orc["y"] != "yes"]
        n_rare = M - len(maj)
        syn = px.smote_release(tr, "y", n_rare, "yes", 1.0, enc, seed)
        rel = pd.concat([maj, syn], ignore_index=True)
        rel = rel.iloc[np.random.default_rng(seed).permutation(len(rel))].reset_index(drop=True)
    elif gen == "copula":
        rel = px.sdv_release(tr, M, "copula", seed)
    elif gen == "tvae":
        rel = px.sdv_release(tr, M, "tvae", seed, epochs=TVAE_EPOCHS)
    elif gen == "ctgan":
        rel = px.sdv_release(tr, M, "ctgan", seed, epochs=CTGAN_EPOCHS)
    elif gen.startswith("mst_e"):
        rel = px.mst_release(tr, s["reference"], M, float(gen[5:]), seed)
    else:
        raise ValueError(gen)
    os.makedirs(CACHE, exist_ok=True)
    rel.to_csv(path, index=False)
    print(f"  fitted {gen} seed {seed} in {time.time() - t0:.0f}s", flush=True)
    return rel


def run_seed(df, seed):
    s = pg.split_bank(df, seed)
    tr, ho = s["train"], s["holdout"]
    enc = pg.Encoder().fit(s["reference"])
    X_tr, X_ho, X_or = enc.transform(tr), enc.transform(ho), enc.transform(s["oracle"])
    dr = px.DensityRatio(enc.transform(s["reference"]), seed=seed)
    rare_m = (tr["y"] == "yes").to_numpy()
    rare_n = (ho["y"] == "yes").to_numpy()
    mg, ng = {"rare": rare_m, "majority": np.logical_not(rare_m)}, {"rare": rare_n, "majority": np.logical_not(rare_n)}
    rows = []
    for gen in GENS:
        rel_df = make_release(gen, s, enc, seed)
        if gen == "clean":
            X_rel, share = X_or, float((s["oracle"]["y"] == "yes").mean())
        elif gen == "rare_leak":
            X_rel = np.vstack([X_or, X_tr[rare_m]])
            share = float(((s["oracle"]["y"] == "yes").sum() + rare_m.sum()) / len(X_rel))
        else:
            X_rel, share = enc.transform(rel_df), float((rel_df["y"] == "yes").mean())
        for att in ("distance", "density_ratio"):
            if att == "distance":
                ms, ns = px.distance_scores(X_tr, X_ho, X_rel)
            else:
                ms, ns = dr.scores(X_tr, X_ho, X_rel)
            r = px.evaluate(ms, ns, mg, ng)
            idt = px.identity_check(r, ["rare", "majority"])
            row = {"seed": seed, "generator": gen, "attack": att, "release_rows": len(X_rel),
                   "release_rare_share": round(share, 4),
                   "pooled_leak": r["pooled"]["leak"], "pooled_leak_ub95": r["pooled"]["leak_ub95"]}
            for g in ("rare", "majority"):
                c = r[(g, "group_thr")]
                row.update({f"{g}_n": c["n"], f"{g}_n_non": c["n_non"], f"{g}_hits": c["hits"],
                            f"{g}_leak": c["leak"], f"{g}_leak_ub95": c["leak_ub95"],
                            f"{g}_leak_pthr": r[(g, "pooled_thr")]["leak"]})
            for t in pg.TOLERANCES:
                row[f"pooled_score_t{t}"] = r["pooled"][f"score_t{t}"]
                row[f"pooled_score_ub_t{t}"] = r["pooled"][f"score_ub_t{t}"]
                row[f"rare_score_ub_t{t}"] = r[("rare", "group_thr")][f"score_ub_t{t}"]
                row[f"majority_score_ub_t{t}"] = r[("majority", "group_thr")][f"score_ub_t{t}"]
                row[f"masked_t{t}"] = bool(row[f"pooled_score_ub_t{t}"] >= pg.PASS_MARK
                                           and row[f"rare_score_ub_t{t}"] < pg.PASS_MARK)
            row.update({k: v for k, v in idt.items() if k != "pooled_leak"})
            rows.append(row)
            print(f"seed {seed} {gen:10s} {att:13s} pooled u={row['pooled_leak']:.4f} "
                  f"rare u={row['rare_leak']:.4f} ub={row['rare_leak_ub95']:.4f} "
                  f"maj u={row['majority_leak']:.4f} P05={row['pooled_score_ub_t0.05']:.1f} "
                  f"R05={row['rare_score_ub_t0.05']:.1f}", flush=True)
    return rows


def main():
    seeds = [int(x) for x in sys.argv[1:]] or list(px.PAPER_SEEDS3)
    df = pg.load_bank()
    os.makedirs(RES, exist_ok=True)
    out_path = os.path.join(RES, "generators_bank_long.csv")
    old = pd.read_csv(out_path) if os.path.exists(out_path) else pd.DataFrame()
    for seed in seeds:
        new = pd.DataFrame(run_seed(df, seed))
        if len(old):
            keep = np.logical_not(old["seed"].isin(new["seed"]) & old["generator"].isin(new["generator"]))
            old = old[keep]
        old = pd.concat([old, new], ignore_index=True)
        old.to_csv(out_path, index=False)


if __name__ == "__main__":
    main()


==> anc/multiple_testing.py <==
"""
multiple_testing.py
Experiment C: multiple testing on the Clean control (Bank Marketing).

Family of components = 2 attacks (distance, density ratio) x 27 groups:
  pooled; y (2 classes); job (12 levels); marital (3); education (4);
  age band (<30, 30-39, 40-49, 50-59, 60+; 5 bands)
= 54 components per release (the paper's third specification had 52 to 102).
Per-group thresholds are calibrated on holdout records of the same group (FPR 1% within group).

Decision rules at tolerance t (boundary TPR b = a + t (1 - a)):
  pass-on-evidence (paper's rule): component passes iff the one-sided 95% Clopper-Pearson upper
      bound on its leak is <= t, i.e. the exact binomial test of H0: TPR >= b rejects at 5%
      (p = P[K <= k | n, b]). The release passes iff every component passes.
      Holm version: the same p-values, Holm step-down at family level 0.05; the release passes
      iff every H0 is rejected.
  fail-on-evidence: component raises an alarm iff a one-sided Fisher exact test of member hits
      against holdout hits in the same group rejects "no leak" at 5%. The release passes iff no
      alarm. Holm version: Holm step-down over the alarm p-values at family level 0.05.

Seeds: the five paper seeds (1729, 1733, 1741, 1747, 1753) are reported individually; 45 extra
seeds (2001-2045) are run only to estimate pass rates and are labelled as such.

Writes results/multiple_testing_components.csv and results/multiple_testing_summary.csv;
report_multiple_testing.py turns them into results/multiple_testing.md.
"""
import os
import sys

import numpy as np
import pandas as pd
from scipy.stats import binom, fisher_exact

import privgate as pg
import privgate_ext as px

EXTRA = tuple(range(2001, 2046))
MIN_NON = 100


def groups(df):
    g = {"pooled": np.ones(len(df), bool)}
    for c in ("y", "job", "marital", "education"):
        for lv in sorted(df[c].unique()):
            g[f"{c}={lv}"] = (df[c] == lv).to_numpy()
    bands = [(0, 30, "<30"), (30, 40, "30-39"), (40, 50, "40-49"), (50, 60, "50-59"), (60, 200, "60+")]
    for lo, hi, lab in bands:
        g[f"age={lab}"] = ((df["age"] >= lo) & (df["age"] < hi)).to_numpy()
    return g


def holm_all_reject(p, level=0.05):
    """Holm step-down: return boolean array of rejections."""
    p = np.asarray(p)
    order = np.argsort(p)
    m = len(p)
    rej = np.zeros(m, bool)
    for i, j in enumerate(order):
        if p[j] <= level / (m - i):
            rej[j] = True
        else:
            break
    return rej


def run_seed(df, seed):
    s = pg.split_bank(df, seed)
    tr, ho = s["train"], s["holdout"]
    enc = pg.Encoder().fit(s["reference"])
    X_tr, X_ho, X_or = enc.transform(tr), enc.transform(ho), enc.transform(s["oracle"])
    dr = px.DensityRatio(enc.transform(s["reference"]), seed=seed)
    gm, gn = groups(tr), groups(ho)
    rows = []
    for att in ("distance", "density_ratio"):
        if att == "distance":
            ms, ns = px.distance_scores(X_tr, X_ho, X_or)
        else:
            ms, ns = dr.scores(X_tr, X_ho, X_or)
        for g in gm:
            m, nm = gm[g], gn[g]
            n, h = int(m.sum()), int(nm.sum())
            row = {"seed": seed, "attack": att, "group": g, "n_members": n, "n_nonmembers": h}
            if h < MIN_NON or n == 0:
                row["resolvable"] = False
                rows.append(row)
                continue
            thr = float(np.quantile(ns[nm], 1 - pg.ALPHA))
            k = int((ms[m] > thr).sum())
            kh = int((ns[nm] > thr).sum())
            row.update(resolvable=True, hits=k, nonmember_hits=kh, leak=pg.leak(k / n),
                       leak_ub95=pg.leak(pg.cp_upper(k, n)))
            for t in pg.TOLERANCES:
                b = pg.ALPHA + t * (1 - pg.ALPHA)
                row[f"p_safe_t{t}"] = float(binom.cdf(k, n, b))
            row["p_alarm_fisher"] = float(fisher_exact([[k, n - k], [kh, h - kh]], alternative="greater")[1])
            row["p_alarm_binom"] = px.binom_p_exceed(k, n)
            rows.append(row)
    return rows


def summarise(comp):
    out = []
    for (seed, att_set), _ in [((s, a), None) for s in comp["seed"].unique() for a in ("both",)]:
        c = comp[comp["seed"] == seed]
        r = {"seed": seed, "components": len(c), "unresolvable": int((c["resolvable"] == False).sum())}
        cr = c[c["resolvable"] == True]
        for t in pg.TOLERANCES:
            p = cr[f"p_safe_t{t}"].to_numpy()
            r[f"comp_pass_t{t}"] = int((p <= 0.05).sum())
            r[f"pass_uncorr_t{t}"] = bool((p <= 0.05).all()) and r["unresolvable"] == 0
            r[f"pass_holm_t{t}"] = bool(holm_all_reject(p).all()) and r["unresolvable"] == 0
            # same rules ignoring unresolvable components (treating them as not assessed)
            r[f"pass_uncorr_resolvable_t{t}"] = bool((p <= 0.05).all())
            r[f"pass_holm_resolvable_t{t}"] = bool(holm_all_reject(p).all())
        pa = cr["p_alarm_fisher"].to_numpy()
        r["alarms_uncorr"] = int((pa <= 0.05).sum())
        r["alarms_holm"] = int(holm_all_reject(pa).sum())
        r["pass_alarm_uncorr"] = r["alarms_uncorr"] == 0
        r["pass_alarm_holm"] = r["alarms_holm"] == 0
        pb = cr["p_alarm_binom"].to_numpy()
        r["alarms_binom_uncorr"] = int((pb <= 0.05).sum())
        r["alarms_binom_holm"] = int(holm_all_reject(pb).sum())
        out.append(r)
    return pd.DataFrame(out)


def main():
    df = pg.load_bank()
    seeds = list(pg.SEEDS) + ([] if "--paper-only" in sys.argv else list(EXTRA))
    rows = []
    for sd in seeds:
        rows += run_seed(df, sd)
        print("seed", sd, "done", flush=True)
    comp = pd.DataFrame(rows)
    res = os.path.join(pg.HERE, "results")
    comp.to_csv(os.path.join(res, "multiple_testing_components.csv"), index=False)
    summ = summarise(comp)
    summ["paper_seed"] = summ["seed"].isin(pg.SEEDS)
    summ.to_csv(os.path.join(res, "multiple_testing_summary.csv"), index=False)
    print(summ.to_string())


if __name__ == "__main__":
    main()


==> anc/plotstyle.py <==
"""plotstyle.py: shared clean academic matplotlib style (sans-serif, vector PDF, embedded fonts)."""
import matplotlib as mpl

TOL_COLORS = {0.02: "#1f4e79", 0.03: "#c55a11", 0.05: "#2e7d32"}


def apply_style():
    mpl.rcParams.update({
        "font.family": "sans-serif",
        "font.sans-serif": ["DejaVu Sans", "Helvetica", "Arial"],
        "font.size": 9,
        "axes.titlesize": 10,
        "axes.labelsize": 9,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "axes.grid": True,
        "grid.color": "0.9",
        "grid.linewidth": 0.6,
        "legend.fontsize": 8,
        "pdf.fonttype": 42,   # TrueType, editable text in the PDF
        "ps.fonttype": 42,
        "savefig.bbox": "tight",
        "figure.dpi": 100,
    })


==> anc/privgate.py <==
"""
privgate.py
Shared helpers for the replication of
"Limits of Per-Group Privacy Gates for Synthetic Tables" (A. Tapre, Fahrenheit Research).

Contents
  * scoring rule:       leak u, component score s, pass mark
  * statistics:         one-sided exact Clopper-Pearson upper bound
  * data:               loading UCI Bank Marketing and the 60/10/10/20 split
  * attack:             distance-to-closest-record (DCR) membership attack at a fixed FPR
"""
import os
import urllib.request
import zipfile
import io

import numpy as np
import pandas as pd
from scipy.stats import beta
from sklearn.neighbors import NearestNeighbors

# ---------------------------------------------------------------------------
# Constants from the paper
# ---------------------------------------------------------------------------
ALPHA = 0.01                      # attack false-positive rate a
TOLERANCES = (0.02, 0.03, 0.05)   # tolerance t
PASS_MARK = 85.0                  # a component passes iff score >= 85
CONF = 0.95                       # one-sided confidence level
SEEDS = (1729, 1733, 1741, 1747, 1753)
RARE_SHARE = 0.03                 # target share of positives in the training split

HERE = os.path.dirname(os.path.abspath(__file__))
DATA_DIR = os.path.join(HERE, "data")
BANK_URL = "https://archive.ics.uci.edu/static/public/222/bank+marketing.zip"


# ---------------------------------------------------------------------------
# Scoring rule
# ---------------------------------------------------------------------------
def leak(tpr, a=ALPHA):
    """Normalised leak u = max(0, TPR - a) / (1 - a)."""
    return max(0.0, tpr - a) / (1.0 - a)


def score(u, t):
    """Component score s = max(0, 100 - 15 u / t)."""
    return max(0.0, 100.0 - 15.0 * u / t)


def cp_upper(k, n, conf=CONF):
    """One-sided exact Clopper-Pearson upper bound on a binomial proportion."""
    if k >= n:
        return 1.0
    return float(beta.ppf(conf, k + 1, n - k))


# ---------------------------------------------------------------------------
# Data
# ---------------------------------------------------------------------------
def load_bank():
    """Return UCI Bank Marketing bank-full.csv (45,211 rows) as a DataFrame.
    Downloads and unpacks the official UCI archive on first use."""
    path = os.path.join(DATA_DIR, "bank-full.csv")
    if not os.path.exists(path):
        os.makedirs(DATA_DIR, exist_ok=True)
        outer = zipfile.ZipFile(io.BytesIO(urllib.request.urlopen(BANK_URL).read()))
        inner = zipfile.ZipFile(io.BytesIO(outer.read("bank.zip")))
        with open(path, "wb") as fh:
            fh.write(inner.read("bank-full.csv"))
    return pd.read_csv(path, sep=";")


def split_bank(df, seed, rare_share=RARE_SHARE):
    """Random 60% train / 10% oracle / 10% reference / 20% holdout split of rows,
    followed by downsampling of the positive class (y == 'yes') inside train so that
    positives make up `rare_share` of the training rows. Surplus training positives
    are discarded (they appear in no split).

    Sizes use floor() for train/oracle/reference; holdout takes the remainder."""
    rng = np.random.default_rng(seed)
    n = len(df)
    perm = rng.permutation(n)
    n_tr, n_or, n_ref = int(0.6 * n), int(0.1 * n), int(0.1 * n)
    idx_tr = perm[:n_tr]
    idx_or = perm[n_tr:n_tr + n_or]
    idx_ref = perm[n_tr + n_or:n_tr + n_or + n_ref]
    idx_ho = perm[n_tr + n_or + n_ref:]

    train = df.iloc[idx_tr]
    pos = train.index[train["y"] == "yes"].to_numpy()
    neg = train.index[train["y"] != "yes"].to_numpy()
    # number of positives k such that k / (len(neg) + k) = rare_share
    k = int(round(rare_share * len(neg) / (1.0 - rare_share)))
    keep_pos = rng.choice(pos, size=k, replace=False)
    train = df.loc[np.concatenate([neg, keep_pos])]
    train = train.loc[rng.permutation(train.index.to_numpy())]
    return {
        "train": train.reset_index(drop=True),
        "oracle": df.iloc[idx_or].reset_index(drop=True),
        "reference": df.iloc[idx_ref].reset_index(drop=True),
        "holdout": df.iloc[idx_ho].reset_index(drop=True),
    }


# ---------------------------------------------------------------------------
# Distance-based membership attack
# ---------------------------------------------------------------------------
class Encoder:
    """Standardise numeric columns and one-hot encode categoricals.
    Fitted on the reference split (data the attacker may plausibly hold), so the
    encoding never looks at members or holdout records. All columns, including
    the label y, are part of a record."""

    def fit(self, ref):
        self.num = [c for c in ref.columns if pd.api.types.is_numeric_dtype(ref[c])]
        self.cat = [c for c in ref.columns if c not in self.num]
        self.mu = ref[self.num].mean()
        self.sd = ref[self.num].std(ddof=0).replace(0, 1.0)
        self.levels = {c: sorted(ref[c].astype(str).unique()) for c in self.cat}
        return self

    def transform(self, df):
        parts = [((df[self.num] - self.mu) / self.sd).to_numpy(dtype=float)]
        for c in self.cat:
            vals = df[c].astype(str).to_numpy()
            parts.append(np.stack([(vals == lv).astype(float) for lv in self.levels[c]], axis=1))
        return np.hstack(parts)


def nn_distance(queries, release):
    """Euclidean distance from every query row to its nearest release row."""
    nn = NearestNeighbors(n_neighbors=1).fit(release)
    d, _ = nn.kneighbors(queries)
    return d[:, 0]


def attack(member_scores, nonmember_scores, a=ALPHA):
    """Threshold at the (1 - a) quantile of non-member scores and flag members
    with score strictly above it. Returns (threshold, flags, realised FPR)."""
    thr = float(np.quantile(nonmember_scores, 1.0 - a))
    flags = member_scores > thr
    fpr = float(np.mean(nonmember_scores > thr))
    return thr, flags, fpr


==> anc/privgate_ext.py <==
"""
privgate_ext.py
Extensions to privgate.py for the v1.2 replication experiments. privgate.py is unchanged;
everything here builds on it.

Contents
  * Diabetes 130-US Hospitals: loading and a patient-level 60/10/10/20 split
  * float32 encoding for wide tables
  * density-ratio membership attack (DOMIAS-style, KDE in a PCA space fitted on reference)
  * per-group evaluation of an attack with pooled and group-calibrated thresholds
  * share-weighted identity check
  * generators: SMOTE-style interpolation, SDV Gaussian copula / CTGAN / TVAE,
    and a self-written MST-style differentially private tree generator
"""
import io
import math
import os
import urllib.request
import zipfile

import numpy as np
import pandas as pd
from scipy.stats import binom
from sklearn.decomposition import PCA
from sklearn.neighbors import NearestNeighbors

import privgate as pg

DIAB_URL = ("https://archive.ics.uci.edu/static/public/296/"
            "diabetes+130-us+hospitals+for+years+1999-2008.zip")
PAPER_SEEDS3 = (1729, 1733, 1741)


# ---------------------------------------------------------------------------
# Diabetes data
# ---------------------------------------------------------------------------
def load_diabetes():
    path = os.path.join(pg.DATA_DIR, "diabetic_data.csv")
    if not os.path.exists(path):
        os.makedirs(pg.DATA_DIR, exist_ok=True)
        z = zipfile.ZipFile(io.BytesIO(urllib.request.urlopen(DIAB_URL).read()))
        with open(path, "wb") as fh:
            fh.write(z.read("diabetic_data.csv"))
    return pd.read_csv(path)


def split_diabetes(df, seed, rare_share=pg.RARE_SHARE):
    """Split by patient_nbr: patients permuted with default_rng(seed) and cut 60/10/10/20
    (floor for the first three, holdout takes the remainder). Inside train, encounters with
    readmitted == '<30' are downsampled at row level to `rare_share` of training rows.
    Identifier columns (encounter_id, patient_nbr) are dropped from the released records."""
    rng = np.random.default_rng(seed)
    pats = np.sort(df["patient_nbr"].unique())
    perm = rng.permutation(pats)
    n = len(perm)
    n_tr, n_or, n_ref = int(0.6 * n), int(0.1 * n), int(0.1 * n)
    parts = {
        "train": perm[:n_tr],
        "oracle": perm[n_tr:n_tr + n_or],
        "reference": perm[n_tr + n_or:n_tr + n_or + n_ref],
        "holdout": perm[n_tr + n_or + n_ref:],
    }
    out = {}
    for k, p in parts.items():
        out[k] = df[df["patient_nbr"].isin(set(p))]
    train = out["train"]
    pos = train.index[train["readmitted"] == "<30"].to_numpy()
    neg = train.index[train["readmitted"] != "<30"].to_numpy()
    k = int(round(rare_share * len(neg) / (1.0 - rare_share)))
    keep_pos = rng.choice(pos, size=k, replace=False)
    train = df.loc[np.concatenate([neg, keep_pos])]
    out["train"] = train.loc[rng.permutation(train.index.to_numpy())]
    drop = ["encounter_id", "patient_nbr"]
    return {k: v.drop(columns=drop).reset_index(drop=True) for k, v in out.items()}


def encode32(enc, df, chunk=20000):
    """Encoder.transform in chunks, returned as float32 (wide one-hot tables)."""
    return np.vstack([enc.transform(df.iloc[i:i + chunk]).astype(np.float32)
                      for i in range(0, len(df), chunk)])


# ---------------------------------------------------------------------------
# Attacks
# ---------------------------------------------------------------------------
def distance_scores(X_mem, X_non, X_rel):
    """Distance attack scores: -(distance to nearest release record)."""
    nn = NearestNeighbors(n_neighbors=1, algorithm="brute").fit(X_rel)
    dm = nn.kneighbors(X_mem)[0][:, 0]
    dn = nn.kneighbors(X_non)[0][:, 0]
    return -dm, -dn


class GaussKDE:
    """Exact Gaussian KDE with an isotropic bandwidth h, evaluated in chunks with
    log-sum-exp (much faster than sklearn's tree KDE when h is broad)."""

    def __init__(self, Z, h):
        self.Z = np.asarray(Z, dtype=np.float64)
        self.h = h
        self.zz = (self.Z ** 2).sum(axis=1)
        d = self.Z.shape[1]
        self.const = -math.log(len(self.Z)) - d * math.log(h * math.sqrt(2 * math.pi))

    def score_samples(self, Q, chunk=2000):
        Q = np.asarray(Q, dtype=np.float64)
        out = np.empty(len(Q))
        for i in range(0, len(Q), chunk):
            q = Q[i:i + chunk]
            d2 = (q ** 2).sum(axis=1)[:, None] + self.zz[None, :] - 2.0 * q @ self.Z.T
            e = -np.maximum(d2, 0.0) / (2 * self.h ** 2)
            mx = e.max(axis=1, keepdims=True)
            out[i:i + chunk] = (mx[:, 0] + np.log(np.exp(e - mx).sum(axis=1))) + self.const
        return out


class DensityRatio:
    """DOMIAS-style density-ratio attack: score(x) = log p_release(x) - log p_reference(x).
    Densities are Gaussian KDEs in a PCA space (n_comp components) fitted on the reference
    split and whitened with reference statistics; bandwidth by Scott's rule.
    Reference log-densities of members and non-members are computed once per split."""

    def __init__(self, X_ref, n_comp=10, seed=0):
        self.pca = PCA(n_components=n_comp, random_state=seed).fit(X_ref)
        Z = self.pca.transform(X_ref)
        self.sd = Z.std(axis=0) + 1e-9
        Z = Z / self.sd
        self.d = n_comp
        self.kde_ref = self._kde(Z)
        self._cache = {}

    def _kde(self, Z):
        bw = len(Z) ** (-1.0 / (self.d + 4))
        return GaussKDE(Z, bw)

    def z(self, X):
        return self.pca.transform(X) / self.sd

    def _prep(self, X):
        key = (id(X), X.shape)
        if key not in self._cache:
            Zx = self.z(X)
            self._cache[key] = (Zx, self.kde_ref.score_samples(Zx))
        return self._cache[key]

    def scores(self, X_mem, X_non, X_rel):
        kde_rel = self._kde(self.z(X_rel))
        Zm, rm = self._prep(X_mem)
        Zn, rn = self._prep(X_non)
        return kde_rel.score_samples(Zm) - rm, kde_rel.score_samples(Zn) - rn


# ---------------------------------------------------------------------------
# Per-group evaluation
# ---------------------------------------------------------------------------
def _component(k, n, t_list=pg.TOLERANCES):
    tpr = k / n if n else float("nan")
    u = pg.leak(tpr) if n else float("nan")
    ub = pg.leak(pg.cp_upper(k, n)) if n else float("nan")
    r = {"n": n, "hits": k, "tpr": tpr, "leak": u, "leak_ub95": ub}
    for t in t_list:
        r[f"score_t{t}"] = pg.score(u, t)
        r[f"score_ub_t{t}"] = pg.score(ub, t)
    return r


def evaluate(mem_s, non_s, mem_groups, non_groups, a=pg.ALPHA):
    """mem_groups / non_groups: dict name -> boolean mask over members / non-members.
    Returns dict:
      pooled                      -> component with the pooled threshold
      (g, 'pooled_thr')           -> group component using the pooled threshold
      (g, 'group_thr')            -> group component with a threshold calibrated on
                                     non-members of the same group (FPR a within group)
    """
    thr, flags, fpr = pg.attack(mem_s, non_s, a)
    out = {"pooled": dict(_component(int(flags.sum()), len(flags)), realised_fpr=fpr)}
    for g, m in mem_groups.items():
        out[(g, "pooled_thr")] = _component(int(flags[m].sum()), int(m.sum()))
        nm = non_groups[g]
        thr_g, flags_g, fpr_g = pg.attack(mem_s[m], non_s[nm], a)
        out[(g, "group_thr")] = dict(_component(int(flags_g.sum()), int(m.sum())),
                                     realised_fpr=fpr_g, n_non=int(nm.sum()))
    return out


def identity_check(res, groups):
    """Share-weighted identity. With one shared threshold, pooled TPR equals
    sum_k share_k * TPR_k exactly, so pooled raw leak (TPR - a)/(1 - a) equals the
    share-weighted sum of group raw leaks. The reported leak clips at zero, so we report
    both the clipped and unclipped forms."""
    n = res["pooled"]["n"]
    raw = lambda tpr: (tpr - pg.ALPHA) / (1 - pg.ALPHA)
    pooled_raw = raw(res["pooled"]["tpr"])
    pooled_clip = res["pooled"]["leak"]
    sw_raw = sum(res[(g, "pooled_thr")]["n"] / n * raw(res[(g, "pooled_thr")]["tpr"]) for g in groups)
    sw_clip_pthr = sum(res[(g, "pooled_thr")]["n"] / n * res[(g, "pooled_thr")]["leak"] for g in groups)
    sw_clip_gthr = sum(res[(g, "group_thr")]["n"] / n * res[(g, "group_thr")]["leak"] for g in groups)
    return {"pooled_leak": pooled_clip, "pooled_raw": pooled_raw,
            "sw_raw_pooled_thr": sw_raw, "sw_clipped_pooled_thr": sw_clip_pthr,
            "sw_clipped_group_thr": sw_clip_gthr}


def binom_p_exceed(k, n, a=pg.ALPHA):
    """One-sided exact binomial p-value for H0: TPR = a against TPR > a."""
    return float(binom.sf(k - 1, n, a)) if n else 1.0


def floors(t, a=pg.ALPHA):
    det = {0.02: 100, 0.03: 74, 0.05: 49}
    adq = {0.02: 566, 0.03: 296, 0.05: 152}
    return det[t], adq[t]


# ---------------------------------------------------------------------------
# Generators
# ---------------------------------------------------------------------------
def _cols(df):
    num = [c for c in df.columns if pd.api.types.is_numeric_dtype(df[c])]
    cat = [c for c in df.columns if c not in num]
    return num, cat


def smote_release(train, label, m, rare_value, rare_share, enc, seed, k=5):
    """SMOTE-style release of m rows built only from training records.
    Within each class, a synthetic row = base record + lambda * (neighbour - base) for numeric
    columns (lambda drawn from U(0,1), one of the k nearest same-class neighbours in the encoded space;
    integer columns rounded); each categorical takes the most frequent value among the base
    and its k neighbours (SMOTE-NC rule). Class counts: round(rare_share * m) rare rows."""
    rng = np.random.default_rng(seed)
    num, cat = _cols(train)
    is_int = {c: pd.api.types.is_integer_dtype(train[c]) for c in num}
    n_rare = int(round(rare_share * m))
    pieces = []
    for cls_mask, cnt in ((train[label] == rare_value, n_rare), (train[label] != rare_value, m - n_rare)):
        sub = train[cls_mask.to_numpy()].reset_index(drop=True)
        X = enc.transform(sub)
        nn = NearestNeighbors(n_neighbors=k + 1).fit(X)
        nbr = nn.kneighbors(X, return_distance=False)  # column 0 is the record itself
        base = rng.integers(0, len(sub), cnt)
        pick = nbr[base, rng.integers(1, k + 1, cnt)]
        lam = rng.random(cnt)
        rows = {}
        for c in num:
            v = sub[c].to_numpy(dtype=float)
            x = v[base] + lam * (v[pick] - v[base])
            rows[c] = np.round(x).astype(int) if is_int[c] else x
        for c in cat:
            v = sub[c].to_numpy()
            neigh = v[nbr[base]]  # base + k neighbours
            rows[c] = [pd.Series(r).mode().iloc[0] for r in neigh]
        pieces.append(pd.DataFrame(rows)[train.columns])
    out = pd.concat(pieces, ignore_index=True)
    return out.iloc[rng.permutation(len(out))].reset_index(drop=True)


def sdv_release(train, m, kind, seed, epochs=None):
    import torch
    from sdv.metadata import Metadata
    from sdv.single_table import CTGANSynthesizer, GaussianCopulaSynthesizer, TVAESynthesizer
    np.random.seed(seed)
    torch.manual_seed(seed)
    md = Metadata.detect_from_dataframes({"table": train})
    if kind == "copula":
        syn = GaussianCopulaSynthesizer(md)
    elif kind == "ctgan":
        syn = CTGANSynthesizer(md, epochs=epochs, verbose=False, enable_gpu=False)
    elif kind == "tvae":
        syn = TVAESynthesizer(md, epochs=epochs, enable_gpu=False)
    else:
        raise ValueError(kind)
    try:
        syn.fit(train)
    except Exception:
        syn.fit({"table": train})
    out = syn.sample(num_rows=m)
    if isinstance(out, dict):
        out = out["table"]
    return out[train.columns].reset_index(drop=True)


# --- MST-style DP tree generator ---------------------------------------------
def rho_from_eps(eps, delta=1e-9):
    """Smallest zCDP rho with rho + 2 sqrt(rho ln(1/delta)) = eps."""
    L = math.log(1.0 / delta)
    s = -math.sqrt(L) + math.sqrt(L + eps)  # sqrt(rho)
    return s * s


class Discretizer:
    """Bins fitted on the reference split (treated as public domain knowledge):
    numeric columns with more than `bins` distinct values get quantile bins, others are
    treated as categorical. Unseen categories map to an '__other__' level."""

    def __init__(self, ref, bins=16):
        self.cols = list(ref.columns)
        self.spec = {}
        for c in self.cols:
            if pd.api.types.is_numeric_dtype(ref[c]) and ref[c].nunique() > bins:
                q = np.unique(np.quantile(ref[c], np.linspace(0, 1, bins + 1)))
                self.spec[c] = ("num", q, pd.api.types.is_integer_dtype(ref[c]))
            else:
                lv = sorted(ref[c].astype(str).unique()) + ["__other__"]
                self.spec[c] = ("cat", lv, ref[c].dtype)
        self.size = [self._size(c) for c in self.cols]

    def _size(self, c):
        kind, v, _ = self.spec[c]
        return len(v) - 1 if kind == "num" else len(v)

    def encode(self, df):
        out = np.zeros((len(df), len(self.cols)), dtype=np.int64)
        for j, c in enumerate(self.cols):
            kind, v, _ = self.spec[c]
            if kind == "num":
                out[:, j] = np.clip(np.searchsorted(v, df[c].to_numpy(), side="right") - 1, 0, len(v) - 2)
            else:
                idx = {lv: i for i, lv in enumerate(v)}
                out[:, j] = [idx.get(x, len(v) - 1) for x in df[c].astype(str)]
        return out

    def decode(self, codes, rng):
        cols = {}
        for j, c in enumerate(self.cols):
            kind, v, dt = self.spec[c]
            z = codes[:, j]
            if kind == "num":
                x = v[z] + rng.random(len(z)) * (v[z + 1] - v[z])
                cols[c] = np.round(x).astype(int) if dt else x
            else:
                lv = np.array(v[:-1], dtype=object)
                z = np.where(z >= len(lv), rng.integers(0, len(lv), len(z)), z)
                vals = lv[z]
                cols[c] = pd.Series(vals).astype(dt) if pd.api.types.is_numeric_dtype(dt) else vals
        return pd.DataFrame(cols)[self.cols]


def mst_release(train, ref, m, eps, seed, delta=1e-9, bins=16):
    """MST-style generator (after McKenna et al. 2021), self-written, without Private-PGM.
    Budget rho (zCDP) split in thirds: (1) all 1-way marginals with Gaussian noise,
    (2) a spanning tree chosen by d-1 exponential-mechanism rounds, scoring each candidate
    pair by the L1 error between its true 2-way marginal and the product of the noisy 1-ways,
    (3) the d-1 selected 2-way marginals with Gaussian noise. Synthesis samples the tree from
    a root: noisy marginals are clipped at zero and normalised (no Private-PGM consistency
    step). Add/remove-one neighbouring, sensitivity 1 for every count query."""
    rng = np.random.default_rng(seed)
    D = Discretizer(ref, bins)
    X = D.encode(train)
    d, sz = X.shape[1], D.size
    rho = rho_from_eps(eps, delta)
    r1 = r2 = r3 = rho / 3.0
    sig1 = math.sqrt(d / (2 * r1))
    one = [np.bincount(X[:, j], minlength=sz[j]) + rng.normal(0, sig1, sz[j]) for j in range(d)]
    p1 = [np.clip(o, 0, None) + 1e-9 for o in one]
    p1 = [p / p.sum() for p in p1]
    N = len(X)

    def joint(i, j):
        return np.bincount(X[:, i] * sz[j] + X[:, j], minlength=sz[i] * sz[j]).reshape(sz[i], sz[j])

    err = {}
    for i in range(d):
        for j in range(i + 1, d):
            err[(i, j)] = np.abs(joint(i, j) - N * np.outer(p1[i], p1[j])).sum()
    eps_em = math.sqrt(8 * (r2 / (d - 1)))
    comp = list(range(d))
    edges = []
    for _ in range(d - 1):
        cand = [e for e in err if comp[e[0]] != comp[e[1]]]
        sc = np.array([err[e] for e in cand])
        w = eps_em * (sc - sc.max()) / 2.0
        p = np.exp(w)
        p /= p.sum()
        e = cand[rng.choice(len(cand), p=p)]
        edges.append(e)
        a_, b_ = comp[e[0]], comp[e[1]]
        comp = [a_ if c == b_ else c for c in comp]
    sig3 = math.sqrt((d - 1) / (2 * r3))
    two = {e: np.clip(joint(*e) + rng.normal(0, sig3, (sz[e[0]], sz[e[1]])), 0, None) for e in edges}
    adj = {i: [] for i in range(d)}
    for (i, j) in edges:
        adj[i].append(j)
        adj[j].append(i)
    root = int(rng.integers(0, d))
    codes = np.zeros((m, d), dtype=np.int64)
    codes[:, root] = rng.choice(sz[root], size=m, p=p1[root])
    seen, stack = {root}, [root]
    while stack:
        u = stack.pop()
        for v in adj[u]:
            if v in seen:
                continue
            M = two[(u, v)] if (u, v) in two else two[(v, u)].T  # rows: parent u
            cond = M + 1e-6 * p1[v][None, :]
            cond = cond / cond.sum(axis=1, keepdims=True)
            cum = cond.cumsum(axis=1)
            r = rng.random(m)
            codes[:, v] = np.minimum((cum[codes[:, u]] < r[:, None]).sum(axis=1), sz[v] - 1)
            seen.add(v)
            stack.append(v)
    out = D.decode(codes, rng)
    for c in train.columns:
        if pd.api.types.is_integer_dtype(train[c]):
            out[c] = out[c].astype(int)
    return out


==> anc/replicate_bank.py <==
"""
replicate_bank.py
Task: pooled-gate masking on UCI Bank Marketing, five seeds.

For each seed:
  1. split rows 60/10/10/20 (train/oracle/reference/holdout), positives downsampled
     to 3% of training rows;
  2. build two releases
       Clean     = oracle records (real rows, never in training)
       Rare-leak = Clean plus every positive (rare-class) training record copied unchanged
     (we ADD the rare records rather than replacing clean ones; release size therefore
      grows by about 741 rows, which only makes the release slightly denser for
      non-members and does not favour the attack);
  3. run the distance attack: score = -(distance to nearest release record),
     members = all training records, non-members = holdout, threshold at the
     99th percentile of non-member scores (FPR 1%);
  4. report pooled TPR, leak u, one-sided 95% Clopper-Pearson upper bound on u,
     pooled scores at t = 0.02/0.03/0.05, rare-class recall and the Clean score.

Writes results/bank_results.csv and results/bank_results.md.
"""
import os
import numpy as np
import pandas as pd

import privgate as pg


def run_seed(df, seed):
    s = pg.split_bank(df, seed)
    tr, ho = s["train"], s["holdout"]
    enc = pg.Encoder().fit(s["reference"])
    X_tr, X_ho = enc.transform(tr), enc.transform(ho)
    X_or = enc.transform(s["oracle"])
    rare = (tr["y"] == "yes").to_numpy()

    out = {"seed": seed, "train_rows": len(tr), "positives": int(rare.sum()),
           "holdout_rows": len(ho)}

    for name, release in (("clean", X_or), ("rare", np.vstack([X_or, X_tr[rare]]))):
        mem = -pg.nn_distance(X_tr, release)
        non = -pg.nn_distance(X_ho, release)
        thr, flags, fpr = pg.attack(mem, non)
        n, k = len(flags), int(flags.sum())
        tpr = k / n
        u = pg.leak(tpr)
        ub_u = pg.leak(pg.cp_upper(k, n))
        if name == "rare":
            out.update(rare_recall=f"{int(flags[rare].sum())}/{int(rare.sum())}",
                       realised_fpr=round(fpr, 4), pooled_tpr=round(tpr, 4),
                       leak=round(u, 4), leak_ub95=round(ub_u, 4))
            for t in pg.TOLERANCES:
                out[f"score_t{t}"] = round(pg.score(u, t), 2)
            out["score_ub_t0.05"] = round(pg.score(ub_u, 0.05), 2)
        else:
            out["clean_tpr"] = round(tpr, 4)
            out["clean_score_t0.05"] = round(pg.score(u, 0.05), 2)
            out["clean_score_t0.02"] = round(pg.score(u, 0.02), 2)
    return out


def main():
    df = pg.load_bank()
    assert len(df) == 45211, len(df)
    rows = [run_seed(df, seed) for seed in pg.SEEDS]
    res = pd.DataFrame(rows)
    paper = {1729: 91.05, 1733: 90.21, 1741: 90.02, 1747: 90.25, 1753: 90.13}
    res["paper_score_t0.05"] = res["seed"].map(paper)
    os.makedirs(os.path.join(pg.HERE, "results"), exist_ok=True)
    res.to_csv(os.path.join(pg.HERE, "results", "bank_results.csv"), index=False)
    with open(os.path.join(pg.HERE, "results", "bank_results.md"), "w") as fh:
        fh.write(res.to_markdown(index=False))
    pd.set_option("display.width", 250)
    print(res.T.to_string())


if __name__ == "__main__":
    main()


==> anc/replicate_diabetes.py <==
"""
replicate_diabetes.py
Experiment A: pooled-gate masking on UCI Diabetes 130-US Hospitals (dataset 296), seeds 1729,
1733 and 1741, with the same Clean and Rare-leak controls and distance attack as
replicate_bank.py.

Split by patient_nbr 60/10/10/20, positive class readmitted == '<30', positives downsampled to
3% of training rows (see privgate_ext.split_diabetes). encounter_id and patient_nbr are dropped;
every other column, including the 3-level readmitted label, is part of a record.
The density-ratio attack is run as well (pooled only), as a second attack.

Writes results/diabetes_results.csv and results/diabetes_results.md.
"""
import os
import time

import numpy as np
import pandas as pd

import privgate as pg
import privgate_ext as px

PAPER = {1729: None, 1733: None, 1741: None}
PAPER_RANGE = "paper: 89.83, 90.02, 90.42 (seed order not stated)"


def run_seed(df, seed):
    t0 = time.time()
    s = px.split_diabetes(df, seed)
    tr, ho = s["train"], s["holdout"]
    enc = pg.Encoder().fit(s["reference"])
    X_tr, X_ho = px.encode32(enc, tr), px.encode32(enc, ho)
    X_or, X_ref = px.encode32(enc, s["oracle"]), px.encode32(enc, s["reference"])
    rare = (tr["readmitted"] == "<30").to_numpy()
    dr = px.DensityRatio(X_ref, seed=seed)
    out = {"seed": seed, "train_rows": len(tr), "positives": int(rare.sum()),
           "holdout_rows": len(ho), "oracle_rows": len(X_or), "features": X_tr.shape[1]}
    for name, rel in (("clean", X_or), ("rare", np.vstack([X_or, X_tr[rare]]))):
        mem, non = px.distance_scores(X_tr, X_ho, rel)
        thr, flags, fpr = pg.attack(mem, non)
        k, n = int(flags.sum()), len(flags)
        u, ub = pg.leak(k / n), pg.leak(pg.cp_upper(k, n))
        dm, dn = dr.scores(X_tr, X_ho, rel)
        _, f2, _ = pg.attack(dm, dn)
        u2, ub2 = pg.leak(f2.mean()), pg.leak(pg.cp_upper(int(f2.sum()), len(f2)))
        if name == "rare":
            out.update(rare_recall=f"{int(flags[rare].sum())}/{int(rare.sum())}",
                       realised_fpr=round(fpr, 4), pooled_tpr=round(k / n, 4),
                       leak=round(u, 4), leak_ub95=round(ub, 4))
            for t in pg.TOLERANCES:
                out[f"score_t{t}"] = round(pg.score(u, t), 2)
            out["score_ub_t0.05"] = round(pg.score(ub, 0.05), 2)
            out["dr_rare_recall"] = f"{int(f2[rare].sum())}/{int(rare.sum())}"
            out["dr_leak"] = round(u2, 4)
            out["dr_score_ub_t0.02"] = round(pg.score(ub2, 0.02), 2)
            out["dr_score_ub_t0.05"] = round(pg.score(ub2, 0.05), 2)
        else:
            out["clean_tpr"] = round(k / n, 4)
            out["clean_score_t0.05"] = round(pg.score(u, 0.05), 2)
            out["clean_dr_score_t0.05"] = round(pg.score(u2, 0.05), 2)
    out["seconds"] = round(time.time() - t0, 1)
    print(out, flush=True)
    return out


def main():
    df = px.load_diabetes()
    assert len(df) == 101766, len(df)
    res = pd.DataFrame([run_seed(df, s) for s in px.PAPER_SEEDS3])
    os.makedirs(os.path.join(pg.HERE, "results"), exist_ok=True)
    res.to_csv(os.path.join(pg.HERE, "results", "diabetes_results.csv"), index=False)
    with open(os.path.join(pg.HERE, "results", "diabetes_results.md"), "w") as fh:
        fh.write("# Experiment A: Diabetes 130-US Hospitals, Clean and Rare-leak controls\n\n")
        fh.write("Distance attack at FPR 1%; dr_ columns are the density-ratio attack. "
                 + PAPER_RANGE + ".\n\n")
        fh.write(res.to_markdown(index=False))
        fh.write("\n")
    print(res.T.to_string())


if __name__ == "__main__":
    main()


==> anc/report_generators.py <==
"""
report_generators.py
Summarises results/generators_bank_long.csv (Experiment B) into
  results/generators_bank_summary.csv   mean and range over seeds per generator x attack
  results/generators_bank.md            markdown tables (scores, per-group leaks, identity, floors)
  figures/fig_generators.pdf (+ .png)   pooled vs rare-class score at t = 0.05, pass line 85
Scores in the tables and figure use the one-sided 95% upper bound on the leak, which is what a
gate decides on; point-estimate scores are in the CSVs.
"""
import os

import numpy as np
import pandas as pd
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

import privgate as pg
import privgate_ext as px
from plotstyle import apply_style

RES = os.path.join(pg.HERE, "results")
FIG = os.path.join(pg.HERE, "figures")
ORDER = ["clean", "rare_leak", "smote", "smote_bal", "smote_min", "copula", "tvae", "ctgan", "mst_e1", "mst_e8"]
LABEL = {"clean": "Clean\n(control)", "rare_leak": "Rare-leak\n(control)", "smote": "SMOTE\n(3% rare)",
         "smote_bal": "SMOTE\n(balanced)", "smote_min": "Clean maj.\n+ SMOTE rare", "copula": "Gaussian\ncopula", "tvae": "TVAE\n(no rare rows)",
         "ctgan": "CTGAN", "mst_e1": "MST-style\n\u03b5 = 1", "mst_e8": "MST-style\n\u03b5 = 8"}
PLAIN = {k: v.replace("\n", " ") for k, v in LABEL.items()}


def fmt_range(x, d=2):
    return f"{x.mean():.{d}f} [{x.min():.{d}f}, {x.max():.{d}f}]"


def main():
    df = pd.read_csv(os.path.join(RES, "generators_bank_long.csv"))
    gens = [g for g in ORDER if g in set(df["generator"])]
    n_seeds = df["seed"].nunique()

    # ---- summary CSV
    num = df.select_dtypes(include=[np.number, bool]).columns.drop("seed")
    summ = df.groupby(["generator", "attack"])[list(num)].mean().reset_index()
    summ.insert(2, "n_seeds", df.groupby(["generator", "attack"])["seed"].nunique().values)
    summ["generator"] = pd.Categorical(summ["generator"], gens, ordered=True)
    summ = summ.sort_values(["attack", "generator"])
    summ.to_csv(os.path.join(RES, "generators_bank_summary.csv"), index=False)

    lines = ["# Experiment B: trained generators on Bank Marketing (3% rare arm)", "",
             f"Seeds: {', '.join(str(s) for s in sorted(df['seed'].unique()))}. "
             "Release size 4,521 rows (Rare-leak control: 5,262). FPR a = 0.01. "
             "Scores use the one-sided 95% Clopper-Pearson upper bound on the leak; "
             "cells show mean [min, max] over seeds. Rare = y = yes (741 or 742 training members), "
             "majority = y = no. Per-group thresholds are calibrated on holdout records of the same class. "
             "'Masked' counts seeds where the pooled score passes (>= 85) while the rare-class score fails.", ""]

    for att in ("distance", "density_ratio"):
        d = df[df["attack"] == att]
        lines += [f"## Attack: {att.replace('_', ' ')}", "",
                  "| Release | Rare share in release | Pooled leak u | Rare leak u (UB95) | Majority leak u (UB95) "
                  "| Pooled score t=0.02 / 0.03 / 0.05 | Rare score t=0.02 / 0.03 / 0.05 | Masked (of seeds) t=0.02 / 0.03 / 0.05 |",
                  "|---|---|---|---|---|---|---|---|"]
        for g in gens:
            x = d[d["generator"] == g]
            if not len(x):
                continue
            ps = " / ".join(f"{x[f'pooled_score_ub_t{t}'].mean():.1f}" for t in pg.TOLERANCES)
            rs = " / ".join(f"{x[f'rare_score_ub_t{t}'].mean():.1f}" for t in pg.TOLERANCES)
            mk = " / ".join(f"{int(x[f'masked_t{t}'].sum())}" for t in pg.TOLERANCES)
            lines.append(
                f"| {PLAIN[g]} | {x['release_rare_share'].mean():.3f} | {fmt_range(x['pooled_leak'], 4)} | "
                f"{x['rare_leak'].mean():.4f} ({x['rare_leak_ub95'].mean():.4f}) | "
                f"{x['majority_leak'].mean():.4f} ({x['majority_leak_ub95'].mean():.4f}) | {ps} | {rs} | {mk} of {len(x)} |")
        lines.append("")

    # ---- identity
    lines += ["## Share-weighted identity", "",
              "pooled raw leak (TPR - a)/(1 - a) against sum over classes of share x class raw leak. "
              "With a single shared threshold the identity is exact (pooled TPR is the share-weighted mean "
              "of class TPRs). With the reported leak clipped at zero, or with class-calibrated thresholds, "
              "it is approximate; the columns give the largest absolute gap across seeds.", "",
              "| Release | Attack | Pooled leak u | Sum g_k u_k (shared thr, unclipped) | Max gap, unclipped "
              "| Max gap, clipped, shared thr | Max gap, clipped, class thr |",
              "|---|---|---|---|---|---|---|"]
    for att in ("distance", "density_ratio"):
        for g in gens:
            x = df[(df["attack"] == att) & (df["generator"] == g)]
            if not len(x):
                continue
            lines.append(
                f"| {PLAIN[g]} | {att.replace('_', ' ')} | {x['pooled_leak'].mean():.4f} | {x['sw_raw_pooled_thr'].mean():.4f} | "
                f"{(x['pooled_raw'] - x['sw_raw_pooled_thr']).abs().max():.1e} | "
                f"{(x['pooled_leak'] - x['sw_clipped_pooled_thr']).abs().max():.4f} | "
                f"{(x['pooled_leak'] - x['sw_clipped_group_thr']).abs().max():.4f} |")
    lines.append("")

    # ---- floors
    rn = int(df["rare_n"].min()), int(df["rare_n"].max())
    lines += ["## Rare-class size against the floors", "",
              f"Rare-class training members: {rn[0]} to {rn[1]}; holdout rare non-members: "
              f"{int(df['rare_n_non'].min())} to {int(df['rare_n_non'].max())}.", "",
              "| t | Detection floor | Adequacy floor | Rare class above both? |", "|---|---|---|---|"]
    for t in pg.TOLERANCES:
        det, adq = px.floors(t)
        lines.append(f"| {t} | {det} | {adq} | {'yes' if rn[0] >= adq else 'no'} |")
    lines.append("")
    with open(os.path.join(RES, "generators_bank.md"), "w") as fh:
        fh.write("\n".join(lines))

    # ---- figure
    short = {"clean": "Clean\n(control)", "rare_leak": "Rare-leak\n(control)", "smote": "SMOTE\n3% rare",
             "smote_bal": "SMOTE\nbalanced", "smote_min": "Clean maj.\n+SMOTE rare", "copula": "Gaussian\ncopula",
             "tvae": "TVAE\n(no rare\nrows)", "ctgan": "CTGAN", "mst_e1": "MST-style\n\u03b5 = 1",
             "mst_e8": "MST-style\n\u03b5 = 8"}
    apply_style()
    fig, axes = plt.subplots(2, 1, figsize=(7.0, 5.6), sharex=True)
    w = 0.38
    xs = np.arange(len(gens))
    for ax, att in zip(axes, ("distance", "density_ratio")):
        d = df[df["attack"] == att]
        for off, col, key, lab in ((-w / 2, "#1f4e79", "pooled_score_ub_t0.05", "Pooled score"),
                                   (w / 2, "#c55a11", "rare_score_ub_t0.05", "Rare-class score (3% of training rows)")):
            means = [d[d["generator"] == g][key].mean() for g in gens]
            ax.bar(xs + off, means, w, color=col, alpha=0.9, label=lab, zorder=2)
            for i, g in enumerate(gens):
                v = d[d["generator"] == g][key].to_numpy()
                ax.scatter(np.full(len(v), xs[i] + off), v, s=7, color="black", zorder=3, linewidths=0)
        ax.axhline(pg.PASS_MARK, ls="--", color="0.2", lw=0.9, zorder=4)
        ax.annotate("pass\nmark 85", xy=(1.0, pg.PASS_MARK), xycoords=("axes fraction", "data"),
                    xytext=(4, 0), textcoords="offset points", va="center", ha="left", fontsize=7, color="0.2")
        ax.set_ylim(0, 108)
        ax.set_xlim(-0.65, len(gens) - 0.35)
        ax.set_ylabel("Score at t = 0.05")
        ax.set_title("Distance attack" if att == "distance" else "Density-ratio attack", loc="left")
        ax.grid(axis="x", visible=False)
    axes[1].set_xticks(xs)
    axes[1].set_xticklabels([short[g] for g in gens], fontsize=7)
    axes[0].legend(loc="lower center", bbox_to_anchor=(0.5, 1.10), frameon=False, ncol=2)
    fig.text(0.01, 0.005, f"Bank Marketing, 3% rare arm, release of 4,521 rows. Scores use the one-sided 95% upper bound "
             f"on the leak; bars are means over {n_seeds} seeds, dots are single seeds.", fontsize=6.5, color="0.3")
    fig.tight_layout(rect=(0, 0.02, 1, 1))
    os.makedirs(FIG, exist_ok=True)
    fig.savefig(os.path.join(FIG, "fig_generators.pdf"))
    fig.savefig(os.path.join(FIG, "fig_generators.png"), dpi=200)
    print("\n".join(lines))


if __name__ == "__main__":
    main()


==> anc/report_multiple_testing.py <==
"""
report_multiple_testing.py
Turns results/multiple_testing_summary.csv and results/multiple_testing_components.csv
(Experiment C) into results/multiple_testing.md.
"""
import os

import numpy as np
import pandas as pd
from scipy.stats import beta

import privgate as pg

RES = os.path.join(pg.HERE, "results")


def cp_interval(k, n, conf=0.95):
    lo = 0.0 if k == 0 else beta.ppf((1 - conf) / 2, k, n - k + 1)
    hi = 1.0 if k == n else beta.ppf(1 - (1 - conf) / 2, k + 1, n - k)
    return lo, hi


def rate(x):
    k, n = int(np.sum(x)), len(x)
    lo, hi = cp_interval(k, n)
    return f"{k}/{n} ({100 * k / n:.0f}%, 95% CI {100 * lo:.0f} to {100 * hi:.0f}%)"


def main():
    s = pd.read_csv(os.path.join(RES, "multiple_testing_summary.csv"))
    c = pd.read_csv(os.path.join(RES, "multiple_testing_components.csv"))
    paper = s[s["paper_seed"]]
    m = int(s["components"].iloc[0])
    unres = c[c["resolvable"] == False].groupby("group").size()
    cr = c[c["resolvable"] == True]
    L = ["# Experiment C: multiple testing on the Clean control (Bank Marketing)", "",
         f"Family: 2 attacks (distance, density ratio) x 27 groups (pooled, 2 outcome classes, 12 job levels, "
         f"3 marital, 4 education, 5 age bands) = {m} components per release. Thresholds are calibrated per group "
         f"on holdout records of that group (FPR 1%); a group needs at least 100 holdout records to be resolvable.", "",
         f"Unresolvable components per release (fewer than 100 holdout records): "
         f"{int(s['unresolvable'].min())} to {int(s['unresolvable'].max())} "
         f"({', '.join(sorted(set(unres.index)))}).", "",
         "Two decision rules are compared.", "",
         "* **Pass on evidence** (the paper's rule): a component passes iff the one-sided 95% upper bound on its leak "
         "is at most t, equivalently the exact binomial test of H0: TPR >= a + t(1 - a) rejects at 5%. "
         "The release passes iff every component passes. Holm version: Holm step-down over the same p-values at "
         "family level 5%.",
         "* **Fail on evidence**: a component raises an alarm iff a one-sided Fisher exact test of member hits "
         "against holdout hits in the same group rejects 'no leak' at 5%. The release passes iff there is no "
         "alarm. Holm version: Holm step-down over the alarm p-values at family level 5%.", "",
         "## Paper seeds (1729, 1733, 1741, 1747, 1753)", "",
         "| Seed | Resolvable components | Comp. passing t=0.02 / 0.03 / 0.05 | Pass-on-evidence release pass, uncorrected t=0.02 / 0.03 / 0.05 "
         "| Same, Holm | Alarms uncorrected | Alarms Holm |",
         "|---|---|---|---|---|---|---|"]
    yn = lambda b: "pass" if b else "fail"
    for _, r in paper.iterrows():
        nres = r["components"] - r["unresolvable"]
        L.append(f"| {r['seed']} | {nres} of {r['components']} | "
                 + " / ".join(str(int(r[f'comp_pass_t{t}'])) for t in pg.TOLERANCES) + " | "
                 + " / ".join(yn(r[f'pass_uncorr_resolvable_t{t}']) for t in pg.TOLERANCES) + " | "
                 + " / ".join(yn(r[f'pass_holm_resolvable_t{t}']) for t in pg.TOLERANCES) + " | "
                 + f"{int(r['alarms_uncorr'])} | {int(r['alarms_holm'])} |")
    L += ["", "Release pass columns above ignore the unresolvable components; counting them as blocking "
          "(the paper's third specification) every release fails.", "",
          f"## Pass rates over all {len(s)} Clean releases (5 paper seeds plus 45 extra seeds 2001 to 2045)", "",
          "| Rule | t = 0.02 | t = 0.03 | t = 0.05 |", "|---|---|---|---|"]
    for lab, key in (("Pass on evidence, uncorrected", "pass_uncorr_resolvable"),
                     ("Pass on evidence, Holm", "pass_holm_resolvable"),
                     ("Pass on evidence, uncorrected, unresolvable blocks", "pass_uncorr"),
                     ("Pass on evidence, Holm, unresolvable blocks", "pass_holm")):
        L.append(f"| {lab} | " + " | ".join(rate(s[f'{key}_t{t}']) for t in pg.TOLERANCES) + " |")
    L.append(f"| Fail on evidence, uncorrected (any t) | {rate(s['pass_alarm_uncorr'])} | | |")
    L.append(f"| Fail on evidence, Holm (any t) | {rate(s['pass_alarm_holm'])} | | |")
    nres = int((s["components"] - s["unresolvable"]).median())
    L += ["", f"Reference: if each of {nres} resolvable components false-alarmed independently with probability 5%, "
          f"the release would pass with probability 0.95^{nres} = {0.95 ** nres:.3f}.", ""]
    # which components fail under pass-on-evidence
    for t in (0.02, 0.05):
        ft = cr[cr[f"p_safe_t{t}"] > 0.05]
        top = ft.groupby(["attack", "group"]).size().sort_values(ascending=False).head(8)
        adq = {0.02: 566, 0.03: 296, 0.05: 152}[t]
        below = cr[cr["n_members"] < adq].groupby("seed").size()
        L += [f"## Components that most often fail the pass-on-evidence rule at t = {t} (all {len(s)} releases)", "",
              f"Resolvable components below the adequacy floor ({adq} members) per release: "
              f"median {int(below.median()) if len(below) else 0}.", "",
              "| Attack | Group | Releases failing | Training members (median) |", "|---|---|---|---|"]
        for (a_, g), k in top.items():
            n_med = int(cr[(cr["attack"] == a_) & (cr["group"] == g)]["n_members"].median())
            L.append(f"| {a_.replace('_', ' ')} | {g} | {k} of {len(s)} | {n_med} |")
        L.append("")
    # alarms by group and the composition effect
    al = cr[cr["p_alarm_fisher"] <= 0.05]
    L += ["## Where the uncorrected alarms come from", "",
          "| Attack | Group | Alarm rate over releases | Mean member TPR | Mean holdout FPR |", "|---|---|---|---|---|"]
    for att in ("distance", "density_ratio"):
        for g in ("pooled", "y=no", "y=yes"):
            d = cr[(cr["attack"] == att) & (cr["group"] == g)]
            L.append(f"| {att.replace('_', ' ')} | {g} | {(d['p_alarm_fisher'] <= 0.05).mean():.2f} | "
                     f"{(d['hits'] / d['n_members']).mean():.4f} | {(d['nonmember_hits'] / d['n_nonmembers']).mean():.4f} |")
    L += ["", f"Alarm rate over all resolvable components: distance "
          f"{(cr[cr['attack'] == 'distance']['p_alarm_fisher'] <= 0.05).mean():.3f}, density ratio "
          f"{(cr[cr['attack'] == 'density_ratio']['p_alarm_fisher'] <= 0.05).mean():.3f} (nominal 0.05).", "",
          "The pooled distance component alarms on clean data far more often than 5%, while the same attack within "
          "each outcome class does not. In the 3% arm the training members are 3% positive but the holdout is not "
          "downsampled (about 11.7% positive), so members and non-members differ in class mix; positive records "
          "sit farther from the mostly negative oracle release, which lifts the pooled member hit rate on a "
          "perfectly clean release. This is a composition effect of the split design, not leakage.", ""]
    with open(os.path.join(RES, "multiple_testing.md"), "w") as fh:
        fh.write("\n".join(L))
    print("\n".join(L))


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
numpy
pandas
scipy
scikit-learn
matplotlib
tabulate
# v1.2 extensions
torch          # CPU build is enough: pip install torch --index-url https://download.pytorch.org/whl/cpu
sdv==2.2.0     # Gaussian copula, TVAE, CTGAN


==> anc/results/bank_results.csv <==
seed,train_rows,positives,holdout_rows,clean_tpr,clean_score_t0.05,clean_score_t0.02,rare_recall,realised_fpr,pooled_tpr,leak,leak_ub95,score_t0.02,score_t0.03,score_t0.05,score_ub_t0.05,paper_score_t0.05
1729,24694,741,9043,0.0123,99.3,98.25,741/741,0.0101,0.0423,0.0326,0.0348,75.52,83.68,90.21,89.55,91.05
1733,24723,742,9043,0.0141,98.76,96.91,742/742,0.0101,0.0436,0.0339,0.0361,74.57,83.05,89.83,89.16,90.21
1741,24727,742,9043,0.0101,99.98,99.95,742/742,0.0101,0.0401,0.0304,0.0325,77.21,84.81,90.89,90.25,90.02
1747,24702,741,9043,0.0106,99.83,99.57,741/741,0.0101,0.0405,0.0308,0.033,76.88,84.58,90.75,90.11,90.25
1753,24689,741,9043,0.0117,99.47,98.68,741/741,0.0101,0.0417,0.032,0.0342,76.0,84.0,90.4,89.75,90.13


==> anc/results/bank_results.md <==
|   seed |   train_rows |   positives |   holdout_rows |   clean_tpr |   clean_score_t0.05 |   clean_score_t0.02 | rare_recall   |   realised_fpr |   pooled_tpr |   leak |   leak_ub95 |   score_t0.02 |   score_t0.03 |   score_t0.05 |   score_ub_t0.05 |   paper_score_t0.05 |
|-------:|-------------:|------------:|---------------:|------------:|--------------------:|--------------------:|:--------------|---------------:|-------------:|-------:|------------:|--------------:|--------------:|--------------:|-----------------:|--------------------:|
|   1729 |        24694 |         741 |           9043 |      0.0123 |               99.3  |               98.25 | 741/741       |         0.0101 |       0.0423 | 0.0326 |      0.0348 |         75.52 |         83.68 |         90.21 |            89.55 |               91.05 |
|   1733 |        24723 |         742 |           9043 |      0.0141 |               98.76 |               96.91 | 742/742       |         0.0101 |       0.0436 | 0.0339 |      0.0361 |         74.57 |         83.05 |         89.83 |            89.16 |               90.21 |
|   1741 |        24727 |         742 |           9043 |      0.0101 |               99.98 |               99.95 | 742/742       |         0.0101 |       0.0401 | 0.0304 |      0.0325 |         77.21 |         84.81 |         90.89 |            90.25 |               90.02 |
|   1747 |        24702 |         741 |           9043 |      0.0106 |               99.83 |               99.57 | 741/741       |         0.0101 |       0.0405 | 0.0308 |      0.033  |         76.88 |         84.58 |         90.75 |            90.11 |               90.25 |
|   1753 |        24689 |         741 |           9043 |      0.0117 |               99.47 |               98.68 | 741/741       |         0.0101 |       0.0417 | 0.032  |      0.0342 |         76    |         84    |         90.4  |            89.75 |               90.13 |

==> anc/results/diabetes_results.csv <==
seed,train_rows,positives,holdout_rows,oracle_rows,features,clean_tpr,clean_score_t0.05,clean_dr_score_t0.05,rare_recall,realised_fpr,pooled_tpr,leak,leak_ub95,score_t0.02,score_t0.03,score_t0.05,score_ub_t0.05,dr_rare_recall,dr_leak,dr_score_ub_t0.02,dr_score_ub_t0.05,seconds
1729,55918,1678,20281,10349,1578,0.0119,99.44,99.72,1678/1678,0.01,0.0419,0.0323,0.0337,75.81,83.87,90.32,89.89,218/1678,0.0042,96.17,98.47,158.0
1733,55771,1673,20392,10253,1560,0.01,100.0,99.98,1673/1673,0.01,0.04,0.0303,0.0317,77.3,84.87,90.92,90.5,214/1673,0.0032,97.0,98.8,139.3
1741,55989,1680,20339,10219,1601,0.0125,99.25,100.0,1680/1680,0.01,0.0419,0.0322,0.0336,75.86,83.91,90.34,89.91,217/1680,0.0024,97.57,99.03,136.1


==> anc/results/diabetes_results.md <==
# Experiment A: Diabetes 130-US Hospitals, Clean and Rare-leak controls

Distance attack at FPR 1%; dr_ columns are the density-ratio attack. paper: 89.83, 90.02, 90.42 (seed order not stated).

|   seed |   train_rows |   positives |   holdout_rows |   oracle_rows |   features |   clean_tpr |   clean_score_t0.05 |   clean_dr_score_t0.05 | rare_recall   |   realised_fpr |   pooled_tpr |   leak |   leak_ub95 |   score_t0.02 |   score_t0.03 |   score_t0.05 |   score_ub_t0.05 | dr_rare_recall   |   dr_leak |   dr_score_ub_t0.02 |   dr_score_ub_t0.05 |   seconds |
|-------:|-------------:|------------:|---------------:|--------------:|-----------:|------------:|--------------------:|-----------------------:|:--------------|---------------:|-------------:|-------:|------------:|--------------:|--------------:|--------------:|-----------------:|:-----------------|----------:|--------------------:|--------------------:|----------:|
|   1729 |        55918 |        1678 |          20281 |         10349 |       1578 |      0.0119 |               99.44 |                  99.72 | 1678/1678     |           0.01 |       0.0419 | 0.0323 |      0.0337 |         75.81 |         83.87 |         90.32 |            89.89 | 218/1678         |    0.0042 |               96.17 |               98.47 |     158   |
|   1733 |        55771 |        1673 |          20392 |         10253 |       1560 |      0.01   |              100    |                  99.98 | 1673/1673     |           0.01 |       0.04   | 0.0303 |      0.0317 |         77.3  |         84.87 |         90.92 |            90.5  | 214/1673         |    0.0032 |               97    |               98.8  |     139.3 |
|   1741 |        55989 |        1680 |          20339 |         10219 |       1601 |      0.0125 |               99.25 |                 100    | 1680/1680     |           0.01 |       0.0419 | 0.0322 |      0.0336 |         75.86 |         83.91 |         90.34 |            89.91 | 217/1680         |    0.0024 |               97.57 |               99.03 |     136.1 |


==> anc/results/floors.csv <==
t,detection_floor,adequacy_floor
0.01,150,1750
0.015,120,877
0.02,100,566
0.025,85,413
0.03,74,296
0.035,66,233
0.04,59,210
0.045,54,166
0.05,49,152
0.055,45,140
0.06,42,110
0.065,39,102
0.07,37,96
0.075,35,90
0.08,33,85
0.085,31,65
0.09,29,62
0.095,28,59
0.1,26,56


==> anc/results/generators_bank.md <==
# Experiment B: trained generators on Bank Marketing (3% rare arm)

Seeds: 1729, 1733, 1741. Release size 4,521 rows (Rare-leak control: 5,262). FPR a = 0.01. Scores use the one-sided 95% Clopper-Pearson upper bound on the leak; cells show mean [min, max] over seeds. Rare = y = yes (741 or 742 training members), majority = y = no. Per-group thresholds are calibrated on holdout records of the same class. 'Masked' counts seeds where the pooled score passes (>= 85) while the rare-class score fails.

## Attack: distance

| Release | Rare share in release | Pooled leak u | Rare leak u (UB95) | Majority leak u (UB95) | Pooled score t=0.02 / 0.03 / 0.05 | Rare score t=0.02 / 0.03 / 0.05 | Masked (of seeds) t=0.02 / 0.03 / 0.05 |
|---|---|---|---|---|---|---|---|
| Clean (control) | 0.116 | 0.0022 [0.0001, 0.0041] | 0.0000 (0.0001) | 0.0018 (0.0026) | 97.5 / 98.3 / 99.0 | 99.9 / 99.9 / 100.0 | 0 / 0 / 0 of 3 |
| Rare-leak (control) | 0.241 | 0.0323 [0.0304, 0.0339] | 1.0000 (1.0000) | 0.0018 (0.0026) | 74.1 / 82.8 / 89.7 | 0.0 / 0.0 / 0.0 | 0 / 0 / 3 of 3 |
| SMOTE (3% rare) | 0.030 | 0.0832 [0.0804, 0.0847] | 0.0634 (0.0813) | 0.0809 (0.0840) | 35.2 / 56.8 / 74.1 | 39.0 / 59.4 / 75.6 | 0 / 0 / 0 of 3 |
| SMOTE (balanced) | 0.500 | 0.0625 [0.0621, 0.0630] | 0.3068 (0.3363) | 0.0534 (0.0561) | 51.0 / 67.3 / 80.4 | 0.0 / 0.0 / 2.5 | 0 / 0 / 0 of 3 |
| Clean maj. + SMOTE rare | 0.116 | 0.0044 [0.0026, 0.0057] | 0.1633 (0.1879) | 0.0018 (0.0026) | 95.7 / 97.1 / 98.3 | 0.0 / 8.2 / 43.6 | 3 / 3 / 3 of 3 |
| Gaussian copula | 0.032 | 0.0018 [0.0000, 0.0048] | 0.0034 (0.0104) | 0.0014 (0.0023) | 97.8 / 98.5 / 99.1 | 92.2 / 94.8 / 96.9 | 1 / 0 / 0 of 3 |
| TVAE (no rare rows) | 0.000 | 0.0026 [0.0018, 0.0040] | 0.0023 (0.0094) | 0.0017 (0.0029) | 97.1 / 98.1 / 98.9 | 93.0 / 95.3 / 97.2 | 0 / 0 / 0 of 3 |
| CTGAN | 0.062 | 0.0016 [0.0011, 0.0018] | 0.0012 (0.0058) | 0.0010 (0.0022) | 97.9 / 98.6 / 99.2 | 95.6 / 97.1 / 98.2 | 0 / 0 / 0 of 3 |
| MST-style ε = 1 | 0.043 | 0.0010 [0.0000, 0.0028] | 0.0021 (0.0094) | 0.0003 (0.0007) | 98.6 / 99.1 / 99.5 | 93.0 / 95.3 / 97.2 | 0 / 0 / 0 of 3 |
| MST-style ε = 8 | 0.031 | 0.0017 [0.0000, 0.0039] | 0.0003 (0.0033) | 0.0010 (0.0015) | 97.9 / 98.6 / 99.2 | 97.5 / 98.4 / 99.0 | 0 / 0 / 0 of 3 |

## Attack: density ratio

| Release | Rare share in release | Pooled leak u | Rare leak u (UB95) | Majority leak u (UB95) | Pooled score t=0.02 / 0.03 / 0.05 | Rare score t=0.02 / 0.03 / 0.05 | Masked (of seeds) t=0.02 / 0.03 / 0.05 |
|---|---|---|---|---|---|---|---|
| Clean (control) | 0.116 | 0.0000 [0.0000, 0.0000] | 0.0000 (0.0060) | 0.0009 (0.0021) | 99.9 / 99.9 / 99.9 | 95.5 / 97.0 / 98.2 | 0 / 0 / 0 of 3 |
| Rare-leak (control) | 0.241 | 0.0030 [0.0020, 0.0036] | 0.0625 (0.0803) | 0.0008 (0.0019) | 96.8 / 97.9 / 98.7 | 39.8 / 59.9 / 75.9 | 3 / 3 / 3 of 3 |
| SMOTE (3% rare) | 0.030 | 0.0087 [0.0079, 0.0104] | 0.0126 (0.0237) | 0.0096 (0.0112) | 92.3 / 94.9 / 96.9 | 82.2 / 88.1 / 92.9 | 2 / 1 / 0 of 3 |
| SMOTE (balanced) | 0.500 | 0.0050 [0.0042, 0.0062] | 0.0507 (0.0671) | 0.0047 (0.0061) | 95.3 / 96.8 / 98.1 | 49.6 / 66.4 / 79.9 | 3 / 3 / 3 of 3 |
| Clean maj. + SMOTE rare | 0.116 | 0.0009 [0.0000, 0.0014] | 0.0253 (0.0387) | 0.0010 (0.0022) | 98.6 / 99.1 / 99.4 | 71.0 / 80.7 / 88.4 | 3 / 3 / 0 of 3 |
| Gaussian copula | 0.032 | 0.0001 [0.0000, 0.0002] | 0.0010 (0.0095) | 0.0004 (0.0011) | 99.4 / 99.6 / 99.8 | 92.9 / 95.3 / 97.2 | 0 / 0 / 0 of 3 |
| TVAE (no rare rows) | 0.000 | 0.0004 [0.0000, 0.0010] | 0.0028 (0.0117) | 0.0000 (0.0005) | 99.0 / 99.4 / 99.6 | 91.2 / 94.1 / 96.5 | 0 / 0 / 0 of 3 |
| CTGAN | 0.062 | 0.0003 [0.0000, 0.0008] | 0.0014 (0.0076) | 0.0008 (0.0018) | 99.5 / 99.7 / 99.8 | 94.3 / 96.2 / 97.7 | 0 / 0 / 0 of 3 |
| MST-style ε = 1 | 0.043 | 0.0000 [0.0000, 0.0000] | 0.0025 (0.0081) | 0.0000 (0.0008) | 99.9 / 99.9 / 99.9 | 93.9 / 95.9 / 97.6 | 0 / 0 / 0 of 3 |
| MST-style ε = 8 | 0.031 | 0.0000 [0.0000, 0.0000] | 0.0000 (0.0042) | 0.0000 (0.0004) | 100.0 / 100.0 / 100.0 | 96.9 / 97.9 / 98.8 | 0 / 0 / 0 of 3 |

## Share-weighted identity

pooled raw leak (TPR - a)/(1 - a) against sum over classes of share x class raw leak. With a single shared threshold the identity is exact (pooled TPR is the share-weighted mean of class TPRs). With the reported leak clipped at zero, or with class-calibrated thresholds, it is approximate; the columns give the largest absolute gap across seeds.

| Release | Attack | Pooled leak u | Sum g_k u_k (shared thr, unclipped) | Max gap, unclipped | Max gap, clipped, shared thr | Max gap, clipped, class thr |
|---|---|---|---|---|---|---|
| Clean (control) | distance | 0.0022 | 0.0022 | 9.1e-19 | 0.0003 | 0.0011 |
| Rare-leak (control) | distance | 0.0323 | 0.0323 | 0.0e+00 | 0.0000 | 0.0009 |
| SMOTE (3% rare) | distance | 0.0832 | 0.0832 | 9.7e-17 | 0.0000 | 0.0043 |
| SMOTE (balanced) | distance | 0.0625 | 0.0625 | 0.0e+00 | 0.0000 | 0.0018 |
| Clean maj. + SMOTE rare | distance | 0.0044 | 0.0044 | 0.0e+00 | 0.0000 | 0.0030 |
| Gaussian copula | distance | 0.0018 | 0.0018 | 7.8e-19 | 0.0003 | 0.0006 |
| TVAE (no rare rows) | distance | 0.0026 | 0.0026 | 0.0e+00 | 0.0003 | 0.0017 |
| CTGAN | distance | 0.0016 | 0.0016 | 0.0e+00 | 0.0003 | 0.0008 |
| MST-style ε = 1 | distance | 0.0010 | 0.0005 | 0.0e+00 | 0.0003 | 0.0018 |
| MST-style ε = 8 | distance | 0.0017 | 0.0016 | 0.0e+00 | 0.0003 | 0.0011 |
| Clean (control) | density ratio | 0.0000 | -0.0011 | 0.0e+00 | 0.0004 | 0.0012 |
| Rare-leak (control) | density ratio | 0.0030 | 0.0030 | 0.0e+00 | 0.0029 | 0.0014 |
| SMOTE (3% rare) | density ratio | 0.0087 | 0.0087 | 0.0e+00 | 0.0000 | 0.0019 |
| SMOTE (balanced) | density ratio | 0.0050 | 0.0050 | 0.0e+00 | 0.0008 | 0.0022 |
| Clean maj. + SMOTE rare | density ratio | 0.0009 | 0.0007 | 0.0e+00 | 0.0020 | 0.0016 |
| Gaussian copula | density ratio | 0.0001 | -0.0010 | 0.0e+00 | 0.0003 | 0.0011 |
| TVAE (no rare rows) | density ratio | 0.0004 | 0.0002 | 0.0e+00 | 0.0003 | 0.0009 |
| CTGAN | density ratio | 0.0003 | -0.0006 | 0.0e+00 | 0.0007 | 0.0013 |
| MST-style ε = 1 | density ratio | 0.0000 | -0.0014 | 0.0e+00 | 0.0004 | 0.0002 |
| MST-style ε = 8 | density ratio | 0.0000 | -0.0020 | 0.0e+00 | 0.0002 | 0.0000 |

## Rare-class size against the floors

Rare-class training members: 741 to 742; holdout rare non-members: 1056 to 1090.

| t | Detection floor | Adequacy floor | Rare class above both? |
|---|---|---|---|
| 0.02 | 100 | 566 | yes |
| 0.03 | 74 | 296 | yes |
| 0.05 | 49 | 152 | yes |


==> anc/results/generators_bank_long.csv <==
seed,generator,attack,release_rows,release_rare_share,pooled_leak,pooled_leak_ub95,rare_n,rare_n_non,rare_hits,rare_leak,rare_leak_ub95,rare_leak_pthr,majority_n,majority_n_non,majority_hits,majority_leak,majority_leak_ub95,majority_leak_pthr,pooled_score_t0.02,pooled_score_ub_t0.02,rare_score_ub_t0.02,majority_score_ub_t0.02,masked_t0.02,pooled_score_t0.03,pooled_score_ub_t0.03,rare_score_ub_t0.03,majority_score_ub_t0.03,masked_t0.03,pooled_score_t0.05,pooled_score_ub_t0.05,rare_score_ub_t0.05,majority_score_ub_t0.05,masked_t0.05,pooled_raw,sw_raw_pooled_thr,sw_clipped_pooled_thr,sw_clipped_group_thr
1729,clean,distance,4521,0.1177,0.0023340229868131,0.0035643470018198,741,1056,2,0.0,0.0,0.0,23953,7987,293,0.0022548365970901,0.003501356305217,0.0027187079748345,98.24948275989014,97.3267397486351,100.0,97.3739827710872,False,98.83298850659344,98.21782649909008,100.0,98.24932184739149,False,99.29979310395606,98.93069589945404,100.0,98.94959310843488,False,0.0023340229868131,0.0023340229868131,0.0026371269183288,0.0021871750631773
1729,clean,density_ratio,4521,0.1177,0.0,0.0,741,1056,7,0.0,0.0077476577803946,0.0103463787674314,23953,7987,248,0.0003571809608631,0.0015106499178748,0.0,100.0,100.0,94.189256664704,98.86701256159388,False,100.0,100.0,96.12617110980268,99.24467504106258,False,100.0,100.0,97.6757026658816,99.54680502463756,False,-0.0014701154249222,-0.0014701154249222,0.0003104667800545,0.0003464629284666
1729,rare_leak,distance,5262,0.2419,0.0326444161383822,0.0348339907599512,741,1056,741,1.0,1.0,1.0,23953,7987,293,0.0022548365970901,0.003501356305217,0.0027187079748345,75.51668789621328,73.87450693003655,0.0,97.3739827710872,False,83.67779193080885,82.58300462002435,0.0,98.24932184739149,False,90.20667515848533,89.54980277201462,0.0,98.94959310843488,True,0.0326444161383822,0.0326444161383822,0.0326444161383822,0.0321944642832307
1729,rare_leak,density_ratio,5262,0.2419,0.0020476899880803,0.0032647212397009,741,1056,54,0.0635095898253793,0.0813734469254672,0.1643833749096906,23953,7987,264,0.0010319029648549,0.0022193856164278,0.0,98.46423250893972,97.55145907022424,38.969914805899535,98.33546078767914,True,98.9761550059598,98.36763938014953,59.313276537266354,98.89030719178608,True,99.3856930035759,99.02058362808972,75.58796592235981,99.33418431507164,True,0.0020476899880803,0.0020476899880803,0.0049326994738835,0.0029066889842786
1729,smote,distance,4521,0.0301,0.0846343077654327,0.0877729446737031,741,1056,52,0.060783271309587,0.078383890418462,0.0130726972832236,23953,7987,2158,0.0809021201873871,0.0840341444872432,0.0868481078475651,36.524269175925454,34.17029149472268,41.212082186153445,36.9743916345676,False,57.68284611728363,56.113527663148446,60.80805479076896,57.9829277563784,False,74.60970767037018,73.66811659788907,76.48483287446138,74.78975665382704,False,0.0846343077654327,0.0846343077654327,0.0846343077654327,0.0802984080703364
1729,smote,density_ratio,4521,0.0301,0.0078561593909451,0.009317013920025,741,1056,19,0.0157990157990157,0.0276746873083466,0.0280674491200807,23953,7987,467,0.0095924383905012,0.0111422091061954,0.0072309113765298,94.10788045679112,93.01223955998124,79.24398451874004,91.64334317035345,True,96.0719203045274,95.3414930399875,86.16265634582669,94.42889544690227,False,97.64315218271643,97.2048958239925,91.69759380749602,96.65733726814138,False,0.0078561593909451,0.0078561593909451,0.0078561593909451,0.0097786809538652
1729,smote_bal,distance,4521,0.4999,0.0620958102937531,0.0648778973508084,741,1056,255,0.3375046006624954,0.3676139473703932,0.2666203192518981,23953,7987,1478,0.0522264350177346,0.0548705978016344,0.0557687255386917,53.42814227968517,51.34157698689366,0.0,58.84705164877417,False,68.95209485312344,67.56105132459577,0.0,72.56470109918277,False,81.37125691187407,80.53663079475746,0.0,83.53882065950967,False,0.0620958102937531,0.0620958102937531,0.0620958102937531,0.0607868594424032
1729,smote_bal,density_ratio,4521,0.4999,0.0042156398356284,0.005529616360016,741,1056,35,0.0376095639253534,0.0526654525864906,0.1493886230728335,23953,7987,357,0.0049537246130574,0.0063206045548627,0.0,96.83827012327863,95.85278772998798,60.500910560132006,95.25954658385292,True,97.89218008218576,97.23519181999198,73.66727370675467,96.83969772256862,True,98.73530804931146,98.3411150919952,84.2003642240528,98.10381863354117,True,0.0042156398356284,0.0042156398356284,0.004482747618732,0.0059336378280251
1729,copula,distance,4521,0.0316,0.0004524061379977,0.0015922137867378,741,1056,7,0.0,0.0077476577803946,0.0,23953,7987,244,0.0001885004598652,0.0013332905234729,0.000778882213358,99.66069539650168,98.80583965994664,94.189256664704,99.00003210739526,False,99.77379693100112,99.20389310663109,96.12617110980268,99.33335473826352,False,99.86427815860068,99.52233586397864,97.6757026658816,99.60001284295812,False,0.0004524061379977,0.0004524061379977,0.0007555100695134,0.0001828440720479
1729,copula,density_ratio,4521,0.0316,0.0,0.0,741,1056,7,0.0,0.0077476577803946,0.0103463787674314,23953,7987,210,0.0,0.0,0.0,100.0,100.0,94.189256664704,100.0,False,100.0,100.0,96.12617110980268,100.0,False,100.0,100.0,97.6757026658816,100.0,False,-0.0030653992750048,-0.0030653992750048,0.0003104667800545,0.0
1729,mst_e1,distance,4521,0.0467,0.0,0.0,741,1056,12,0.006256900993743,0.0162691622658968,0.0,23953,7987,199,0.0,0.0,0.0,100.0,100.0,87.79812830057736,100.0,False,100.0,100.0,91.86541886705156,100.0,False,100.0,100.0,95.11925132023094,100.0,False,-0.0014701154249222,-0.0014701154249222,0.0,0.0001877526377404
1729,mst_e1,density_ratio,4521,0.0467,0.0,0.000516880615702,741,1056,13,0.0076200602516391,0.0179276691955834,0.0103463787674314,23953,7987,235,0.0,0.0009339600516853,0.0,100.0,99.61233953822344,86.55424810331245,99.299529961236,False,100.0,99.74155969214895,91.0361654022083,99.53301997415733,False,100.0,99.84493581528938,94.62169924132498,99.7198119844944,False,-0.0005702117146192,-0.0005702117146192,0.0003104667800545,0.0002286573518451
1729,mst_e8,distance,4521,0.0321,0.0,0.0008182556114886,741,1056,1,0.0,0.0,0.0,23953,7987,216,0.0,8.960660185212145e-05,1.9819958867259696e-05,100.0,99.3863082913835,100.0,99.93279504861091,False,100.0,99.59087219425568,100.0,99.95519669907394,False,100.0,99.7545233165534,100.0,99.97311801944436,False,-0.0002838787158864,-0.0002838787158864,1.9225215629200272e-05,0.0
1729,mst_e8,density_ratio,4521,0.0321,0.0,0.0,741,1056,5,0.0,0.0041766727202113,0.0076200602516391,23953,7987,240,1.9819958867259696e-05,0.0011558575426256,0.0,100.0,100.0,96.86749545984146,99.1331068430308,False,100.0,100.0,97.91166363989431,99.4220712286872,False,100.0,100.0,98.74699818393658,99.65324273721232,False,-0.0019200672800737,-0.0019200672800737,0.0002286573518451,1.9225215629200272e-05
1729,tvae,distance,4521,0.0002,0.0018431664175569,0.0030506031444896,741,1056,11,0.0048937417358469,0.0145980072771408,0.0,23953,7987,269,0.0012427535911024,0.0024406460372416,0.0022126664718406,98.61762518683229,97.71204764163276,89.05149454214434,98.16951547206878,False,99.07841679122151,98.4746984277552,92.70099636142956,98.7796769813792,False,99.44705007473291,99.0848190566531,95.62059781685774,99.26780618882752,False,0.0018431664175569,0.0018431664175569,0.0021462703490726,0.0013523098483007
1729,tvae,density_ratio,4521,0.0002,0.0002478825674743,0.0013773649785166,741,1056,7,0.0,0.0077476577803946,0.0,23953,7987,219,0.0,0.0002230514690238,0.0004415212113621,99.81408807439422,98.96697626611248,94.189256664704,99.83271139823208,False,99.87605871626282,99.31131751074166,96.12617110980268,99.88847426548809,False,99.92563522975767,99.586790506445,97.6757026658816,99.93308455929284,False,0.0002478825674743,0.0002478825674743,0.000428272356676,0.0
1729,ctgan,distance,4521,0.0524,0.0018431664175569,0.0030506031444896,741,1056,4,0.0,0.0023333535460016,0.0,23953,7987,275,0.0014957743425993,0.0027060273988729,0.0022126664718406,98.61762518683229,97.71204764163276,98.24998484049878,97.97047945084527,False,99.07841679122151,98.4746984277552,98.8333232269992,98.64698630056353,False,99.44705007473291,99.0848190566531,99.29999393619951,99.18819178033812,False,0.0018431664175569,0.0018431664175569,0.0021462703490726,0.001450890209293
1729,ctgan,density_ratio,4521,0.0524,0.0,0.0,741,1056,8,0.0008042639621586,0.0094903225931114,0.0144358565411197,23953,7987,243,0.0001463303346157,0.0012889392469097,0.0,100.0,100.0,92.8822580551664,99.03329556481766,False,100.0,100.0,95.25483870344424,99.3555303765451,False,100.0,100.0,97.15290322206656,99.61331822592706,False,-0.0010610682838754,-0.0010610682838754,0.0004331809223685,0.000166073139265
1733,clean,distance,4521,0.1137,0.0041171329849888,0.0054260708263186,742,1090,3,0.0,0.000420445512328,0.0,23981,7953,313,0.0030828277773776,0.0043668233111553,0.0045570588500407,96.91215026125838,95.930446880261,99.68466586575398,96.72488251663346,False,97.9414335075056,97.28696458684068,99.789777243836,97.81658834442231,False,98.76486010450336,98.3721787521044,99.8738663463016,98.68995300665338,False,0.0041171329849888,0.0041171329849888,0.0044202899438914,0.0029903042886904
1733,clean,density_ratio,4521,0.1137,0.0,0.0,742,1090,5,0.0,0.0041575021686322,0.0103188216395763,23981,7953,270,0.0012716296023914,0.0024701997313201,0.0,100.0,100.0,96.88187337352583,98.14735020150988,False,100.0,100.0,97.92124891568388,98.76490013433992,False,100.0,100.0,98.75274934941034,99.25894008060396,False,-0.0011125288397464,-0.0011125288397464,0.0003096940361835,0.0012334647694434
1733,rare_leak,distance,5263,0.2386,0.0339016913461762,0.0361194775223809,742,1090,742,1.0,1.0,1.0,23981,7953,313,0.0030828277773776,0.0043668233111553,0.0040094873087659,74.57373149036782,72.91039185821433,0.0,96.72488251663346,False,83.04915432691189,81.94026123880954,0.0,97.81658834442231,False,89.82949259614713,89.16415674328573,0.0,98.68995300665338,True,0.0339016913461762,0.0339016913461762,0.0339016913461762,0.0330028432200498
1733,rare_leak,density_ratio,5263,0.2386,0.0033408550578796,0.0046159140873574,742,1090,62,0.0743009610934139,0.0931346323556101,0.1913746630727762,23981,7953,253,0.000555574509955,0.0017184399727461,0.0,97.49435870659023,96.53806443448192,30.149025733292405,98.7111700204404,True,98.32957247106016,97.69204295632127,53.43268382219493,99.14078001362694,True,98.9977434826361,98.61522577379276,72.05961029331696,99.48446800817617,True,0.0033408550578796,0.0033408550578796,0.0057436395259474,0.0027688607957992
1733,smote,distance,4521,0.0301,0.0846866104723161,0.0878241303695391,742,1090,50,0.0579650957009447,0.0752736534629192,0.0130414658716545,23981,7953,2213,0.0831125145790922,0.0862758114473008,0.0869033944802261,36.485042145762925,34.131902222845625,43.54475990281056,35.29314141452436,False,57.65669476384195,56.08793481523041,62.36317326854037,56.862094276349566,False,74.59401685830517,73.65276088913825,77.41790396112422,74.11725656580974,False,0.0846866104723161,0.084686610472316,0.084686610472316,0.0823577766909886
1733,smote,density_ratio,4521,0.0301,0.0104090698678734,0.0119627601679488,742,1090,8,0.0007895668273026,0.009464034057383,0.01984807645185,23981,7953,501,0.0110015546819683,0.0126012722952973,0.0101170160383704,92.19319759909494,91.02792987403834,92.9019744569627,90.549045778527,False,94.7954650660633,94.01861991602556,95.26798297130848,93.69936385235133,False,96.87727903963798,96.41117194961534,97.16078978278507,96.2196183114108,False,0.0104090698678734,0.0104090698678734,0.0104090698678734,0.0106950669989136
1733,smote_bal,distance,4521,0.4999,0.0624196909841855,0.0652057096637057,742,1090,227,0.2989191102398649,0.3282533679886096,0.2567181246426529,23981,7953,1504,0.0532488051357156,0.0559109725977608,0.0564078717199938,53.18523176186081,51.09571775222069,0.0,58.06677055167937,False,68.7901545079072,67.39714516814712,0.0,72.04451370111958,False,81.27409270474433,80.43828710088827,1.5239896034171068,83.22670822067175,False,0.0624196909841855,0.0624196909841855,0.0624196909841855,0.0606219947319328
1733,smote_bal,density_ratio,4521,0.4999,0.0044848435820405,0.0058094923442245,742,1090,37,0.0402679081924364,0.0556371769064695,0.1764001197963462,23981,7953,374,0.0056522019325905,0.0070474980041371,0.0,96.6363673134696,95.64288074183158,58.27211732014786,94.71437649689716,True,97.75757820897974,97.09525382788772,72.18141154676525,96.47625099793144,True,98.65454692538783,98.25715229673264,83.30884692805914,97.88575059875886,True,0.0044848435820405,0.0044848435820405,0.0052942154628843,0.0066911071643507
1733,copula,distance,4521,0.031,3.145968441442317e-05,0.0011492059383755,742,1090,4,0.0,0.0023166539088193,0.0,23981,7953,222,0.0,0.0003442444055,0.0003449700710031,99.9764052366892,99.13809554621832,98.26250956838552,99.74181669587496,False,99.9842701577928,99.4253970308122,98.84167304559034,99.82787779724995,False,99.99056209467568,99.65523821848733,99.3050038273542,99.89672667834998,False,3.145968441442317e-05,3.145968441442239e-05,0.000334616643317,0.0
1733,copula,density_ratio,4521,0.031,0.0001948866164373,0.0013209765134111,742,1090,8,0.0007895668273026,0.009464034057383,0.0075961774074981,23981,7953,271,0.0013137504901818,0.00251438422233,0.0,99.85383503767196,99.00926761494162,92.9019744569627,98.11421183325248,False,99.9025566917813,99.33951174329442,95.26798297130848,98.742807888835,False,99.94153401506878,99.60370704597663,97.16078978278507,99.245684733301,False,0.0001948866164373,0.0001948866164373,0.000227980570172,0.0012980184075924
1733,mst_e1,distance,4521,0.0434,0.0027688607957992,0.0040182996310988,742,1090,5,0.0,0.0041575021686322,0.0,23981,7953,263,0.0009767833878588,0.0021607963398016,0.0031670695529583,97.92335440315054,96.98627527667588,96.88187337352583,98.37940274514878,False,98.61556960210036,97.99085018445058,97.92124891568388,98.91960183009918,False,99.1693417612602,98.79451011067034,98.75274934941034,99.35176109805953,False,0.0027688607957992,0.0027688607957992,0.0030720177547018,0.0009474676384032
1733,mst_e1,density_ratio,4521,0.0434,0.0,0.0,742,1090,5,0.0,0.0041575021686322,0.0021508889433417,23981,7953,235,0.0,0.0009210829590878,0.0,100.0,100.0,96.88187337352583,99.3091877806841,False,100.0,100.0,97.92124891568388,99.53945852045608,False,100.0,100.0,98.75274934941034,99.72367511227364,False,-0.0024199442959302,-0.0024199442959302,6.455363814907559e-05,0.0
1733,mst_e8,distance,4521,0.0307,0.0011345914755695,0.0023073853435849,742,1090,3,0.0,0.000420445512328,0.0,23981,7953,219,0.0,0.0002110037381855,0.0014822340413433,99.14905639332288,98.26946099231132,99.68466586575398,99.84174719636086,False,99.43270426221524,98.84630732820754,99.789777243836,99.89449813090724,False,99.65962255732914,99.30778439692452,99.8738663463016,99.93669887854436,False,0.0011345914755695,0.0011345914755695,0.0014377484344721,0.0
1733,mst_e8,density_ratio,4521,0.0307,0.0,0.0,742,1090,5,0.0,0.0041575021686322,0.0021508889433417,23981,7953,209,0.0,0.0,0.0,100.0,100.0,96.88187337352583,100.0,False,100.0,100.0,97.92124891568388,100.0,False,100.0,100.0,98.75274934941034,100.0,False,-0.0020522336988785,-0.0020522336988785,6.455363814907559e-05,0.0
1733,tvae,distance,4521,0.0,0.0018700126696729,0.0030779658595996,742,1090,9,0.0021508889433417,0.0111822733042864,0.0,23981,7953,274,0.0014401131535529,0.0026469141838743,0.0022404100215701,98.59749049774533,97.69152560530026,91.61329502178512,98.01481436209424,False,99.06499366516354,98.46101707020016,94.40886334785677,98.67654290806284,False,99.43899619909811,99.0766102421201,96.64531800871406,99.2059257448377,False,0.0018700126696729,0.0018700126696729,0.0021731696285755,0.0014614453396154
1733,tvae,density_ratio,4521,0.0,0.0010120212765522,0.0021788407632698,742,1090,10,0.0035122110593808,0.0128817096375884,0.0,23981,7953,238,0.0,0.0010540804615758,0.0013137504901818,99.2409840425858,98.36586942754764,90.33871777180866,99.20943965381812,False,99.49398936172386,98.91057961836508,93.55914518120576,99.47295976921208,False,99.69639361703432,99.34634777101904,96.13548710872348,99.68377586152724,False,0.0010120212765522,0.0010120212765522,0.0012743215024491,0.0001054103711548
1733,ctgan,distance,4521,0.0639,0.0017882992036614,0.0029924020587397,742,1090,4,0.0,0.0023166539088193,0.0,23981,7953,265,0.0010610251634395,0.0022492175228613,0.0021561682459893,98.65877559725394,97.7556984559452,98.26250956838552,98.31308685785396,False,99.1058503981693,98.50379897063011,98.84167304559034,98.8753912385693,False,99.46351023890158,99.10227938237809,99.3050038273542,99.32523474314158,False,0.0017882992036614,0.0017882992036614,0.002091456162564,0.0010291811044146
1733,ctgan,density_ratio,4521,0.0639,0.0008077376115235,0.0019645236738524,742,1090,3,0.0,0.000420445512328,0.0116801437556154,23981,7953,292,0.0021982891337797,0.0034413815949731,0.0004713327343743,99.39419679135732,98.5266072446107,99.68466586575398,97.41896380377015,False,99.59613119423824,99.0177381630738,99.789777243836,98.27930920251345,False,99.75767871654293,99.41064289784428,99.8738663463016,98.96758552150806,False,0.0008077376115235,0.0008077376115235,0.0008077376115235,0.0021323128955697
1741,clean,distance,4521,0.1177,7.067071409692814e-05,0.0011903292065341,742,1057,2,0.0,0.0,0.0,23985,7986,212,0.0,0.0,0.0003853418487564,99.9469969644273,99.10725309509942,100.0,100.0,False,99.96466464295152,99.40483539673296,100.0,100.0,False,99.97879878577092,99.64290123803976,100.0,100.0,False,7.067071409692814e-05,7.067071409692905e-05,0.0003737786323623,0.0
1741,clean,density_ratio,4521,0.1177,0.0,0.0005027179491042,742,1057,6,0.0,0.0059568892960185,0.0144027879876936,23985,7986,266,0.0011012775240417,0.0022913562062894,0.0,100.0,99.6229615381718,95.5323330279861,98.28148284528292,False,100.0,99.74864102544788,97.02155535199071,98.85432189685528,False,100.0,99.84918461526873,98.21293321119444,99.31259313811316,False,-0.0005829312659902,-0.0005829312659902,0.0004321943093326,0.001068230736205
1741,rare_leak,distance,5263,0.2421,0.0303814625406407,0.0325151063616768,742,1057,742,1.0,1.0,1.0,23985,7986,212,0.0,0.0,0.0003853418487564,77.21390309451942,75.6136702287424,0.0,100.0,False,84.80926872967962,83.7424468191616,0.0,100.0,False,90.88556123780776,90.24546809149696,0.0,100.0,True,0.0303814625406407,0.0303814625406407,0.0303814625406407,0.0300076839082784
1741,rare_leak,density_ratio,5263,0.2421,0.003624631480821,0.0049120811803899,742,1057,44,0.0497971630047101,0.0662544318757793,0.2036265621171281,23985,7986,257,0.000722252754773,0.0018934338901085,0.0,97.2815263893842,96.31593911470752,50.3091760931655,98.5799245824186,True,98.18768425958946,97.543959409805,66.87278406211033,99.05328305494574,True,98.91261055575367,98.526375645883,80.1236704372662,99.43196983296744,True,0.003624631480821,0.003624631480821,0.0061103615113401,0.0021948771493803
1741,smote,distance,4521,0.0301,0.0803820140173114,0.0834559616340827,742,1057,60,0.0715783168613357,0.0901721197211105,0.0103188216395763,23985,7986,2105,0.078548672044607,0.081642688113793,0.0825494890535541,39.7134894870164,37.40802877443792,32.37091020916708,38.76798391465518,False,59.80899299134426,58.27201918295861,54.91394013944472,59.17865594310345,False,75.88539579480656,74.96321150977516,72.94836408366683,75.50719356586208,False,0.0803820140173114,0.0803820140173114,0.0803820140173114,0.0783395078295389
1741,smote,density_ratio,4521,0.0301,0.0079138944751433,0.0093759255414624,742,1057,23,0.0212093985678891,0.0339708200918644,0.0375452639603583,23985,7986,436,0.0082606342768944,0.0097594217839215,0.0069972183793322,94.06457914364252,92.96805584390312,74.5218849311017,92.68043366205885,True,96.04305276242836,95.31203722926875,83.01458995406779,95.12028910803922,True,97.625831657457,97.18722233756124,89.80875397244068,97.07217346482354,False,0.0079138944751433,0.0079138944751433,0.0079138944751433,0.0086491967027414
1741,smote_bal,distance,4521,0.4999,0.0630207114212452,0.06581684598206,742,1057,216,0.2839445669634349,0.3129263809596164,0.2390209371341446,23985,7986,1542,0.0548385670336889,0.057530577499691,0.0575759681450738,52.73446643406606,50.63736551345498,0.0,56.852066875231685,False,68.48964428937737,67.09157700896998,0.0,71.23471125015445,False,81.09378657362643,80.254946205382,6.122085712115094,82.74082675009268,False,0.0630207114212452,0.0630207114212452,0.0630207114212452,0.0617135074610708
1741,smote_bal,density_ratio,4521,0.4999,0.0061981892774144,0.0075933288367217,742,1057,62,0.0743009610934139,0.0931346323556101,0.202265240001089,23985,7986,326,0.0036281093191662,0.0049364971435454,0.000132658669244,95.3513580419392,94.30500337245866,30.149025733292405,96.2976271423409,True,96.9009053612928,96.2033355816391,53.43268382219493,97.53175142822728,True,98.14054321677568,97.72200134898348,72.05961029331696,98.51905085693636,True,0.0061981892774144,0.0061981892774144,0.0061981892774144,0.0057488379161044
1741,copula,distance,4521,0.0332,0.0047684349459736,0.0061049463166438,742,1057,15,0.0103188216395763,0.021169887552031,0.0,23985,7986,335,0.0040071340884349,0.00533225786741,0.005228436122745,96.42367379051974,95.4212902625171,84.12258433597673,96.00080659944244,True,97.61578252701317,96.94752684167808,89.4150562239845,97.33387106629496,False,98.5694695162079,98.16851610500684,93.6490337343907,98.40032263977696,False,0.0047684349459736,0.0047684349459736,0.0050715428642391,0.0041965332133973
1741,copula,density_ratio,4521,0.0332,0.0,0.0008896418896168,742,1057,9,0.0021508889433417,0.0111822733042864,0.0021508889433417,23985,7986,234,0.0,0.0008749110435332,0.0,100.0,99.33276858278737,91.61329502178512,99.34381671735008,False,100.0,99.55517905519156,94.40886334785677,99.56254447823338,False,100.0,99.73310743311497,96.64531800871406,99.73752668694004,False,-0.0002152801521912,-0.0002152801521912,6.454319553361086e-05,6.454319553361086e-05
1741,mst_e1,distance,4521,0.0392,0.0003157714566296,0.0014478923052135,742,1057,7,0.0,0.0077237029136939,0.0,23985,7986,215,0.0,3.15846780223955e-05,0.0006380250282689,99.76317140752778,98.91408077108984,94.20722281472956,99.9763114914832,False,99.8421142716852,99.27605384739324,96.13814854315304,99.9842076609888,False,99.9052685630111,99.56563230843594,97.68288912589182,99.99052459659327,False,0.0003157714566296,0.0003157714566296,0.000618879374895,0.0
1741,mst_e1,density_ratio,4521,0.0392,0.0,0.0,742,1057,4,0.0,0.0023166539088193,0.0144027879876936,23985,7986,229,0.0,0.0006531632072715,0.0,100.0,100.0,98.26250956838552,99.51012759454632,False,100.0,100.0,98.84167304559034,99.6734183963642,False,100.0,100.0,99.3050038273542,99.80405103781852,False,-0.0012365332460774,-0.0012365332460774,0.0004321943093326,0.0
1741,mst_e8,distance,4521,0.0301,0.0038697322233537,0.0051678696076013,742,1057,8,0.0007895668273026,0.009464034057383,0.0,23985,7986,309,0.0029121736438809,0.004188279301454,0.0043019311311994,97.09770083248468,96.12409779429896,92.9019744569627,96.85879052390946,False,98.06513388832312,97.41606519619933,95.26798297130848,97.90586034927298,False,98.83908033299387,98.44963911771958,97.16078978278507,98.7435162095638,False,0.0038697322233537,0.0038697322233537,0.0041728401416192,0.0028484791294675
1741,mst_e8,density_ratio,4521,0.0301,0.0,0.0,742,1057,5,0.0,0.0041575021686322,0.0048735331754199,23985,7986,207,0.0,0.0,0.0,100.0,100.0,96.88187337352583,100.0,False,100.0,100.0,97.92124891568388,100.0,False,100.0,100.0,98.75274934941034,100.0,False,-0.002012685597431,-0.002012685597431,0.0001462434430445,0.0
1741,tvae,distance,4521,0.0004,0.0040331327183755,0.0053383410052261,742,1057,4,0.0,0.0023166539088193,0.0,23985,7986,297,0.002406807284856,0.0036595660314929,0.0044703865842077,96.97515046121832,95.99624424608038,98.26250956838552,97.25532547638028,False,97.9834336408122,97.33082949738692,98.84167304559034,98.17021698425351,False,98.79006018448732,98.39849769843217,99.3050038273542,98.90213019055211,False,0.0040331327183755,0.0040331327183755,0.004336240636641,0.0023345845726239
1741,tvae,density_ratio,4521,0.0004,0.0,0.0003306290714043,742,1057,11,0.0048735331754199,0.0145648826979629,0.0,23985,7986,218,0.0,0.0001648680427231,0.0,100.0,99.75202819644672,89.07633797652777,99.87634896795764,False,100.0,99.83468546429782,92.7175586510185,99.91756597863844,False,100.0,99.90081127857869,95.63053519061113,99.95053958718306,False,-0.000746331761012,-0.000746331761012,0.0,0.0001462434430445
1741,ctgan,distance,4521,0.0697,0.0010919238079831,0.0022625417487502,742,1057,10,0.0035122110593808,0.0128817096375884,0.0,23985,7986,253,0.0005537973017647,0.0017164699792677,0.0014381884300583,99.1810571440126,98.3030936884373,90.33871777180866,98.71264751554922,False,99.45403809600842,98.86872912562488,93.55914518120576,99.14176501036614,False,99.67242285760504,99.32123747537491,96.13548710872348,99.48505900621969,False,0.0010919238079831,0.0010919238079831,0.0013950317262486,0.0006425724466732
1741,ctgan,density_ratio,4521,0.0697,0.0,0.0,742,1057,10,0.0035122110593808,0.0128817096375884,0.0225707206839282,23985,7986,231,0.0,0.0007418772511875,0.0,100.0,100.0,90.33871777180866,99.44359206160934,False,100.0,100.0,93.55914518120576,99.62906137440622,False,100.0,100.0,96.13548710872348,99.77743682464371,False,-0.0013999337410992,-0.0013999337410992,0.0006772950518653,0.000105393319289
1729,smote_min,distance,4521,0.1177,0.004992829403617448,0.006339674358471178,741,1056,117,0.14938862307283357,0.17334363411909842,0.0785043416622364,23953,7987,293,0.0022548365970901773,0.003501356305217044,0.0027187079748345567,96.25537794728692,95.24524423114661,0.0,97.37398277108721,True,97.50358529819128,96.83016282076441,13.328182940450787,98.24932184739147,True,98.50215117891477,98.09809769245865,47.99690976427048,98.94959310843488,True,0.004992829403617448,0.004992829403617449,0.004992829403617449,0.006669922681909399
1729,smote_min,density_ratio,4521,0.1177,0.0,0.0005599482699944989,741,1056,28,0.0280674491200807,0.04186077139839736,0.06759906759906761,23953,7987,258,0.000778882213358061,0.001953737777676329,0.0,100.0,99.58003879750413,68.60442145120197,98.53469666674275,True,100.0,99.72002586500275,79.06961430080132,99.02313111116183,True,100.0,99.83201551900164,87.4417685804808,99.4138786666971,False,-0.0005293070005145812,-0.0005293070005145807,0.002028464772451166,0.0015977381329288667
1733,smote_min,distance,4521,0.1137,0.005669688839207101,0.007043599865498862,742,1090,120,0.15325764382368154,0.17739963651641064,0.059326417816983855,23981,7953,313,0.003082827777377629,0.004366823311155382,0.004009487308765904,95.74773337059467,94.71730010087586,0.0,96.72488251663346,True,97.16515558039644,96.47820006725057,11.300181741794674,97.81658834442231,True,98.29909334823788,97.88692004035035,46.78010904507681,98.68995300665338,True,0.005669688839207101,0.005669688839207101,0.005669688839207101,0.007589955290477071
1733,smote_min,density_ratio,4521,0.1137,0.0013388751405982327,0.0025215519519344747,742,1090,23,0.021209398567889132,0.03397082009186442,0.07838492744153122,23981,7953,264,0.0010189042756491992,0.002205008975320847,0.0,98.99584364455133,98.10883603604914,74.5218849311017,98.34624326850937,True,99.33056242970089,98.73922402403277,83.01458995406779,98.89749551233957,True,99.59833745782053,99.24353441441966,89.80875397244068,99.33849730740374,False,0.0013388751405982327,0.001338875140598232,0.0023525306864707425,0.0016248722716384412
1741,smote_min,distance,4521,0.1177,0.002603378386934823,0.0038451894324267356,742,1057,145,0.18729069672465898,0.21305085767329815,0.06204906204906204,23985,7986,212,0.0,0.0,0.0007643666180251544,98.04746620979888,97.11610792567996,0.0,100.0,True,98.69831080653259,98.07740528378663,0.0,100.0,True,99.21898648391955,98.84644317027198,36.08474269801056,100.0,True,0.002603378386934823,0.0026033783869348227,0.0026033783869348227,0.005620160026274799
1741,smote_min,density_ratio,4521,0.1177,0.0013778746742713255,0.002562326677768161,742,1057,27,0.026654687032045522,0.040235719178491565,0.07838492744153122,23985,7986,269,0.0012276191137979764,0.0024239233948480598,0.0,98.9665939942965,98.07825499167387,69.82321061613132,98.18205745386396,True,99.31106266286433,98.71883666111592,79.88214041075422,98.78803830257597,True,99.5866375977186,99.23130199666956,87.92928424645253,99.27282298154559,False,0.0013778746742713255,0.0013778746742713255,0.0023521501258388063,0.001990626530603075


==> anc/results/generators_bank_summary.csv <==
generator,attack,n_seeds,release_rows,release_rare_share,pooled_leak,pooled_leak_ub95,rare_n,rare_n_non,rare_hits,rare_leak,rare_leak_ub95,rare_leak_pthr,majority_n,majority_n_non,majority_hits,majority_leak,majority_leak_ub95,majority_leak_pthr,pooled_score_t0.02,pooled_score_ub_t0.02,rare_score_ub_t0.02,majority_score_ub_t0.02,masked_t0.02,pooled_score_t0.03,pooled_score_ub_t0.03,rare_score_ub_t0.03,majority_score_ub_t0.03,masked_t0.03,pooled_score_t0.05,pooled_score_ub_t0.05,rare_score_ub_t0.05,majority_score_ub_t0.05,masked_t0.05,pooled_raw,sw_raw_pooled_thr,sw_clipped_pooled_thr,sw_clipped_group_thr
clean,density_ratio,3,4521.0,0.11636666666666666,0.0,0.00016757264970140002,741.6666666666666,1067.6666666666667,6.0,0.0,0.005954016415015101,0.011689329464900434,23973.0,7975.333333333333,261.3333333333333,0.0009100293624320667,0.0020907352851614333,0.0,100.0,99.87432051272394,95.53448768873864,98.4319485361289,0.0,100.0,99.91621367514931,97.02299179249242,98.95463235741926,0.0,100.0,99.94972820508957,98.21379507549545,99.37277941445156,0.0,-0.0010551918435529335,-0.0010551918435529335,0.00035078504185686666,0.0008827194780383334
rare_leak,density_ratio,3,5262.666666666667,0.24086666666666667,0.003004392175593633,0.004264238835816067,741.6666666666666,1067.6666666666667,53.333333333333336,0.06253590464116776,0.08025417038561887,0.18646153336653162,23973.0,7975.333333333333,258.0,0.0007699100765276332,0.0019437531597608002,0.0,97.74670586830472,96.8018208731379,39.80937221078582,98.54218513017939,1.0,98.49780391220314,97.86788058209193,59.87291480719054,99.02812342011958,1.0,99.09868234732188,98.72072834925517,75.92374888431432,99.41687405207175,1.0,0.003004392175593633,0.003004392175593633,0.005595566837057,0.0026234756431527
smote,density_ratio,3,4521.0,0.0301,0.008726374577987266,0.0102185665431454,741.6666666666666,1067.6666666666667,16.666666666666668,0.0125993270647358,0.02370318048586467,0.028486929844096332,23973.0,7975.333333333333,468.0,0.009618209116454633,0.011167634395138066,0.008115048598077467,93.45521906650953,92.3360750926409,82.22261463560147,91.62427420364644,0.6666666666666666,95.63681271100636,94.89071672842726,88.14840975706765,94.41618280243092,0.3333333333333333,97.38208762660379,96.93443003705636,92.88904585424059,96.64970968145856,0.0,0.008726374577987266,0.008726374577987266,0.008726374577987266,0.009707648218506733
smote_bal,density_ratio,3,4521.0,0.4999,0.004966224231694434,0.006310812513654066,741.6666666666666,1067.6666666666667,44.666666666666664,0.05072614440373457,0.06714575394952339,0.17601799429008957,23973.0,7975.333333333333,352.3333333333333,0.0047446786216047,0.006101533234181733,4.4219556414666666e-05,96.27533182622915,95.2668906147594,49.640684537857425,95.42385007436366,1.0,97.51688788415277,96.84459374317294,66.42712302523829,96.9492333829091,1.0,98.51013273049166,98.10675624590378,79.85627381514297,98.16954002974546,1.0,0.004966224231694434,0.004966224231694434,0.005325050786343567,0.006124527636160067
smote_min,density_ratio,3,4521.0,0.11636666666666666,0.0009055832716231667,0.0018812756332322999,741.6666666666666,1067.6666666666667,26.0,0.025310511573338437,0.03868910355625107,0.07478964082737666,23973.0,7975.333333333333,263.6666666666667,0.0010084685342683333,0.0021942233826150333,0.0,99.3208125462826,98.58904327507571,70.98317233281166,98.35433246303869,1.0,99.54720836418839,99.05936218338381,80.65544822187444,98.90288830869245,1.0,99.72832501851303,99.43561731003028,88.39326893312466,99.34173298521547,0.0,0.000729147604785,0.000729147604785,0.0022443818615868667,0.0017377456450567332
copula,density_ratio,3,4521.0,0.031933333333333334,6.496220547910001e-05,0.0007368728010093001,741.6666666666666,1067.6666666666667,8.0,0.0009801519235481,0.009464655047354666,0.006697815039423734,23973.0,7975.333333333333,238.33333333333334,0.00043791683006059995,0.0011297650886210667,0.0,99.95127834589066,99.44734539924299,92.90150871448395,99.15267618353418,0.0,99.96751889726043,99.63156359949532,95.26767247632263,99.43511745568946,0.0,99.98051133835627,99.77893815969719,97.16060348579357,99.66107047341369,0.0,-0.0010285976035862333,-0.0010285976035862333,0.00020099684858670364,0.00045418720104200357
tvae,density_ratio,3,4521.0,0.0002,0.00041996794800883337,0.0012956116043968998,741.6666666666666,1067.6666666666667,9.333333333333334,0.0027952480782669,0.0117314167053153,0.0,23973.0,7975.333333333333,225.0,0.0,0.00048066665777423334,0.0005850905671813,99.68502403899333,99.02829129670228,91.20143747101348,99.63950000666928,0.0,99.79001602599556,99.35219419780151,94.13429164734232,99.75966667111287,0.0,99.87400961559733,99.61131651868091,96.48057498840541,99.8558000026677,0.0,0.0001711906943381667,0.0001711906943381667,0.0005675312863750333,8.38846047331e-05
ctgan,density_ratio,3,4521.0,0.062,0.00026924587050783334,0.0006548412246174666,741.6666666666666,1067.6666666666667,7.0,0.0014388250071797999,0.007597492581009266,0.016228906993554434,23973.0,7975.333333333333,255.33333333333334,0.0007815398227984666,0.0018240660310234332,0.0001571109114581,99.7980655971191,99.5088690815369,94.301880564243,98.63195047673237,0.0,99.86537706474608,99.67257938769126,96.20125370949533,99.08796698448826,0.0,99.91922623884766,99.80354763261477,97.72075222569721,99.45278019069293,0.0,-0.0005510881378170333,-0.0005510881378170333,0.0006394045285857667,0.0008012597847078998
mst_e1,density_ratio,3,4521.0,0.0431,0.0,0.00017229353856733332,741.6666666666666,1067.6666666666667,7.333333333333333,0.0025400200838797,0.008133941757678299,0.008966685232822234,23973.0,7975.333333333333,233.0,0.0,0.0008360687393482,0.0,100.0,99.87077984607447,93.89954368174126,99.3729484454888,0.0,100.0,99.91385323071631,95.93302912116083,99.58196563032588,0.0,100.0,99.9483119384298,97.55981747269651,99.7491793781955,0.0,-0.0014088964188756,-0.0014088964188756,0.0002690715758453919,7.62191172817e-05
mst_e8,density_ratio,3,4521.0,0.030966666666666667,0.0,0.0,741.6666666666666,1067.6666666666667,5.0,0.0,0.0041638923524919,0.0048814941234669,23973.0,7975.333333333333,218.66666666666666,6.606652955753232e-06,0.0003852858475418667,0.0,100.0,100.0,96.87708073563105,99.7110356143436,0.0,100.0,100.0,97.91805382375402,99.80735707622905,0.0,100.0,100.0,98.75083229425242,99.88441424573745,0.0,-0.0019949955254610664,-0.0019949955254610664,0.00014648481101289186,6.408405209733424e-06
clean,distance,3,4521.0,0.11636666666666666,0.0021739422286329428,0.003393582344890834,741.6666666666666,1067.6666666666667,2.3333333333333335,0.0,0.00014014850410933334,0.0,23973.0,7975.333333333333,272.6666666666667,0.0017792214581559003,0.0026227265387907665,0.0025537028912105335,98.36954332852527,97.45481324133185,99.89488862191799,98.03295509590687,0.0,98.91302888568352,98.30320882755457,99.92992574794533,98.68863673060461,0.0,99.34781733141011,98.98192529653272,99.95795544876721,99.21318203836275,0.0,0.0021739422286329428,0.0021739422286329428,0.0024770651648608334,0.0017258264506225668
rare_leak,distance,3,5262.666666666667,0.24086666666666667,0.0323091900083997,0.0344895248813363,741.6666666666666,1067.6666666666667,741.6666666666666,1.0,1.0,1.0,23973.0,7975.333333333333,272.6666666666667,0.0017792214581559003,0.0026227265387907665,0.0023711790441189335,75.76810749370019,74.13285633899775,0.0,98.03295509590687,0.0,83.84540499580011,82.75523755933183,0.0,98.68863673060461,0.0,90.30724299748006,89.6531425355991,0.0,99.21318203836275,1.0,0.0323091900083997,0.0323091900083997,0.0323091900083997,0.0317349971371863
smote,distance,3,4521.0,0.0301,0.08323431075168673,0.08635101222577496,741.6666666666666,1067.6666666666667,54.0,0.06344222795728914,0.0812765545341639,0.012144328264818134,23973.0,7975.333333333333,2158.6666666666665,0.08085443560369543,0.083984214682779,0.08543366379378177,37.57426693623493,35.236740830668744,39.04258409937703,37.011838987915716,0.0,58.38284462415661,56.82449388711249,59.36172273291802,58.00789265861047,0.0,75.02970677449396,74.0946963322675,75.6170336397508,74.80473559516629,0.0,0.08323431075168673,0.0832343107516867,0.0832343107516867,0.08033189753028797
smote_bal,distance,3,4521.0,0.4999,0.06251207089972793,0.06530015099885804,741.6666666666666,1067.6666666666667,232.66666666666666,0.30678942595526504,0.33626456543953975,0.2541197936762319,23973.0,7975.333333333333,1508.0,0.05343793572904637,0.056104049299695403,0.056584188467919766,53.11594682520401,51.024886750856446,0.0,57.9219630252284,0.0,68.743964550136,67.34992450057096,0.0,71.94797535015226,0.0,81.24637873008162,80.40995470034257,2.548691771844067,83.16878521009137,0.0,0.06251207089972793,0.06251207089972793,0.06251207089972793,0.06104078721180226
smote_min,distance,3,4521.0,0.11636666666666666,0.0044219655432530995,0.0057428212187988666,741.6666666666666,1067.6666666666667,127.33333333333333,0.16331232120705796,0.18793137610293567,0.06662660717609407,23973.0,7975.333333333333,272.6666666666667,0.0017792214581559003,0.0026227265387907665,0.002497520633875167,96.68352584256017,95.6928840859008,0.0,98.03295509590687,1.0,97.78901722837344,97.12858939060054,8.209454894081821,98.68863673060461,1.0,98.67341033702407,98.27715363436033,43.62058716911928,99.21318203836275,1.0,0.0044219655432530995,0.0044219655432530995,0.0044219655432530995,0.006626679332887
copula,distance,3,4521.0,0.031933333333333334,0.001750766922795241,0.0029487886805856997,741.6666666666666,1067.6666666666667,8.666666666666666,0.0034396072131921,0.010411399747081633,0.0,23973.0,7975.333333333333,267.0,0.0013985448494333666,0.0023365975987943,0.0021174294690353666,98.68692480790355,97.7884084895607,92.19145018968875,98.24755180090422,0.3333333333333333,99.12461653860237,98.52560565970713,94.79430012645918,98.83170120060281,0.0,99.47476992316142,99.11536339582426,96.8765800758755,99.29902072036168,0.0,0.001750766922795241,0.001750766922795241,0.0020538898590231666,0.0014597924284817335
tvae,distance,3,4521.0,0.0002,0.002582103935201767,0.003822303336438433,741.6666666666666,1067.6666666666667,8.0,0.0023482102263962,0.009365644830082167,0.0,23973.0,7975.333333333333,280.0,0.0016965580098371,0.0029157087508696,0.002974487692539467,98.06342204859864,97.13327249767114,92.97576637743833,97.81321843684776,0.0,98.70894803239908,98.08884833178075,95.31717758495888,98.54214562456518,0.0,99.22536881943945,98.85330899906846,97.19030655097534,99.12528737473912,0.0,0.002582103935201767,0.002582103935201767,0.0028852268714297004,0.0017161132535133334
ctgan,distance,3,4521.0,0.062,0.0015744631430671333,0.002768515650659833,741.6666666666666,1067.6666666666667,6.0,0.0011707370197936,0.005843905697469767,0.0,23973.0,7975.333333333333,264.3333333333333,0.0010368656026011665,0.0022239049670006333,0.0019356743826293998,98.81915264269962,97.92361326200508,95.61707072689767,98.33207127474948,0.0,99.2127684284664,98.61574217467006,97.0780471512651,98.88804751649967,0.0,99.52766105707985,99.16944530480203,98.24682829075907,99.3328285098998,0.0,0.0015744631430671333,0.0015744631430671333,0.0018775860792950665,0.0010408812534602667
mst_e1,distance,3,4521.0,0.0431,0.0010282107508096,0.001822063978770767,741.6666666666666,1067.6666666666667,8.0,0.002085633664581,0.009383455782740966,0.0,23973.0,7975.333333333333,225.66666666666666,0.0003255944626196,0.0007307936726079985,0.0012683648604090668,99.22884193689276,98.63345201592192,92.96240816294426,99.45190474554398,0.0,99.48589462459519,99.08896801061461,95.30827210862948,99.634603163696,0.0,99.6915367747571,99.45338080636877,97.1849632651777,99.78076189821759,0.0,0.0005381722758355334,0.0005381722758355334,0.0012302990431989334,0.0003784067587145333
mst_e8,distance,3,4521.0,0.030966666666666667,0.0016681078996410668,0.0027645035208916,741.6666666666666,1067.6666666666667,4.0,0.0002631889424342,0.003294826523237,0.0,23973.0,7975.333333333333,248.0,0.0009707245479603,0.0014962965471638737,0.0019346617104699863,98.74891907526917,97.92662235933126,97.52888010757222,98.87777758962709,0.0,99.16594605017946,98.61774823955419,98.35258673838149,99.25185172641805,0.0,99.49956763010766,99.1706489437325,99.01155204302889,99.55111103585084,0.0,0.0015734816610122667,0.0015734816610122667,0.0018766045972401666,0.0009494930431558334


==> anc/results/multiple_testing.md <==
# Experiment C: multiple testing on the Clean control (Bank Marketing)

Family: 2 attacks (distance, density ratio) x 27 groups (pooled, 2 outcome classes, 12 job levels, 3 marital, 4 education, 5 age bands) = 54 components per release. Thresholds are calibrated per group on holdout records of that group (FPR 1%); a group needs at least 100 holdout records to be resolvable.

Unresolvable components per release (fewer than 100 holdout records): 2 to 2 (job=unknown).

Two decision rules are compared.

* **Pass on evidence** (the paper's rule): a component passes iff the one-sided 95% upper bound on its leak is at most t, equivalently the exact binomial test of H0: TPR >= a + t(1 - a) rejects at 5%. The release passes iff every component passes. Holm version: Holm step-down over the same p-values at family level 5%.
* **Fail on evidence**: a component raises an alarm iff a one-sided Fisher exact test of member hits against holdout hits in the same group rejects 'no leak' at 5%. The release passes iff there is no alarm. Holm version: Holm step-down over the alarm p-values at family level 5%.

## Paper seeds (1729, 1733, 1741, 1747, 1753)

| Seed | Resolvable components | Comp. passing t=0.02 / 0.03 / 0.05 | Pass-on-evidence release pass, uncorrected t=0.02 / 0.03 / 0.05 | Same, Holm | Alarms uncorrected | Alarms Holm |
|---|---|---|---|---|---|---|
| 1729 | 52 of 54 | 49 / 51 / 52 | fail / fail / pass | fail / fail / pass | 7 | 0 |
| 1733 | 52 of 54 | 45 / 49 / 52 | fail / fail / pass | fail / fail / pass | 10 | 0 |
| 1741 | 52 of 54 | 52 / 52 / 52 | pass / pass / pass | fail / pass / pass | 0 | 0 |
| 1747 | 52 of 54 | 51 / 51 / 52 | fail / fail / pass | fail / fail / pass | 1 | 0 |
| 1753 | 52 of 54 | 49 / 52 / 52 | fail / pass / pass | fail / pass / pass | 2 | 0 |

Release pass columns above ignore the unresolvable components; counting them as blocking (the paper's third specification) every release fails.

## Pass rates over all 50 Clean releases (5 paper seeds plus 45 extra seeds 2001 to 2045)

| Rule | t = 0.02 | t = 0.03 | t = 0.05 |
|---|---|---|---|
| Pass on evidence, uncorrected | 2/50 (4%, 95% CI 0 to 14%) | 13/50 (26%, 95% CI 15 to 40%) | 46/50 (92%, 95% CI 81 to 98%) |
| Pass on evidence, Holm | 1/50 (2%, 95% CI 0 to 11%) | 13/50 (26%, 95% CI 15 to 40%) | 46/50 (92%, 95% CI 81 to 98%) |
| Pass on evidence, uncorrected, unresolvable blocks | 0/50 (0%, 95% CI 0 to 7%) | 0/50 (0%, 95% CI 0 to 7%) | 0/50 (0%, 95% CI 0 to 7%) |
| Pass on evidence, Holm, unresolvable blocks | 0/50 (0%, 95% CI 0 to 7%) | 0/50 (0%, 95% CI 0 to 7%) | 0/50 (0%, 95% CI 0 to 7%) |
| Fail on evidence, uncorrected (any t) | 13/50 (26%, 95% CI 15 to 40%) | | |
| Fail on evidence, Holm (any t) | 47/50 (94%, 95% CI 83 to 99%) | | |

Reference: if each of 52 resolvable components false-alarmed independently with probability 5%, the release would pass with probability 0.95^52 = 0.069.

## Components that most often fail the pass-on-evidence rule at t = 0.02 (all 50 releases)

Resolvable components below the adequacy floor (566 members) per release: median 2.

| Attack | Group | Releases failing | Training members (median) |
|---|---|---|---|
| distance | job=student | 23 of 50 | 439 |
| density ratio | job=student | 14 of 50 | 439 |
| distance | age=60+ | 12 of 50 | 795 |
| distance | job=housemaid | 11 of 50 | 694 |
| distance | education=unknown | 10 of 50 | 997 |
| distance | job=unemployed | 10 of 50 | 688 |
| distance | job=self-employed | 10 of 50 | 855 |
| distance | job=entrepreneur | 9 of 50 | 833 |

## Components that most often fail the pass-on-evidence rule at t = 0.05 (all 50 releases)

Resolvable components below the adequacy floor (152 members) per release: median 0.

| Attack | Group | Releases failing | Training members (median) |
|---|---|---|---|
| distance | job=student | 2 of 50 | 439 |
| distance | job=unemployed | 2 of 50 | 688 |

## Where the uncorrected alarms come from

| Attack | Group | Alarm rate over releases | Mean member TPR | Mean holdout FPR |
|---|---|---|---|---|
| distance | pooled | 0.32 | 0.0115 | 0.0101 |
| distance | y=no | 0.06 | 0.0104 | 0.0100 |
| distance | y=yes | 0.02 | 0.0094 | 0.0105 |
| density ratio | pooled | 0.00 | 0.0086 | 0.0101 |
| density ratio | y=no | 0.04 | 0.0101 | 0.0100 |
| density ratio | y=yes | 0.04 | 0.0125 | 0.0105 |

Alarm rate over all resolvable components: distance 0.090, density ratio 0.008 (nominal 0.05).

The pooled distance component alarms on clean data far more often than 5%, while the same attack within each outcome class does not. In the 3% arm the training members are 3% positive but the holdout is not downsampled (about 11.7% positive), so members and non-members differ in class mix; positive records sit farther from the mostly negative oracle release, which lifts the pooled member hit rate on a perfectly clean release. This is a composition effect of the split design, not leakage.


==> anc/results/multiple_testing_components.csv <==
seed,attack,group,n_members,n_nonmembers,resolvable,hits,nonmember_hits,leak,leak_ub95,p_safe_t0.02,p_safe_t0.03,p_safe_t0.05,p_alarm_fisher,p_alarm_binom
1729,distance,pooled,24694,9043,True,304.0,91.0,0.0023340229868131375,0.0035643470018198666,1.146272359594961e-74,1.654402435757865e-145,7.85719575886e-313,0.04857106928282145,0.0002305388335353857
1729,distance,y=no,23953,7987,True,293.0,80.0,0.0022548365970901773,0.003501356305217044,3.1884091661257986e-73,3.507407345295563e-142,7.839336183576819e-305,0.06047008819763516,0.00042667482373916844
1729,distance,y=yes,741,1056,True,2.0,11.0,0.0,0.0,5.189164062138661e-08,4.599314860309525e-11,2.0785211129219347e-17,0.9901157552723983,0.9950532121178912
1729,distance,job=admin.,2809,1030,True,29.0,11.0,0.00032723101430826636,0.004090997167619777,2.520156893104649e-12,3.795207194430786e-21,2.9824922512737334e-41,0.6180086007883072,0.45676495191522737
1729,distance,job=blue-collar,5469,1952,True,90.0,20.0,0.0065216066313159024,0.009674182001194838,1.8250538313056098e-10,2.5178370521649347e-23,2.859223137943507e-56,0.02948049893641647,6.714525910039781e-06
1729,distance,job=entrepreneur,838,297,True,11.0,3.0,0.003158072370482872,0.011751409956887147,0.0012701924709471561,5.291154192857844e-06,1.2972770083144077e-11,0.4799739641586266,0.2226533811658703
1729,distance,job=housemaid,700,238,True,5.0,3.0,0.0,0.005009638361164821,3.079081728753586e-05,9.688374031672474e-08,3.532118219822891e-13,0.8818855284461385,0.8283817450378137
1729,distance,job=management,5118,1886,True,81.0,19.0,0.005885348206567431,0.00909926321844551,8.809744841227236e-11,3.1260821393778563e-23,1.1705461023333654e-54,0.04233326073341732,6.612023592180931e-05
1729,distance,job=retired,1128,452,True,17.0,5.0,0.005122143420015759,0.012646922147687626,0.0010678152306727428,1.2930350414677334e-06,9.367229033276581e-14,0.36457435828222273,0.06587610602652218
1729,distance,job=self-employed,852,319,True,29.0,4.0,0.02428036230853132,0.036486234270095876,0.7991891040682167,0.22739151978803684,0.0004953119743867895,0.030822283891490998,2.363652648436522e-08
1729,distance,job=services,2312,871,True,14.0,9.0,0.0,0.0,4.771581997762409e-16,1.4480513013800585e-24,6.362983456023385e-43,0.9296386428517699,0.9839401779302144
1729,distance,job=student,428,183,True,7.0,2.0,0.006419333522137259,0.020706564893066583,0.05864102389519234,0.004810423626530728,1.0641720105996292e-05,0.4632690505079998,0.14081290922649092
1729,distance,job=technician,4198,1502,True,61.0,16.0,0.004576493857103672,0.00803270390608605,9.125926491297676e-11,1.1037929297572482e-21,1.8000897432382558e-48,0.16179934629474008,0.003277907984889472
1729,distance,job=unemployed,680,253,True,5.0,3.0,0.0,0.005452264349965761,4.914664454011082e-05,1.8943080079667235e-07,1.04541766244587e-12,0.8557779893924059,0.8093637540930195
1729,distance,job=unknown,162,60,False,,,,,,,,,
1729,distance,marital=divorced,2812,1083,True,14.0,11.0,0.0,0.0,1.925946251531159e-21,3.5059939684148804e-32,4.660491541873451e-55,0.9753289535476589,0.9988480455002045
1729,distance,marital=married,15074,5416,True,204.0,55.0,0.003568925288442338,0.005238404595153477,1.8179909847103887e-39,2.268141512616418e-80,3.886798244220368e-179,0.03095254902203604,1.9540719285773954e-05
1729,distance,marital=single,6808,2544,True,89.0,26.0,0.0031038944082422346,0.005628839481606251,6.895271962816297e-20,8.342550731858725e-39,5.030414635363441e-84,0.15645147882257673,0.008276304610711813
1729,distance,education=primary,3851,1353,True,66.0,14.0,0.00721051071609368,0.011105476986060488,3.894600501735271e-07,6.815651384910749e-16,1.2271915910227028e-38,0.048681630751655394,3.1983176937523974e-05
1729,distance,education=secondary,12735,4674,True,144.0,47.0,0.0013206267623228746,0.0030037084449514736,1.2069401114925065e-44,7.494683655837402e-83,1.5871674741972322e-171,0.27001867755206244,0.07722653532177798
1729,distance,education=tertiary,7103,2650,True,97.0,27.0,0.0036931329342986393,0.006208376740772796,3.3651714815776296e-19,2.1004468692349555e-38,8.082175810096067e-85,0.10234976611018803,0.001873905384018306
1729,distance,education=unknown,1005,366,True,7.0,4.0,0.0,0.003073437164444983,4.1518381129130617e-07,1.0363704780959171e-10,1.5395295044090495e-18,0.8571972177367694,0.8742350100600897
1729,distance,age=<30,2728,1036,True,26.0,11.0,0.0,0.003232438781058583,4.602883245174768e-13,6.607311442816832e-22,7.914892208061914e-42,0.6939090742777352,0.6233797949875917
1729,distance,age=30-39,9975,3609,True,140.0,37.0,0.0040758461811093395,0.006193528096415336,5.395245432051965e-25,1.8981436371795036e-51,6.602038185078677e-116,0.048816030792536345,7.5757397602311e-05
1729,distance,age=40-49,6530,2332,True,66.0,24.0,0.00010828035330332313,0.002415358803285643,2.8095564734618885e-27,6.703244655808033e-48,7.777572705781244e-95,0.5848489353621082,0.4819728943477472
1729,distance,age=50-59,4672,1712,True,46.0,18.0,0.0,0.0025976894830537335,1.4519418508807478e-20,1.7273271163726921e-35,2.627508664478671e-69,0.6543972443927516,0.5619759430378872
1729,distance,age=60+,789,354,True,22.0,4.0,0.018064037075443923,0.02987658804608155,0.4285055373982802,0.04829410408967248,2.581663967458726e-05,0.057911019131847714,2.414478798421908e-05
1729,density_ratio,pooled,24694,9043,True,211.0,91.0,0.0,0.0,4.2071491636413095e-118,6.4892575149513406e-201,0.0,0.9144637853824682,0.9913531780321846
1729,density_ratio,y=no,23953,7987,True,248.0,80.0,0.0003571809608631714,0.0015106499178748334,1.3835480429905803e-92,2.462471813039913e-167,0.0,0.426720127817347,0.29968378854760197
1729,density_ratio,y=yes,741,1056,True,7.0,11.0,0.0,0.007747657780394655,0.0001585451135939131,5.765668354518718e-07,2.0414361185108873e-12,0.6666142866978095,0.6104176499654901
1729,density_ratio,job=admin.,2809,1030,True,29.0,11.0,0.00032723101430826636,0.004090997167619777,2.520156893104649e-12,3.795207194430786e-21,2.9824922512737334e-41,0.6180086007883072,0.45676495191522737
1729,density_ratio,job=blue-collar,5469,1952,True,53.0,20.0,0.0,0.0021896217174417875,3.2160186523473324e-24,8.644548789077986e-42,1.5913527952036388e-81,0.6423464248563777,0.6091962578577718
1729,density_ratio,job=entrepreneur,838,297,True,5.0,3.0,0.0,0.002529451728467661,1.1170819715159127e-06,8.639487098425374e-10,1.7973669028221365e-16,0.8701707723250508,0.9211873835414477
1729,density_ratio,job=housemaid,700,238,True,6.0,3.0,0.0,0.006916333555960103,0.00011608985465198669,4.833189023248272e-07,2.654833184356932e-12,0.8282245112771968,0.7005756236204642
1729,density_ratio,job=management,5118,1886,True,41.0,19.0,0.0,0.00038563813947690376,2.2262914334174285e-27,6.354082316409863e-45,1.0859470170779043e-83,0.8361877072943964,0.9373901934016367
1729,density_ratio,job=retired,1128,452,True,16.0,5.0,0.004226663801131886,0.011580066262943283,0.0005053249504097658,4.6298586422763833e-07,2.2225564393504053e-14,0.41571455896397286,0.1072044275352829
1729,density_ratio,job=self-employed,852,319,True,8.0,4.0,0.0,0.006947602575668853,4.7752474117850916e-05,7.481754876832738e-08,4.0126963474346883e-14,0.7937668766924608,0.6179725051019224
1729,density_ratio,job=services,2312,871,True,23.0,9.0,0.0,0.004105838973281139,8.160681623573505e-11,3.405422536449749e-18,6.578741913678926e-35,0.6265539980854434,0.5381180353437316
1729,density_ratio,job=student,428,183,True,2.0,2.0,0.0,0.0046829813756642195,0.00023887051039495413,5.162690539639324e-06,1.5590048216024013e-09,0.9173523960304283,0.9278828246142619
1729,density_ratio,job=technician,4198,1502,True,46.0,16.0,0.0009672715723215955,0.004029312953159695,1.8415472855490196e-16,2.7800116187167715e-29,8.102161203385604e-59,0.5277101984935204,0.2864568491089152
1729,density_ratio,job=unemployed,680,253,True,1.0,3.0,0.0,0.0,2.5458829378595277e-08,3.1679942945766065e-11,3.3700062712834616e-17,0.9946862073167759,0.9989237025128206
1729,density_ratio,job=unknown,162,60,False,,,,,,,,,
1729,density_ratio,marital=divorced,2812,1083,True,19.0,11.0,0.0,0.0,6.9224683238874954e-18,5.4510514195828985e-28,5.966739447770116e-50,0.8992428107861975,0.9720069278187465
1729,density_ratio,marital=married,15074,5416,True,130.0,55.0,0.0,0.0,3.662331755213572e-72,1.415827045666245e-122,5.520826268748258e-235,0.8649879361987011,0.9614668954302363
1729,density_ratio,marital=single,6808,2544,True,63.0,26.0,0.0,0.001415199735302314,2.9446822219048362e-31,1.6872506607631477e-53,1.6860023234895528e-103,0.7123202207599466,0.7482466818105837
1729,density_ratio,education=primary,3851,1353,True,22.0,14.0,0.0,0.0,1.0452155546514221e-26,4.783368816778497e-41,7.535497664816464e-72,0.9710483998863627,0.9985412251520295
1729,density_ratio,education=secondary,12735,4674,True,123.0,47.0,0.0,0.001221903251384994,2.300395648063894e-54,2.868504924305452e-95,8.186317298379232e-188,0.6311107189531046,0.6627728670727984
1729,density_ratio,education=tertiary,7103,2650,True,52.0,27.0,0.0,0.0,2.6516570084611354e-40,2.886320911277604e-65,5.868267348187755e-120,0.9346263711767485,0.9924177624869264
1729,density_ratio,education=unknown,1005,366,True,17.0,4.0,0.00698527564199206,0.015419155821973828,0.00678925872838365,2.7932698012875076e-05,2.548220081245085e-11,0.30133642235139907,0.02747811925556791
1729,density_ratio,age=<30,2728,1036,True,28.0,11.0,0.0002665955745134624,0.004086214431848666,4.340908810012489e-12,1.1159429235876734e-20,3.1008870764723638e-40,0.6179214618042526,0.47058512560846083
1729,density_ratio,age=30-39,9975,3609,True,82.0,37.0,0.0,0.0,1.345802306542051e-50,1.7308074890873538e-84,1.2551777698436557e-159,0.8887119071057274,0.9699205912571717
1729,density_ratio,age=40-49,6530,2332,True,63.0,24.0,0.0,0.0019049221341460496,9.630140403986219e-29,9.49356504940932e-50,3.0924066052606253e-97,0.6586404311787346,0.6293939026706714
1729,density_ratio,age=50-59,4672,1712,True,34.0,18.0,0.0,0.0,3.4974110201231205e-27,1.2218943728119725e-43,1.1630644434708182e-79,0.920970204689207,0.9784086777268471
1729,density_ratio,age=60+,789,354,True,11.0,4.0,0.00398151348721691,0.013102304058315301,0.0029883755302100284,2.0307582237880424e-05,1.366847448239806e-10,0.4818127471953584,0.17232226857956753
1733,distance,pooled,24723,9043,True,348.0,91.0,0.004117132984988827,0.005426070826318668,5.885118475043876e-59,2.884765449433491e-124,9.819967233763498e-284,0.0019027372941930137,7.252217814952886e-10
1733,distance,y=no,23981,7953,True,313.0,80.0,0.003082827777377629,0.004366823311155382,7.908864108598829e-66,2.4426628984996945e-132,1.4919968543991731e-291,0.019090752774635684,3.129091126670459e-06
1733,distance,y=yes,742,1090,True,3.0,11.0,0.0,0.00042044551232802064,4.007672855200593e-07,4.673354531877465e-10,3.126939717103932e-16,0.9638145693367661,0.9789072498126796
1733,distance,job=admin.,2853,1004,True,52.0,11.0,0.008309523556631863,0.013039653907406669,6.442041618246074e-05,4.768067401689981e-11,2.334595862945216e-27,0.07403284357840086,4.593200640468006e-05
1733,distance,job=blue-collar,5502,1945,True,98.0,20.0,0.007890610944046058,0.011144756125865667,1.1738172901611513e-08,1.1906805036074066e-20,1.9897731106954434e-52,0.012046601996443555,9.413969075778255e-08
1733,distance,job=entrepreneur,868,266,True,14.0,3.0,0.006190941674812642,0.015252746603946968,0.007440768358385745,5.236053758249602e-05,2.3509432428868655e-10,0.40842002557268875,0.05792583056737513
1733,distance,job=housemaid,703,264,True,5.0,3.0,0.0,0.00494540810856446,2.8696034908869928e-05,8.758451974399103e-08,3.000534722023578e-13,0.8528283641525602,0.8310968763421756
1733,distance,job=management,5027,1924,True,52.0,20.0,0.0003476178133031118,0.003045677994008601,8.297770497266141e-21,1.5263145071508744e-36,1.8174279524721798e-72,0.5674581464433717,0.42200440517298526
1733,distance,job=retired,1116,470,True,19.0,5.0,0.007096050106802796,0.015032210235822845,0.004794127775949706,1.1374319708824019e-05,2.3971723876315497e-12,0.2387826220605739,0.019580832343375133
1733,distance,job=self-employed,840,318,True,18.0,4.0,0.011544011544011544,0.021829563480807734,0.08773648410164855,0.0023450670547933055,9.358734321824827e-08,0.23404282851743596,0.002520474265384881
1733,distance,job=services,2308,854,True,23.0,9.0,0.0,0.004130409563655085,8.856254416604733e-11,3.849454257985875e-18,8.081069640367027e-35,0.6439665833459771,0.5348019861767391
1733,distance,job=student,444,157,True,13.0,2.0,0.01947401947401947,0.03651357182807118,0.5472653567353849,0.15734843754823014,0.0024495399973492238,0.20365926945518542,0.0006604616387238839
1733,distance,job=technician,4219,1535,True,49.0,16.0,0.0016304308790679972,0.0047605337406780935,2.419832643816981e-15,7.097038986916181e-28,4.741536001756332e-57,0.4144427787411874,0.1639430225186269
1733,distance,job=unemployed,682,255,True,8.0,3.0,0.0017476820995882577,0.011177151467990332,0.0015116766673245751,1.3134323497030585e-05,2.366999071539762e-10,0.6512374245183086,0.37435052488895976
1733,distance,job=unknown,161,51,False,,,,,,,,,
1733,distance,marital=divorced,2912,1008,True,40.0,11.0,0.0037740037740037736,0.007923070155853081,1.0680998293245165e-08,1.3774812920291957e-16,1.2983431044429757e-35,0.30820348601075304,0.03125696477806213
1733,distance,marital=married,15115,5383,True,217.0,54.0,0.004400605459156568,0.0061135913995432325,2.2870931050558758e-35,8.74189051451486e-75,1.5872318937914487e-171,0.008889182787242574,2.458283692904716e-07
1733,distance,marital=single,6696,2652,True,87.0,27.0,0.003023062162847108,0.005564190575674872,8.742309672709184e-20,1.844885431702117e-38,4.905385955899049e-83,0.1555883699263695,0.010286043642929732
1733,distance,education=primary,3790,1376,True,73.0,14.0,0.009354761333653153,0.01348861360753177,3.122648812167086e-05,7.596138802750604e-13,9.158607056916418e-34,0.01376519623305392,2.317332615946539e-07
1733,distance,education=secondary,12882,4634,True,178.0,47.0,0.0038562930970942153,0.005689208010696754,1.0174457002913959e-32,3.2363650044782584e-67,5.907044016681271e-151,0.031414463137998304,2.149536499885112e-05
1733,distance,education=tertiary,7029,2670,True,81.0,27.0,0.0015390783636622307,0.0038853584977704757,9.1856896725304e-25,1.1030757833678111e-45,2.2656462206239538e-94,0.3189228194515671,0.11210438153403238
1733,distance,education=unknown,1022,363,True,31.0,4.0,0.02053806163395204,0.03102946306847438,0.5870076291173124,0.06872558779723353,1.176623230192177e-05,0.02766929753249223,1.0306879185503668e-07
1733,distance,age=<30,2750,1050,True,55.0,11.0,0.010101010101010102,0.015124629568202638,0.0008802954561258989,4.285258680702608e-09,6.183392858670191e-24,0.02648928011116818,2.2038298797026753e-06
1733,distance,age=30-39,9938,3698,True,158.0,37.0,0.005958152667752185,0.008203459911673486,3.2405161501643003e-19,3.3352680531581397e-43,5.1387505699714726e-104,0.005064962803479629,3.0720844171926854e-08
1733,distance,age=40-49,6572,2318,True,75.0,24.0,0.0014263142686758029,0.003850905744678665,1.4292740235637893e-23,3.140848711460661e-43,6.866191875724445e-89,0.38757862036791607,0.13882802332313068
1733,distance,age=50-59,4656,1617,True,66.0,17.0,0.004217432052483598,0.007444928756881103,2.5863438611733876e-12,1.2696028193028402e-24,1.2541634180822688e-54,0.1626168069011427,0.004009927874512542
1733,distance,age=60+,807,360,True,23.0,4.0,0.01868749452392575,0.030442385906823435,0.46762200931647296,0.05658048408223478,3.110903459919982e-05,0.04717307777261428,1.137863536469907e-05
1733,density_ratio,pooled,24723,9043,True,220.0,91.0,0.0,0.0,1.7308222777759586e-113,2.8590685084360083e-195,0.0,0.8543488348458878,0.9637737648325971
1733,density_ratio,y=no,23981,7953,True,270.0,80.0,0.0012716296023914558,0.002470199731320173,6.123217742692144e-83,5.549181418449826e-155,3.95e-322,0.20461990098171354,0.02872714432737713
1733,density_ratio,y=yes,742,1090,True,5.0,11.0,0.0,0.004157502168632217,1.1400339831086175e-05,2.34151471531003e-08,3.572688245572296e-14,0.8445117078659375,0.8632928135767509
1733,density_ratio,job=admin.,2853,1004,True,19.0,11.0,0.0,0.0,2.6283234437146313e-18,1.3607640274416182e-28,6.346385284610936e-51,0.9341958837422959,0.9763559272085883
1733,density_ratio,job=blue-collar,5502,1945,True,58.0,20.0,0.0005470921501455845,0.003132688852862716,4.0575907427264393e-22,3.386559837537032e-39,2.601010996374479e-78,0.5213143991016658,0.36107627680111587
1733,density_ratio,job=entrepreneur,868,266,True,19.0,3.0,0.01200949588046362,0.02217614364877296,0.0977604205737487,0.002591076883595481,8.729666032300483e-08,0.2033112525553936,0.0015417203654409484
1733,density_ratio,job=housemaid,703,264,True,4.0,3.0,0.0,0.0030030149114413283,6.326734204228642e-06,1.4572677698228737e-08,3.3102458611655917e-14,0.907012741348742,0.920818738172326
1733,density_ratio,job=management,5027,1924,True,38.0,20.0,0.0,0.0,2.9103634100805663e-28,8.717249120853878e-46,2.7830189320405263e-84,0.9028169245181129,0.9693324437343959
1733,density_ratio,job=retired,1116,470,True,15.0,5.0,0.0034756163788421854,0.01072850601846194,0.00027771825685919693,2.1693701731419122e-07,8.837557523043002e-15,0.4296936294939467,0.15676346910145603
1733,density_ratio,job=self-employed,840,318,True,10.0,4.0,0.0019240019240019232,0.01021155515570717,0.0004983849012926775,1.542107950291175e-06,2.4098680100969484e-12,0.6667979590395314,0.333689151923724
1733,density_ratio,job=services,2308,854,True,14.0,9.0,0.0,0.0,5.258219147578102e-16,1.66236072481121e-24,7.938652535948662e-43,0.934965042708545,0.9836275354108639
1733,density_ratio,job=student,444,157,True,9.0,2.0,0.010374010374010374,0.02535872404770141,0.14716283085169157,0.017104782302312757,5.950807749822835e-05,0.41942023743144563,0.036754117681322335
1733,density_ratio,job=technician,4219,1535,True,38.0,16.0,0.0,0.0018072826541141323,1.6010480694832612e-20,1.867082302041504e-34,1.1985742846565334e-65,0.745630338186906,0.7623241978662461
1733,density_ratio,job=unemployed,682,255,True,13.0,3.0,0.009153114724962233,0.020338717681401476,0.05519538226455263,0.0018339866210472363,2.475922588467345e-07,0.3271450191743359,0.021957817206692543
1733,density_ratio,job=unknown,161,51,False,,,,,,,,,
1733,density_ratio,marital=divorced,2912,1008,True,46.0,11.0,0.005855255855255854,0.010255752182967821,8.432439559044522e-07,6.15642719860038e-14,7.196420496124441e-32,0.1678840875373098,0.002207514176004782
1733,density_ratio,marital=married,15115,5383,True,124.0,54.0,0.0,0.0,6.682280304747269e-76,2.8711188651506795e-127,3.7296932486552556e-241,0.9062103249136337,0.9898443538974316
1733,density_ratio,marital=single,6696,2652,True,51.0,27.0,0.0,0.0,7.000336944723545e-37,3.665470746278224e-60,2.336819509944391e-111,0.9102695045877865,0.9817966149399997
1733,density_ratio,education=primary,3790,1376,True,39.0,14.0,0.0002931691586045147,0.0034539024211366104,3.6290506370533156e-16,4.548764462425463e-28,3.347231352529944e-55,0.5569090481242648,0.45050976567431295
1733,density_ratio,education=secondary,12882,4634,True,106.0,47.0,0.0,0.0,8.984597652596834e-65,1.6238444317023057e-108,1.594370701061062e-205,0.9005082955549942,0.9828656806451591
1733,density_ratio,education=tertiary,7029,2670,True,67.0,27.0,0.0,0.0016856170970492548,3.2019374010619205e-31,6.21368397617739e-54,3.395647463556054e-105,0.6521038199393384,0.6695495277913414
1733,density_ratio,education=unknown,1022,363,True,20.0,4.0,0.009666132953804186,0.018495094503077042,0.027839558692021486,0.00021822961364819572,4.759335380253289e-10,0.2042987251416696,0.004164145772717271
1733,density_ratio,age=<30,2750,1050,True,16.0,11.0,0.0,0.0,2.793808018206831e-19,1.7236465017258744e-29,1.9355623157347177e-51,0.9552002947774884,0.9932690146273929
1733,density_ratio,age=30-39,9938,3698,True,91.0,37.0,0.0,0.0008995210967705897,2.3707549900876567e-45,6.37043602307214e-78,4.542675876368201e-151,0.7145933343669153,0.8138623869349109
1733,density_ratio,age=40-49,6572,2318,True,77.0,24.0,0.001733709585200759,0.004186545140175547,9.882499022775534e-23,3.9119116508372594e-42,1.9938761787115795e-87,0.34342845419568924,0.09303298315182297
1733,density_ratio,age=50-59,4656,1617,True,60.0,17.0,0.00291575549307508,0.006012539927766562,1.9889730024001452e-14,1.6893148910119628e-27,1.3265322578755398e-58,0.273525201314266,0.03212430270329793
1733,density_ratio,age=60+,807,360,True,1.0,4.0,0.0,0.0,6.433544794767108e-10,2.180092468947148e-13,1.648190875693539e-20,0.997259876336773,0.9996996677012386
1741,distance,pooled,24727,9043,True,249.0,91.0,7.067071409692814e-05,0.0011903292065341077,7.73035688556453e-99,6.6379150937028915e-177,0.0,0.5259939591989373,0.464546732356035
1741,distance,y=no,23985,7986,True,212.0,80.0,0.0,0.0,6.327995027111663e-111,1.8824115118498925e-190,0.0,0.8476823564086761,0.969029750616742
1741,distance,y=yes,742,1057,True,2.0,11.0,0.0,0.0,5.047536601422013e-08,4.4282692698150794e-11,1.9600195862989954e-17,0.9901333414821267,0.9950968498538513
1741,distance,job=admin.,2847,1020,True,25.0,11.0,0.0,0.002265443225937506,1.1118044192850556e-14,3.537461161470534e-24,2.3422784750649028e-45,0.7804641607935872,0.7686417273868756
1741,distance,job=blue-collar,5549,1960,True,63.0,20.0,0.001367067685323227,0.004024609592967146,2.7058473951307192e-20,6.072433904340906e-37,1.453588835061746e-75,0.391931752128891,0.17139294261832277
1741,distance,job=entrepreneur,809,312,True,15.0,4.0,0.008627686007166846,0.018593142640259526,0.030964816067926372,0.0005087335852706803,1.1470128630915611e-08,0.3546157412415273,0.018298893180375843
1741,distance,job=housemaid,708,247,True,3.0,3.0,0.0,0.0009240158800279014,9.801198022573976e-07,1.6169950849537302e-09,2.1932656182367486e-15,0.9581716330685904,0.9726355760028588
1741,distance,job=management,5080,1860,True,37.0,19.0,0.0,0.0,2.1179243101117123e-29,2.7467945262389154e-47,1.905563161164739e-86,0.9106433890735579,0.9820837173837815
1741,distance,job=retired,1105,459,True,19.0,5.0,0.007267242561360209,0.015281393283062253,0.0055892955757476225,1.478675013171684e-05,3.907679724983498e-12,0.2483535544290556,0.017904453366315735
1741,distance,job=self-employed,853,338,True,4.0,4.0,0.0,0.0007056441446128851,1.4177741244909e-07,7.079079996431443e-11,7.130335056295047e-18,0.9542971338632323,0.9710732167996655
1741,distance,job=services,2326,832,True,24.0,9.0,0.00032135629728063134,0.004525727357148357,1.8430109691002586e-10,8.91433244979424e-18,1.9591092723955772e-34,0.635781922125864,0.46649722757800555
1741,distance,job=student,453,175,True,4.0,2.0,0.0,0.010193656109440388,0.0023446940905452935,6.798530002766358e-05,2.7395015463981236e-08,0.78361158190873,0.6640247054792818
1741,distance,job=technician,4155,1512,True,55.0,16.0,0.0032697613925050744,0.006608987333888607,1.6579836919819567e-12,5.397986561753396e-24,1.714884546197946e-51,0.2586265586733083,0.025516474314451996
1741,distance,job=unemployed,678,270,True,9.0,3.0,0.0033074103870564045,0.013181340940277866,0.0040107033411087584,4.7685257503016795e-05,1.400235297458524e-09,0.5395283319108051,0.24193485113143715
1741,distance,job=unknown,164,58,False,,,,,,,,,
1741,distance,marital=divorced,2843,1057,True,29.0,11.0,0.00020251761370298032,0.0039215881172502505,1.2718590671077224e-12,1.3540721883700988e-21,5.24862158490484e-42,0.6028058330308901,0.4824156884871074
1741,distance,marital=married,15047,5475,True,188.0,55.0,0.0025193786740938993,0.004130241909252525,3.7508477912123405e-45,5.442768659143226e-88,1.839898095557049e-189,0.08507227381496132,0.0016686329903617921
1741,distance,marital=single,6837,2511,True,47.0,26.0,0.0,0.0,8.779871904866706e-41,3.331113382289253e-65,2.069746193345282e-118,0.9631529311227368,0.9974473185315663
1741,distance,education=primary,3826,1375,True,30.0,14.0,0.0,0.0006266553739643996,3.079690874120178e-21,1.9094881804840388e-34,1.4871002269299616e-63,0.8379935305238937,0.9271962663582209
1741,distance,education=secondary,12819,4683,True,158.0,47.0,0.002348943842040027,0.004093231784880646,1.4220515446802634e-39,2.3422707166363473e-76,3.279269320975312e-163,0.12066740553252325,0.005769025190687824
1741,distance,education=tertiary,7111,2601,True,57.0,26.0,0.0,0.0,2.167183115365598e-37,9.508156114639961e-62,1.362036012322158e-115,0.8558131338457422,0.96293143814697
1741,distance,education=unknown,971,384,True,19.0,4.0,0.009664097202717182,0.018768091201658836,0.031536960068849096,0.0003107833111865294,1.28324067159693e-09,0.17411392477635193,0.005126466456999845
1741,distance,age=<30,2743,1050,True,40.0,11.0,0.004628862448767663,0.00903110080061433,1.6773702161958884e-07,1.2020498796514078e-14,3.7798770124503597e-32,0.20690085394469435,0.013815304921943872
1741,distance,age=30-39,9980,3628,True,83.0,37.0,0.0,0.0,4.435189215936587e-50,7.283413339008857e-84,7.27472098777618e-159,0.8724348653257258,0.9622358157424289
1741,distance,age=40-49,6513,2291,True,63.0,23.0,0.0,0.0019362240684528272,1.367249859075575e-28,1.6039700126184145e-49,7.4428656086348e-97,0.6158102956498228,0.6214247657319754
1741,distance,age=50-59,4702,1713,True,57.0,18.0,0.0021439404680578655,0.005143427715652328,6.073663007404953e-16,1.3401685924448012e-29,1.1392944194788874e-61,0.35063205842712536,0.08534505439540892
1741,distance,age=60+,789,361,True,6.0,4.0,0.0,0.0050038849080311166,1.555885265046145e-05,2.6283880262568766e-08,2.2833985114281132e-14,0.8258078353054408,0.7998630234531714
1741,density_ratio,pooled,24727,9043,True,233.0,91.0,0.0,0.0005027179491042686,9.53724706028297e-107,7.135043843729174e-187,0.0,0.7268995499789859,0.8271597211043437
1741,density_ratio,y=no,23985,7986,True,266.0,80.0,0.0011012775240417515,0.00229135620628946,1.0382911667204453e-84,2.760509524488039e-157,0.0,0.231048081964788,0.04979428429757741
1741,density_ratio,y=yes,742,1057,True,6.0,11.0,0.0,0.005956889296018532,4.540059235143914e-05,1.2353779096833636e-07,2.8430799957310986e-13,0.770288965955072,0.7510620789828413
1741,density_ratio,job=admin.,2847,1020,True,16.0,11.0,0.0,0.0,2.5697803607281487e-20,5.875642920479318e-31,8.762795326265987e-54,0.9680909667244327,0.995855998837026
1741,density_ratio,job=blue-collar,5549,1960,True,47.0,20.0,0.0,0.0007964897434985261,4.164924007153524e-28,8.443839557499956e-47,2.3214345414487814e-88,0.8017812727534868,0.8897142464242154
1741,density_ratio,job=entrepreneur,809,312,True,11.0,4.0,0.003633367044986327,0.012531242222634924,0.0021163899764460974,1.178085847673298e-05,5.251861707898217e-11,0.5905088045286101,0.1921707245906287
1741,density_ratio,job=housemaid,708,247,True,5.0,3.0,0.0,0.004839562564983564,2.551201397673178e-05,7.401282388603702e-08,2.2858824824265503e-13,0.8747996644079179,0.8355441018421432
1741,density_ratio,job=management,5080,1860,True,46.0,19.0,0.0,0.0015790857297983433,2.9218149450688593e-24,5.357465157233467e-41,1.6743929112712113e-78,0.7253102821382309,0.7695273096318267
1741,density_ratio,job=retired,1105,459,True,12.0,5.0,0.0008684126331185148,0.007611936315101533,2.1181928679981825e-05,7.938677493616911e-09,1.176269232506524e-16,0.6203509959790664,0.42673098103184065
1741,density_ratio,job=self-employed,853,338,True,9.0,4.0,0.0005565621040415877,0.008423631157462542,0.00014208034255221635,2.9175974928965097e-07,2.312272397023077e-13,0.7028617457972104,0.481381840902146
1741,density_ratio,job=services,2326,832,True,37.0,9.0,0.0059668047630214455,0.010983899369111066,1.2121585239994256e-05,2.489771344432163e-11,1.2674859529796133e-25,0.19017477257643303,0.004958707382733442
1741,density_ratio,job=student,453,175,True,3.0,2.0,0.0,0.007097594861040362,0.0006228656886978781,1.3749314314164943e-05,3.7040116487189413e-09,0.8648370845127386,0.831172056116949
1741,density_ratio,job=technician,4155,1512,True,51.0,16.0,0.002297341647522152,0.005530126094826632,5.101103701289878e-14,5.1605120707944396e-26,3.0338092806728345e-54,0.358061580012361,0.08463747732200755
1741,density_ratio,job=unemployed,678,270,True,8.0,3.0,0.0018175858883823482,0.011302088426248415,0.0016323106814250463,1.4762414889213834e-05,2.8892031178617727e-10,0.6143005526544949,0.36837804061545615
1741,density_ratio,job=unknown,164,58,False,,,,,,,,,
1741,density_ratio,marital=divorced,2843,1057,True,17.0,11.0,0.0,0.0,1.4692833794090817e-19,4.691181441977261e-30,1.1592488367110102e-52,0.9481055928593274,0.9919503255414566
1741,density_ratio,marital=married,15047,5475,True,160.0,55.0,0.0006397463033337296,0.002135900510661022,6.526112594365246e-57,2.3929458135030295e-103,5.5719243825821216e-210,0.3908089099063731,0.22784455396976624
1741,density_ratio,marital=single,6837,2511,True,53.0,26.0,0.0,0.0,4.529134039076359e-37,1.0097290883945755e-60,7.975597998237986e-113,0.9086938451328348,0.9767217146593067
1741,density_ratio,education=primary,3826,1375,True,26.0,14.0,0.0,0.0,1.0454366521874997e-23,2.0024586792893466e-37,2.8781127888648903e-67,0.917914041761627,0.9853175589522681
1741,density_ratio,education=secondary,12819,4683,True,123.0,47.0,0.0,0.0011477645175695193,4.07104752821876e-55,2.147010660172291e-96,1.0655728922649288e-189,0.6413044636810794,0.6894292149239238
1741,density_ratio,education=tertiary,7111,2601,True,67.0,26.0,0.0,0.0015498454212377792,5.819082742074537e-32,4.878402584014825e-55,4.836346169809191e-107,0.6517381111882039,0.7039362693168273
1741,density_ratio,education=unknown,971,384,True,11.0,4.0,0.0013419467590425355,0.008769395447603485,0.00010647683115337879,1.1651407730158543e-07,1.8303241224192065e-14,0.5728601173323942,0.38054679876744996
1741,density_ratio,age=<30,2743,1050,True,31.0,11.0,0.001314641125067665,0.005275087275041777,7.276638463743426e-11,3.8430973863760503e-19,2.7606322344071976e-38,0.49270151410509266,0.2710571041514796
1741,density_ratio,age=30-39,9980,3628,True,99.0,37.0,0.0,0.001729869163113772,1.0621087943115013e-41,1.9738697723145395e-73,1.7471084367443936e-145,0.6009473448821829,0.5456108784842599
1741,density_ratio,age=40-49,6513,2291,True,62.0,23.0,0.0,0.0017653847263678808,4.315380679659881e-29,3.770473396142037e-50,1.145597227830922e-97,0.64057597425629,0.6684875862094396
1741,density_ratio,age=50-59,4702,1713,True,36.0,18.0,0.0,9.932005305473677e-05,2.9109938669318746e-26,1.3475693687867713e-42,1.6007085480403546e-78,0.8942404550108577,0.9590424580567264
1741,density_ratio,age=60+,789,361,True,0.0,4.0,0.0,0.0,4.3007307967812896e-11,1.3154273687389554e-14,9.551973531719265e-22,1.0,1.0
1747,distance,pooled,24702,9043,True,261.0,91.0,0.0005716627042835452,0.0017172471050805134,5.449773290265894e-93,2.1194130664470098e-169,0.0,0.36916935266296497,0.19358430710473454
1747,distance,y=no,23961,7979,True,231.0,80.0,0.0,0.0007527317290819968,7.181615531258788e-101,7.632216908089152e-178,0.0,0.647608303457033,0.720585421676377
1747,distance,y=yes,741,1064,True,5.0,11.0,0.0,0.004176672720211384,1.1675274487584986e-05,2.4224764218991697e-08,3.773697235155088e-14,0.8549655009217818,0.8625365417802959
1747,distance,job=admin.,2770,1046,True,40.0,11.0,0.004485286073733727,0.008845023318451285,1.0904161071049953e-07,5.9428430653447255e-15,1.0672254753859164e-32,0.2194316641315098,0.015887067387620954
1747,distance,job=blue-collar,5453,1995,True,42.0,20.0,0.0,0.0,4.688127794507957e-30,5.822421379086384e-49,1.422585012075567e-90,0.8679801765775853,0.9662311092190046
1747,distance,job=entrepreneur,822,323,True,11.0,4.0,0.0034161567008282327,0.012174887872203088,0.0016859262298380413,8.24174538460305e-06,2.810531319306596e-11,0.5773872328241388,0.20559789577112758
1747,distance,job=housemaid,699,239,True,6.0,3.0,0.0,0.0069405768377728575,0.00011868738454500091,4.991576793388776e-07,2.7991953791112966e-12,0.8261840877976117,0.6992938739179381
1747,distance,job=management,5129,1861,True,52.0,19.0,0.0001398268116926731,0.0027845769101466386,1.07249297051778e-21,6.953304573422776e-38,9.914700573046607e-75,0.5718711265669112,0.4791014444548827
1747,distance,job=retired,1097,472,True,19.0,5.0,0.007393902562544314,0.015465743254327199,0.006242879759379278,1.7875880807193293e-05,5.568811305383819e-12,0.22421548022189472,0.01675683799884049
1747,distance,job=self-employed,872,312,True,5.0,4.0,0.0,0.0020385388107090965,4.833198674354024e-07,2.6436995117407563e-10,2.714559149528843e-17,0.9404946449152888,0.9357513851858119
1747,distance,job=services,2362,805,True,39.0,9.0,0.006577203020894808,0.011628007858163647,2.5907607127626657e-05,6.556239883187276e-11,3.6510869380913424e-25,0.18478068339038706,0.0021768249847691273
1747,distance,job=student,436,191,True,6.0,2.0,0.003799462515058846,0.01715124503127572,0.024423272440928616,0.0014304395214744354,1.8142656399208516e-06,0.5397658488060066,0.2728157105470702
1747,distance,job=technician,4202,1477,True,60.0,15.0,0.004322136164116174,0.007750510350750139,4.0475150458652486e-11,3.5118275725492696e-22,3.457873948694789e-49,0.14342362903201297,0.005020560889827008
1747,distance,job=unemployed,693,276,True,7.0,3.0,0.00010203040506070875,0.008978429818898428,0.0004346286981315258,2.5652497616781786e-06,2.451101783142784e-11,0.6901734605307761,0.5405109899463829
1747,distance,job=unknown,167,46,False,,,,,,,,,
1747,distance,marital=divorced,2875,1021,True,32.0,11.0,0.0011418533157663599,0.0049715403672392685,1.571669694577718e-11,2.8929948944523775e-20,2.0373687778897403e-40,0.5428658869930321,0.2953281195114224
1747,distance,marital=married,14969,5504,True,148.0,56.0,0.0,0.001337271715968201,6.74898464295321e-62,1.5780585074365803e-109,1.143021246532904e-217,0.6079289663304193,0.5662657217384863
1747,distance,marital=single,6858,2518,True,88.0,26.0,0.0028603326941034723,0.005354491137852205,1.2352942122953337e-20,6.683048461990263e-40,9.326729829290529e-86,0.19180207304546157,0.013170431728201098
1747,distance,education=primary,3774,1395,True,18.0,14.0,0.0,0.0,6.578461991673435e-29,2.0426673512087924e-43,2.947525209124763e-74,0.9877001833588602,0.9998786975824688
1747,distance,education=secondary,12751,4661,True,152.0,47.0,0.00194003401594963,0.0036628936387013353,1.9680893477875698e-41,1.1040746222292416e-78,4.993515501845403e-166,0.17681398892581474,0.018409205559195424
1747,distance,education=tertiary,7149,2634,True,88.0,27.0,0.0023327413172146696,0.004726130207653221,7.144463011415183e-23,1.9748671443424737e-43,6.467392263541188e-92,0.23432451021626438,0.0316295345657986
1747,distance,education=unknown,1028,353,True,5.0,4.0,0.0,0.00020129808361198974,9.528918126824568e-09,1.0614647970079875e-12,4.260746863477285e-21,0.9471567899564366,0.9761205324003575
1747,distance,age=<30,2786,1031,True,29.0,11.0,0.00041332202136222236,0.004207937596338368,3.9931973965600076e-12,7.603136250662855e-21,9.637420168678405e-41,0.6079422111455717,0.4393905669842842
1747,distance,age=30-39,9982,3585,True,128.0,36.0,0.002851597522004254,0.00488377650042742,2.667448450500897e-29,2.539080927119112e-57,4.719520094747534e-124,0.11017785358362922,0.003619579903108779
1747,distance,age=40-49,6535,2340,True,58.0,24.0,0.0,0.001043091575709626,2.271396483012842e-31,4.873659630536077e-53,1.7214517822211777e-101,0.7685788077989666,0.8353555536938284
1747,distance,age=50-59,4621,1715,True,45.0,18.0,0.0,0.0024931272851884227,1.3314609702271848e-20,1.989090897325893e-35,5.729567708160016e-69,0.6663416047255311,0.5909615516518993
1747,distance,age=60+,778,372,True,7.0,4.0,0.0,0.006902177324471062,7.15761809582377e-05,1.7906352362611628e-07,2.947492232370079e-13,0.7361086507398423,0.6601763688840661
1747,density_ratio,pooled,24702,9043,True,241.0,91.0,0.0,0.0008577423801528438,1.6374372980124332e-102,1.6958476646253899e-181,0.0,0.6268585667592373,0.65846205645098
1747,density_ratio,y=no,23961,7979,True,263.0,80.0,0.0009860299080281553,0.0021710250717126753,7.876985436919201e-86,1.1009123271057513e-158,0.0,0.25970047415709124,0.07022694711521592
1747,density_ratio,y=yes,741,1064,True,10.0,11.0,0.0035305824779508993,0.012912579078547993,0.003041807211017553,2.5362770123711488e-05,3.0543897954625187e-10,0.3438269635464662,0.2124868150764862
1747,density_ratio,job=admin.,2770,1046,True,33.0,11.0,0.0019326842431535564,0.005957168269884779,3.0175607927941615e-10,2.164714804965549e-18,2.056834273317871e-37,0.4341852866017776,0.17811335655536567
1747,density_ratio,job=blue-collar,5453,1995,True,56.0,20.0,0.0002722993737114395,0.0028416736200537573,1.2590365671595773e-22,9.632372414736922e-40,8.800941992862531e-79,0.5227257641191086,0.4388659169243615
1747,density_ratio,job=entrepreneur,822,323,True,5.0,4.0,0.0,0.002774474447899154,1.652703477798412e-06,1.5043694063605574e-09,4.3629958055440867e-16,0.9224497072422038,0.9133714580558111
1747,density_ratio,job=housemaid,699,239,True,8.0,3.0,0.0014595164809757082,0.010662047632201924,0.0010879569552442012,7.971170803640936e-06,1.0115323662464227e-10,0.7006934443741026,0.39978737777210804
1747,density_ratio,job=management,5129,1861,True,61.0,19.0,0.0019122793542758452,0.004745807926714871,1.0094820726966217e-17,9.197649161430797e-33,5.88970697389628e-68,0.3293348326822499,0.10042669822741881
1747,density_ratio,job=retired,1097,472,True,18.0,5.0,0.006473117685515134,0.014378889072984574,0.0033766683726608035,7.345628658562656e-06,1.519711765329976e-12,0.2641566814697598,0.030780355276846368
1747,density_ratio,job=self-employed,872,312,True,10.0,4.0,0.0014827170790473547,0.009469127717236375,0.00027019298168459813,6.059443744499938e-07,4.888076758061398e-13,0.7016203518618093,0.3755683455866982
1747,density_ratio,job=services,2362,805,True,12.0,9.0,0.0,0.0,4.775141687049671e-18,4.843557162362421e-27,3.239725454085797e-46,0.9772679578037434,0.9969792541332543
1747,density_ratio,job=student,436,191,True,4.0,2.0,0.0,0.01098027643254293,0.0034067835852788658,0.0001171810712072981,6.705902654103167e-08,0.7364142315668476,0.6347425011634495
1747,density_ratio,job=technician,4202,1477,True,39.0,15.0,0.0,0.0021267591057060812,7.623655100372226e-20,1.4186649206092214e-33,1.9791283474945745e-64,0.6817823562922848,0.7011791719294649
1747,density_ratio,job=unemployed,693,276,True,11.0,3.0,0.005932339265672598,0.01629981925471912,0.014313273506737468,0.00025185154619677464,1.2188455002608212e-08,0.4017474068281658,0.09256413959888486
1747,density_ratio,job=unknown,167,46,False,,,,,,,,,
1747,density_ratio,marital=divorced,2875,1021,True,50.0,11.0,0.007465963987703118,0.01208272225649134,1.6402410912200885e-05,5.491629770818741e-12,7.384509130029e-29,0.09062660788636072,0.00018894612279684954
1747,density_ratio,marital=married,14969,5504,True,136.0,56.0,0.0,0.0004726872264539025,5.698052700678076e-68,3.817866604736414e-117,1.6943058507698297e-227,0.7889976822746315,0.8791981830522435
1747,density_ratio,marital=single,6858,2518,True,71.0,26.0,0.0003564369268656237,0.002625274944579504,9.087488336910124e-28,3.2990226127202623e-49,3.448053681347699e-98,0.5480726064309214,0.4006310011188653
1747,density_ratio,education=primary,3774,1395,True,32.0,14.0,0.0,0.0013863728445662295,1.3481774971670971e-19,2.5584793339386765e-32,1.36818953200625e-60,0.760678623107974,0.8468906221759863
1747,density_ratio,education=secondary,12751,4661,True,132.0,47.0,0.0003556861058233493,0.001971537485608987,3.6868337923033084e-50,5.591025271967152e-90,5.213102625894585e-181,0.4769727036874677,0.3565145962589585
1747,density_ratio,education=tertiary,7149,2634,True,65.0,27.0,0.0,0.0011774396386426886,2.426948602464961e-33,7.644928521233003e-57,1.4725322018343104e-109,0.7437058918628785,0.7953341203623341
1747,density_ratio,education=unknown,1028,353,True,11.0,4.0,0.0007074637424831977,0.007726761579845574,3.4661619434769976e-05,2.132985043890177e-08,1.0298258847379794e-15,0.6683350189620905,0.4521207418014581
1747,density_ratio,age=<30,2786,1031,True,17.0,11.0,0.0,0.0,5.863606428018833e-19,3.354452105568933e-29,2.714548058494166e-51,0.9493375311148483,0.9894720325602746
1747,density_ratio,age=30-39,9982,3585,True,100.0,36.0,1.8214604469863946e-05,0.0018368564967543096,3.110858151059752e-41,7.611082243744521e-73,9.875476073509247e-145,0.5496771590282925,0.5062823409734086
1747,density_ratio,age=40-49,6535,2340,True,62.0,24.0,0.0,0.0017254814573191752,2.732351845114705e-29,1.9060499202259659e-50,3.6634489892632374e-98,0.678567840260432,0.6782704578432528
1747,density_ratio,age=50-59,4621,1715,True,55.0,18.0,0.001921399670804561,0.004926424341204756,4.169661948807519e-16,1.1706229248755818e-29,2.3049703575784647e-61,0.37620480225346203,0.11211251312189274
1747,density_ratio,age=60+,778,372,True,24.0,4.0,0.021058918231154734,0.03344525727664712,0.62087942892713,0.11785836692586701,0.0001671555323029418,0.0256851828906203,1.989872961604272e-06
1753,distance,pooled,24689,9043,True,290.0,91.0,0.0017637593481086534,0.0029675766067874328,2.939703000334928e-80,7.053707098763155e-153,1e-322,0.10699163913414658,0.003870683496695867
1753,distance,y=no,23948,7975,True,266.0,80.0,0.0011185852174661253,0.0023104911620544497,2.1062047860679814e-84,8.181732755341782e-157,0.0,0.23064144116036098,0.04733055933592356
1753,distance,y=yes,741,1068,True,6.0,11.0,0.0,0.005978474249730599,4.643647616131633e-05,1.2764351538981818e-07,2.99907123570646e-13,0.7629711010762132,0.7499360743081195
1753,distance,job=admin.,2914,995,True,46.0,10.0,0.005844304402986628,0.010241811420018586,8.188345711300755e-07,5.858439582792256e-14,6.56986541478995e-32,0.12082428482314528,0.0022357451948584782
1753,distance,job=blue-collar,5515,1920,True,61.0,20.0,0.0010714580070881059,0.003708037807879713,7.030654150473638e-21,1.2409120635684142e-37,2.5864616109708923e-76,0.4656056471195614,0.23126229197786177
1753,distance,job=entrepreneur,840,281,True,20.0,3.0,0.013949013949013947,0.02465722694992927,0.17991546471126457,0.00798331451037365,7.05208684746755e-07,0.13277912516888207,0.0004282194326566445
1753,distance,job=housemaid,694,249,True,6.0,3.0,0.0,0.0070628367907587175,0.00013255162092406608,5.863861211769077e-07,3.647005727947668e-12,0.8080075952772927,0.6928298928294458
1753,distance,job=management,5008,1903,True,59.0,20.0,0.001799141575499403,0.004659005107810822,1.4282374119543973e-17,2.490325412534047e-32,8.485474395833247e-67,0.38197982854256535,0.1175357304670756
1753,distance,job=retired,1105,464,True,13.0,5.0,0.0017825311942958999,0.008726928192463963,5.715483719465146e-05,2.8417258985289508e-08,6.36650389695251e-16,0.5503580049110364,0.3162600920258981
1753,distance,job=self-employed,844,333,True,8.0,4.0,0.0,0.007108582958947827,5.659870130357005e-05,9.615349521352304e-08,6.086228243457293e-14,0.7683215775352543,0.6075440035858284
1753,distance,job=services,2293,876,True,37.0,9.0,0.006198046756267426,0.011286567737537818,1.9591637818663393e-05,5.6129039905006494e-11,5.659973616046824e-25,0.1417276715131559,0.0039782562411108
1753,distance,job=student,449,201,True,4.0,2.0,0.0,0.010373415311553016,0.002561257708207963,7.731227110002021e-05,3.383460681750406e-08,0.7276956365697136,0.6572818426345997
1753,distance,job=technician,4158,1514,True,38.0,16.0,0.0,0.0019817344186417504,5.848896023331864e-20,1.2726291051650018e-33,2.906878937904034e-64,0.744799713040556,0.7325926755143739
1753,distance,job=unemployed,706,251,True,11.0,3.0,0.005637107620110452,0.015816180202898288,0.01168662334671093,0.0001809064098773514,6.706275126965185e-09,0.4777608285959889,0.10175823946538144
1753,distance,job=unknown,163,56,False,,,,,,,,,
1753,distance,marital=divorced,2840,983,True,18.0,10.0,0.0,0.0,7.723017781831475e-19,3.407910313244445e-29,1.366530609560664e-51,0.9200415551046293,0.9853384805663064
1753,distance,marital=married,15142,5438,True,169.0,55.0,0.0011727364785085038,0.002697255099746926,1.0625246051030985e-53,2.1115349910151103e-99,3.103478025938027e-205,0.28982798552295314,0.08328490165373498
1753,distance,marital=single,6707,2622,True,97.0,27.0,0.004507577640125725,0.0071700402321530155,2.0775694721997238e-16,7.390450962184967e-34,1.0743802768996359e-76,0.06704025461022513,0.00032746041144111383
1753,distance,education=primary,3806,1359,True,34.0,14.0,0.0,0.0018945485895783478,8.209367495861502e-19,2.0192230271479357e-31,1.290997529543808e-59,0.736105022694896,0.7676295349438136
1753,distance,education=secondary,12885,4625,True,207.0,47.0,0.006126456650321608,0.00809010548174182,8.268313996466344e-24,1.3267280903151037e-54,4.989670846805527e-133,0.001872402446541077,1.1857690721962837e-10
1753,distance,education=tertiary,6978,2679,True,77.0,27.0,0.0010451317416063765,0.003356216607768406,4.582120238382169e-26,2.854304266613838e-47,3.1150858119946027e-96,0.38874371670879676,0.20738496524939637
1753,distance,education=unknown,1020,380,True,14.0,4.0,0.0037631214101802334,0.011489231275163892,0.0006405755816096131,9.914810447226474e-07,1.9438847740968085e-13,0.4343832357928661,0.149462222727297
1753,distance,age=<30,2774,1055,True,36.0,11.0,0.003007726872182531,0.00717400190805296,4.134091889429046e-09,6.799694305329062e-17,2.096829766107098e-35,0.323977064542677,0.07362551469332412
1753,distance,age=30-39,9911,3711,True,111.0,38.0,0.0012117950771971559,0.00313116629200486,1.352660711178068e-35,1.7636234199982777e-65,1.0650807591281327e-134,0.35381498437132425,0.12605320387293506
1753,distance,age=40-49,6516,2256,True,60.0,23.0,0.0,0.0014180124421183673,3.844354003417119e-30,1.8066905773777016e-51,2.210866151354299e-99,0.7113373924240776,0.756315769800935
1753,distance,age=50-59,4671,1670,True,66.0,17.0,0.00417145118493866,0.007388674504955602,2.028915637335223e-12,8.548310008615564e-25,6.182568153383536e-55,0.13603075434434425,0.004297712086616031
1753,distance,age=60+,817,351,True,20.0,4.0,0.014626064809663343,0.025630254945335478,0.21778125495510417,0.011940071070797469,1.6761046208276805e-06,0.10762802891046452,0.0003025889918449473
1753,density_ratio,pooled,24689,9043,True,183.0,91.0,0.0,0.0,2.3762710408444126e-134,9.56246720556558e-221,0.0,0.9923393747931063,0.9999917438960058
1753,density_ratio,y=no,23948,7975,True,190.0,80.0,0.0,0.0,6.77075803034625e-123,4.325493427789732e-205,0.0,0.9654205551557944,0.9996070917337656
1753,density_ratio,y=yes,741,1068,True,17.0,11.0,0.0130726972832236,0.02445885843912703,0.16087609916635653,0.008469862246827848,1.6868525475842645e-06,0.02662926229282174,0.001631290221374959
1753,density_ratio,job=admin.,2914,995,True,26.0,10.0,0.0,0.0023828446664530866,9.022383622463566e-15,1.9393132144768817e-24,4.8570308120083144e-46,0.7039719547069705,0.7457617564563199
1753,density_ratio,job=blue-collar,5515,1920,True,23.0,20.0,0.0,0.0,2.7249318363311826e-44,6.611131424673505e-66,1.4228721488502286e-111,0.9990397524538354,0.999999697543774
1753,density_ratio,job=entrepreneur,840,281,True,13.0,3.0,0.005531505531505532,0.014639462858925253,0.005788338074702626,4.0933056393177165e-05,2.1762149563981948e-10,0.4013511400521825,0.08395161863299452
1753,density_ratio,job=housemaid,694,249,True,5.0,3.0,0.0,0.005139758132500761,3.544156435282836e-05,1.1851874655259112e-07,4.893209079512595e-13,0.8667594388975495,0.8228449853294063
1753,density_ratio,job=management,5008,1903,True,48.0,20.0,0.0,0.0021973293859544893,1.4078812447474352e-22,9.707658932711466e-39,3.1629974224921707e-75,0.6912468167083599,0.6353782215035464
1753,density_ratio,job=retired,1105,464,True,9.0,5.0,0.0,0.0042118699086773435,6.506701309615134e-07,1.0392161701972939e-10,4.441119492631095e-19,0.7920860774873366,0.7737663511745745
1753,density_ratio,job=self-employed,844,333,True,3.0,4.0,0.0,0.0,2.6520274390581424e-08,1.0910944368484205e-11,8.756106557039748e-19,0.9780441863832962,0.9905118878968853
1753,density_ratio,job=services,2293,876,True,33.0,9.0,0.004435986555480667,0.009289515062595014,1.2020292599921323e-06,1.094643653958758e-12,2.0742082226387144e-27,0.23569068979899782,0.027284185147204782
1753,density_ratio,job=student,449,201,True,2.0,2.0,0.0,0.0039948343198275725,0.0001383020234768943,2.4142445307891468e-06,4.71554371659388e-10,0.9098082230400885,0.9392777664049272
1753,density_ratio,job=technician,4158,1514,True,35.0,16.0,0.0,0.0011564492173956698,1.4114686798257906e-21,1.2729538586782585e-35,8.186367147571697e-67,0.8217960619420948,0.866628101597706
1753,density_ratio,job=unemployed,706,251,True,6.0,3.0,0.0,0.006772310098056424,0.00010163286830534439,3.9820572369192566e-07,1.931769361804347e-12,0.8115379815355738,0.7081885815158768
1753,density_ratio,job=unknown,163,56,False,,,,,,,,,
1753,density_ratio,marital=divorced,2840,983,True,36.0,10.0,0.002703087210129464,0.006773360492229054,1.2943946593257463e-09,1.0882196337787014e-17,8.522354053347879e-37,0.33429866952712906,0.09365698952730331
1753,density_ratio,marital=married,15142,5438,True,128.0,55.0,0.0,0.0,6.591680750533571e-74,7.020891637249346e-125,2.8410793633510146e-238,0.8845582612063702,0.9769533403668604
1753,density_ratio,marital=single,6707,2622,True,29.0,27.0,0.0,0.0,1.1859804293692095e-52,8.372131108608505e-79,3.7871326651864188e-134,0.9995862869053513,0.9999999490383877
1753,density_ratio,education=primary,3806,1359,True,26.0,14.0,0.0,0.0,1.6723897257146636e-23,3.930945741628951e-37,8.56706466833479e-67,0.920739337316976,0.9841420382926531
1753,density_ratio,education=secondary,12885,4625,True,89.0,47.0,0.0,0.0,4.3718969390388436e-75,4.9973453434799085e-121,3.38253266780146e-221,0.9863990087771564,0.9999187626255974
1753,density_ratio,education=tertiary,6978,2679,True,63.0,27.0,0.0,0.0011349353521455361,8.105444312039409e-33,8.1500927675980075e-56,2.3653425475328557e-107,0.7290125049556512,0.8082881638118424
1753,density_ratio,education=unknown,1020,380,True,8.0,4.0,0.0,0.004148479830891658,1.179999119058533e-06,3.362750761270455e-10,5.5387437315479235e-18,0.7959248271687305,0.7986188320461679
1753,density_ratio,age=<30,2774,1055,True,17.0,11.0,0.0,0.0,7.840142170957535e-19,5.071063598278468e-29,5.2678203930802704e-51,0.941833241976052,0.98886788099624
1753,density_ratio,age=30-39,9911,3711,True,85.0,38.0,0.0,0.00026542749826002194,2.590488644695065e-48,1.5579959187384587e-81,1.5294360712463066e-155,0.8450492172413284,0.9327071341196361
1753,density_ratio,age=40-49,6516,2256,True,45.0,23.0,0.0,0.0,8.219835278687083e-39,4.63012205345108e-62,9.855430809358619e-113,0.9496780587567427,0.9966046601243242
1753,density_ratio,age=50-59,4671,1670,True,45.0,17.0,0.0,0.00235849924245268,4.7487615430518605e-21,4.254934700469158e-36,4.33047220589916e-70,0.6401674799754924,0.6191681509589755
1753,density_ratio,age=60+,817,351,True,11.0,4.0,0.0034988810998602925,0.012310611138234461,0.001840545181949548,9.458605150039378e-06,3.575681012020777e-11,0.5134203957306924,0.20038644198388744
2001,distance,pooled,24727,9043,True,255.0,91.0,0.00031577145662962697,0.0014478923052135522,5.45075112926192e-96,2.771218364564603e-173,0.0,0.44767911056810655,0.31907410731500996
2001,distance,y=no,23985,7987,True,220.0,80.0,0.0,0.0002536964251713869,1.0754564284436808e-106,3.427980734373344e-185,0.0,0.7731842691621791,0.9080803389520065
2001,distance,y=yes,742,1056,True,4.0,11.0,0.0,0.0023166539088193107,2.388552976548067e-06,3.6985259153016444e-09,3.738393033618486e-15,0.9253511514418732,0.9385695258043733
2001,distance,job=admin.,2809,1034,True,32.0,11.0,0.0014060145779618905,0.00532498806492181,5.554850603834681e-11,2.0031569572174098e-19,5.559818971085504e-39,0.5009379069538802,0.2530954570563604
2001,distance,job=blue-collar,5444,1986,True,52.0,20.0,0.0,0.0020399223241690198,1.706472254332849e-24,4.4137996085049185e-42,8.954726973922279e-82,0.6381629512466027,0.6486253316253131
2001,distance,job=entrepreneur,806,333,True,8.0,4.0,0.0,0.007916704928931645,0.00012574660748939254,3.1366431592025206e-07,4.359903499460178e-13,0.744458640681837,0.5561208453908387
2001,distance,job=housemaid,689,254,True,18.0,3.0,0.016287695532978555,0.02878288920927474,0.33471679825005507,0.03597202912420168,2.9984579878416897e-05,0.13986089709897642,0.0002761209291180058
2001,distance,job=management,5185,1886,True,69.0,19.0,0.0033410284133524254,0.006298620217223236,4.339853284509582e-15,2.3300769022360491e-29,1.3674742269069568e-63,0.16794786900292577,0.012655931743379334
2001,distance,job=retired,1116,445,True,22.0,5.0,0.009811375402773251,0.01821264755900066,0.023878507382079847,0.00012812197121973284,9.186048935939147e-11,0.17319245912684114,0.002532693133263678
2001,distance,job=self-employed,847,316,True,6.0,4.0,0.0,0.003973122509020476,4.042450062159761e-06,3.788612929573115e-09,9.883075577011405e-16,0.8948699807399166,0.8494575993798911
2001,distance,job=services,2338,806,True,21.0,9.0,0.0,0.0029381227830380936,4.599464257175698e-12,8.233103103450531e-20,3.999567551330543e-37,0.7805778075720667,0.717879785238101
2001,distance,job=student,442,200,True,8.0,2.0,0.008181361122537594,0.02264651387702014,0.08885078413185313,0.008208835460039941,2.018961294549926e-05,0.35101615777573264,0.07912358323075243
2001,distance,job=technician,4210,1482,True,36.0,15.0,0.0,0.0012897383177730532,1.6236350309394872e-21,1.1539534301995718e-35,3.8372930563149355e-67,0.7655194778720605,0.8472103340913824
2001,distance,job=unemployed,681,248,True,11.0,3.0,0.00621486524570225,0.01676255661689012,0.01721018775211687,0.0003407591890532489,2.1088328469841174e-08,0.4615893658320145,0.0845393804072472
2001,distance,job=unknown,160,53,False,,,,,,,,,
2001,distance,marital=divorced,2877,1025,True,42.0,11.0,0.0046449900464499,0.008930935224058313,8.779139462346815e-08,2.8809166142725418e-15,1.3000735470998779e-33,0.22649425442165577,0.011728857347305074
2001,distance,marital=married,15021,5510,True,143.0,56.0,0.0,0.0009389922673732863,7.66931906479317e-65,2.395846600759748e-113,7.032573778536887e-223,0.6936801170060316,0.7337502636696818
2001,distance,marital=single,6829,2508,True,76.0,26.0,0.001140412767298109,0.003488019553757798,2.915141650671523e-25,6.209397904594244e-46,9.859396561011886e-94,0.42655138165595047,0.1889440789026749
2001,distance,education=primary,3808,1391,True,30.0,14.0,0.0,0.0006772924674761938,4.613435069539288e-21,3.438717862011266e-34,3.894920237188282e-63,0.8255872615673376,0.9232240508148009
2001,distance,education=secondary,12833,4624,True,133.0,47.0,0.0003675813696853197,0.0019786762405426595,2.1196116799840075e-50,1.865418133691902e-90,4.8210065605019346e-182,0.4931424088889481,0.35107213961185774
2001,distance,education=tertiary,7103,2674,True,78.0,27.0,0.000991187391300019,0.0032748272853098163,1.1389300728104286e-26,2.651932738563321e-48,3.2779860706202984e-98,0.4003181859344971,0.21781474936678857
2001,distance,education=unknown,983,354,True,5.0,4.0,0.0,0.0006715953913381149,2.994857382430475e-08,5.281169845167598e-12,5.402084621402881e-20,0.9392854129696,0.967971621721719
2001,distance,age=<30,2774,1000,True,38.0,10.0,0.0037359900373598993,0.007997151294561878,2.165633000544806e-08,6.356904018056727e-16,4.539330293195146e-34,0.23646494447401542,0.036144147486854065
2001,distance,age=30-39,9974,3663,True,113.0,37.0,0.0013428854415419489,0.003265588106976558,2.9782161292564087e-35,3.6776117506075575e-65,1.397179294660719e-134,0.3062644727721106,0.10124961886660817
2001,distance,age=40-49,6508,2340,True,50.0,24.0,0.0,0.0,1.2398919979602633e-35,3.3143841442673765e-58,6.931713854109525e-108,0.9019766599707969,0.9775291886935403
2001,distance,age=50-59,4673,1694,True,32.0,17.0,0.0,0.0,1.853673810136653e-28,3.558203004254272e-45,1.4234048057940694e-81,0.9231568162454087,0.9907141153714728
2001,distance,age=60+,798,346,True,13.0,4.0,0.006354269512164248,0.01593530115266255,0.011014921091209598,0.00011798891272068727,1.4863699003982931e-09,0.3789677935636648,0.061878451044666175
2001,density_ratio,pooled,24727,9043,True,257.0,91.0,0.0003974717041405283,0.001533713038097508,4.69978294692914e-95,4.322597291425336e-172,0.0,0.4221038930900859,0.27534432617129295
2001,density_ratio,y=no,23985,7987,True,271.0,80.0,0.0013118468403021256,0.0025122816064691573,1.5290193161910748e-82,1.788755950253949e-154,1.793e-321,0.1871006429849572,0.025022455726763187
2001,density_ratio,y=yes,742,1056,True,14.0,11.0,0.00895749952353726,0.019535082573673944,0.04320881954555842,0.0010445302252963691,6.190571579556627e-08,0.09728169538377683,0.019371803028996572
2001,density_ratio,job=admin.,2809,1034,True,40.0,11.0,0.0042827707477048884,0.00858254622113239,5.816359516952719e-08,2.134261916828871e-15,1.7062364293624242e-33,0.24397331619793233,0.019315869718093615
2001,density_ratio,job=blue-collar,5444,1986,True,59.0,20.0,0.0008460801994968045,0.003478461070880483,3.5990599879493854e-21,7.2921843117748e-38,2.857907897070584e-76,0.4450305014003476,0.28486494516752875
2001,density_ratio,job=entrepreneur,806,333,True,6.0,4.0,0.0,0.0046864524803561835,1.0511251684734106e-05,1.4942028008519866e-08,9.124281990622248e-15,0.8635085626760816,0.8155741193497269
2001,density_ratio,job=housemaid,689,254,True,8.0,3.0,0.0016273035140959666,0.010961985979463799,0.0013208698718192137,1.0698791140496783e-05,1.6688228748092162e-10,0.6592984615165015,0.38481684367581415
2001,density_ratio,job=management,5185,1886,True,40.0,19.0,0.0,3.0917323997753264e-05,1.2828750690725805e-28,1.3738926959356823e-46,3.812689605959879e-86,0.8661971192628914,0.9620817642752657
2001,density_ratio,job=retired,1116,445,True,6.0,5.0,0.0,0.00058960084317945,5.821683648984227e-09,3.5195348241260757e-13,3.438074224640744e-22,0.9381619976366753,0.9665453334769525
2001,density_ratio,job=self-employed,847,316,True,10.0,4.0,0.0018246216593324027,0.010044375447454203,0.000436378491568633,1.2585090483589722e-06,1.7018998385936383e-12,0.6759943294591364,0.34278651928108145
2001,density_ratio,job=services,2338,806,True,25.0,9.0,0.0006998989034917177,0.00495198150376593,4.2023676966524287e-10,2.4042158775783042e-17,6.265711341947218e-34,0.6321145635264327,0.3955684803903204
2001,density_ratio,job=student,442,200,True,4.0,2.0,0.0,0.010695776888172564,0.0029875732490879554,9.675276138359872e-05,4.892251251159339e-08,0.7233382032602842,0.6452634687082197
2001,density_ratio,job=technician,4210,1482,True,60.0,15.0,0.004294728760286955,0.007716646559286521,3.5586463145345886e-11,2.8461869321954044e-22,2.373275311408283e-49,0.14217891892545426,0.005215608004971502
2001,density_ratio,job=unemployed,681,248,True,9.0,3.0,0.0032483424553909138,0.013079282664572645,0.003801621701335682,4.386832012234479e-05,1.2110184004366562e-09,0.5959360252193817,0.24573496904788253
2001,density_ratio,job=unknown,160,53,False,,,,,,,,,
2001,density_ratio,marital=divorced,2877,1025,True,29.0,11.0,8.075190556942344e-05,0.0037561757851387128,6.392995714701019e-13,4.811443811023866e-22,9.198525194284742e-43,0.6489037235596719,0.5079337915293471
2001,density_ratio,marital=married,15021,5510,True,169.0,56.0,0.001263550894068169,0.002800270765944078,1.0616846544204022e-52,7.28643201235003e-98,1.3305554596713026e-202,0.2809716353034841,0.06886580046633825
2001,density_ratio,marital=single,6829,2508,True,67.0,26.0,0.0,0.0020304269792244234,1.9722979283788476e-29,2.96389409092127e-51,1.0410945108461043e-100,0.6452402281615247,0.5787360823135999
2001,density_ratio,education=primary,3808,1391,True,44.0,14.0,0.0015703250997368648,0.00488049884295834,4.2998628113044923e-14,1.9364515510883192e-25,8.076510053000584e-52,0.3888331941082388,0.1869424643265378
2001,density_ratio,education=secondary,12833,4624,True,158.0,47.0,0.002335361721319797,0.004077760282709155,1.1066527313211073e-39,1.579392183484918e-76,1.6521310446272162e-163,0.13891840236775277,0.00598411546047822
2001,density_ratio,education=tertiary,7103,2674,True,50.0,27.0,0.0,0.0,1.4806890174605711e-41,8.929967027614977e-67,7.778113700074884e-122,0.9479997165104264,0.996478651272108
2001,density_ratio,education=unknown,983,354,True,12.0,4.0,0.0022298262379645893,0.009801933246835488,0.00022041848562674103,2.8293516313142234e-07,5.2344019099904535e-14,0.5766335324666392,0.2834033673633141
2001,density_ratio,age=<30,2774,1000,True,26.0,10.0,0.0,0.0030117392922969933,1.7586496431629188e-13,1.5786528617986598e-22,7.26686367080916e-43,0.6515310657950532,0.6560025701604053
2001,density_ratio,age=30-39,9974,3663,True,113.0,37.0,0.0013428854415419489,0.003265588106976558,2.9782161292564087e-35,3.6776117506075575e-65,1.397179294660719e-134,0.3062644727721106,0.10124961886660817
2001,density_ratio,age=40-49,6508,2340,True,61.0,24.0,0.0,0.0016033905985000491,1.487984080009775e-29,1.0190941382838707e-50,2.2497612913616503e-98,0.6961053462687548,0.7111600038017419
2001,density_ratio,age=50-59,4673,1694,True,48.0,17.0,0.0002745192131025633,0.0030777412911710223,1.300100191781503e-19,2.7541891622047244e-34,9.55464845540136e-68,0.5317722671572711,0.44555148527016997
2001,density_ratio,age=60+,798,346,True,12.0,4.0,0.005088478772689298,0.014394412645823562,0.005519605373257373,4.5076782989573494e-05,3.785669862186951e-10,0.4405455808888097,0.10939750632517264
2002,distance,pooled,24753,9043,True,292.0,91.0,0.0018146968819614559,0.003019274543546982,6.012137012030235e-80,1.3542369252148878e-152,1.14e-322,0.10013668494472718,0.0030512733189293232
2002,distance,y=no,24010,7940,True,258.0,80.0,0.0007530532311873416,0.0019251364642350504,1.778689230115023e-88,3.4189015559051366e-162,0.0,0.33211576734831644,0.13009132252521324
2002,distance,y=yes,743,1103,True,8.0,12.0,0.0007749092540478811,0.009437815976203818,0.0004558330371109791,2.146134140920736e-06,1.0976815288756758e-11,0.5936652820073464,0.4654021997037571
2002,distance,job=admin.,2841,1061,True,39.0,11.0,0.0037652128465222438,0.007972188433652464,1.5724416417446248e-08,3.122174491433698e-16,8.443234981904908e-35,0.2557820502245494,0.03331082632981395
2002,distance,job=blue-collar,5523,1909,True,51.0,20.0,0.0,0.0016631473565759394,1.0116603998053836e-25,8.688720489079589e-44,2.2303959159423803e-84,0.735889845479367,0.7345298411350836
2002,distance,job=entrepreneur,869,284,True,13.0,3.0,0.005009822040892236,0.01381749474037736,0.0036520121163821305,1.936469838362964e-05,5.669680456679526e-11,0.41725473485114134,0.10176207796691597
2002,distance,job=housemaid,688,253,True,13.0,3.0,0.008985200845665961,0.020074744636932113,0.05111816462430446,0.0016030335628350375,1.915244931798046e-07,0.3379489183285318,0.023353776998647872
2002,distance,job=management,5027,1933,True,58.0,20.0,0.0015532287264930986,0.004381366163866628,3.840696660250029e-18,4.113090533245749e-33,6.186198747691944e-68,0.3903759648258041,0.1527842273718278
2002,distance,job=retired,1128,437,True,6.0,5.0,0.0,0.0004761659157841747,4.309248754270038e-09,2.304836635005614e-13,1.754420332610231e-22,0.9436552842032233,0.9688997531823164
2002,distance,job=self-employed,853,302,True,17.0,4.0,0.01002995961964309,0.019943904789219483,0.04907428909550345,0.0008926792496598446,1.8319638887824064e-08,0.3211767050848861,0.006557466637842804
2002,distance,job=services,2368,791,True,43.0,8.0,0.00824119574119574,0.013489145668359032,0.00023687985653523042,1.7615766724213887e-09,4.5971608293738035e-23,0.0774016210881735,0.00021024026182600575
2002,distance,job=student,426,197,True,5.0,2.0,0.0017546355574524582,0.01466573159636725,0.012128560114356587,0.0006024905365515003,6.311816470355413e-07,0.6102407841598314,0.4220724552339457
2002,distance,job=technician,4210,1526,True,69.0,16.0,0.006454089589481514,0.010089685504709537,1.7516071458492514e-08,1.9215108516520314e-18,7.099077801531861e-44,0.061669541451612374,8.081353730858045e-05
2002,distance,job=unemployed,681,278,True,19.0,3.0,0.018080956406947596,0.03098102246958342,0.44265057638110045,0.06401261191582144,9.166100733047782e-05,0.07972018431487646,8.261730519473073e-05
2002,distance,job=unknown,139,72,False,,,,,,,,,
2002,distance,marital=divorced,2877,1020,True,21.0,11.0,0.0,0.000499204509053431,2.8103306210105837e-17,2.0439904024421745e-27,1.3442811096852748e-49,0.8939510100668994,0.9453237714838634
2002,distance,marital=married,15057,5417,True,170.0,55.0,0.0013034643439106476,0.0028406801925144596,1.446536767855624e-52,9.230006393056478e-98,1.2176299701857634e-202,0.272578147292128,0.06263710910241928
2002,distance,marital=single,6819,2606,True,91.0,27.0,0.0033788537968036433,0.005924723908493831,3.0275087935350724e-19,5.892921112390466e-38,6.588395413129595e-83,0.14359144901687815,0.0045977207007681375
2002,distance,education=primary,3819,1324,True,48.0,14.0,0.0025946820919326816,0.006019696422247004,1.4291334917663938e-12,1.8507706981522042e-23,3.316444135749701e-49,0.3419032038738087,0.06886284746145552
2002,distance,education=secondary,12876,4621,True,169.0,47.0,0.003156761777451433,0.004947551977684192,7.504839826259897e-36,1.7789264903278991e-71,8.084866776157305e-157,0.06699422712465426,0.0003701755536935892
2002,distance,education=tertiary,7109,2690,True,71.0,27.0,0.0,0.0021764355972706067,5.845751600486671e-30,1.6268669788498721e-52,9.153207160129703e-104,0.5605112548011013,0.520295382340215
2002,distance,education=unknown,949,408,True,5.0,5.0,0.0,0.001056425044340258,7.069005044194213e-08,1.76349755690157e-11,3.656708952432602e-19,0.9527883774621899,0.9601831609783009
2002,distance,age=<30,2708,1090,True,34.0,11.0,0.002581203467466392,0.006748171834534635,2.322234454234634e-09,4.184555388671663e-17,2.1935906159932956e-35,0.32638563745612287,0.11006760735490945
2002,distance,age=30-39,9998,3603,True,138.0,37.0,0.003841172274859012,0.00594030647597779,7.787816923775659e-26,1.2011309424285233e-52,1.109071220703367e-117,0.06088468196264781,0.0001693524659312606
2002,distance,age=40-49,6538,2327,True,72.0,24.0,0.0010227697593864617,0.003416559408725451,1.3701131812402132e-24,1.7627768384332094e-44,2.196038473979967e-90,0.44227020928574556,0.22082512735212179
2002,distance,age=50-59,4717,1669,True,37.0,17.0,0.0,0.0003094722090221521,8.128246374069064e-26,4.331174156017297e-42,5.74722279563447e-78,0.8536087346274022,0.9453084594056187
2002,distance,age=60+,792,354,True,9.0,4.0,0.0013774104683195593,0.009844342254543448,0.00047659460712762524,1.809372721548163e-06,5.061113974627805e-12,0.627756858190482,0.3962298112206585
2002,density_ratio,pooled,24753,9043,True,178.0,91.0,0.0,0.0,4.3314585559807737e-138,2.0529791285013574e-225,0.0,0.99588307580613,0.9999987039336914
2002,density_ratio,y=no,24010,7940,True,213.0,80.0,0.0,0.0,1.2744158075006464e-110,3.9465258880413157e-190,0.0,0.851532985820374,0.9652417902330181
2002,density_ratio,y=yes,743,1103,True,14.0,12.0,0.008931848770341368,0.01949540866769811,0.042659396925358445,0.001021315710138746,5.9307838665798216e-08,0.11155613083358382,0.019568191130773488
2002,density_ratio,job=admin.,2841,1061,True,26.0,11.0,0.0,0.002703048593005976,4.277685015796646e-14,1.9376413774502973e-23,2.2145910285927086e-44,0.7100361857061102,0.7008656421851077
2002,density_ratio,job=blue-collar,5523,1909,True,42.0,20.0,0.0,0.0,9.615919842132455e-31,5.832575431814394e-50,3.3186372770065354e-92,0.906672905076786,0.9725046174252889
2002,density_ratio,job=entrepreneur,869,284,True,14.0,3.0,0.006172193744115494,0.015223703996793772,0.007329629017047177,5.1070881588654695e-05,2.2464065832113433e-10,0.36468814366100977,0.05835769986628073
2002,density_ratio,job=housemaid,688,253,True,5.0,3.0,0.0,0.005272138298424876,4.078119907737518e-05,1.4493499176187465e-07,6.776373776110051e-13,0.8593798114309578,0.8171645479657376
2002,density_ratio,job=management,5027,1933,True,41.0,20.0,0.0,0.000575238952807867,1.6798177801626475e-26,1.2167686464131165e-43,1.3822785674576603e-81,0.8465193454530018,0.9206272715357158
2002,density_ratio,job=retired,1128,437,True,10.0,5.0,0.0,0.0050414381992793115,1.3859270097678089e-06,2.3306385029041495e-10,9.359633246907552e-19,0.7810446469895933,0.6902669433953115
2002,density_ratio,job=self-employed,853,302,True,8.0,4.0,0.0,0.006927691534755464,4.6746608222223796e-05,7.250418407082511e-08,3.808916432025722e-14,0.8188677159328469,0.6192656711535178
2002,density_ratio,job=services,2368,791,True,33.0,8.0,0.003975566475566475,0.008676823839379413,3.5285156306974627e-07,1.503339500237226e-13,6.013870254925268e-29,0.2669075218214261,0.039528294816739445
2002,density_ratio,job=student,426,197,True,0.0,2.0,0.0,0.0,2.528722329581559e-06,3.201486655849875e-08,4.475574096595498e-12,1.0,1.0
2002,density_ratio,job=technician,4210,1526,True,51.0,16.0,0.002135367931092397,0.005326245614231331,1.8807518462164706e-14,1.0856519543197896e-26,2.0340306472483688e-55,0.36341313371992284,0.09920713536597546
2002,density_ratio,job=unemployed,681,278,True,14.0,3.0,0.010664649431169255,0.022174230963465946,0.09063324776031363,0.003934729494415206,8.064028090454829e-07,0.22586054492913915,0.009958198536535831
2002,density_ratio,job=unknown,139,72,False,,,,,,,,,
2002,density_ratio,marital=divorced,2877,1020,True,15.0,11.0,0.0,0.0,2.197626113192317e-21,2.757165338584364e-32,1.444343399341086e-55,0.9782066345054962,0.9982623801560819
2002,density_ratio,marital=married,15057,5417,True,153.0,55.0,0.00016301689941857284,0.0016279375526096493,2.9271846401949875e-60,1.2204174631238057e-107,1.181625030472917e-215,0.5342395888154585,0.4320708099301542
2002,density_ratio,marital=single,6819,2606,True,39.0,27.0,0.0,0.0,4.587143980317474e-46,1.9715793034870644e-71,6.002692536596975e-126,0.993242813080322,0.9999546958536245
2002,density_ratio,education=primary,3819,1324,True,38.0,14.0,0.0,0.0030526149284661264,6.721732818563807e-17,4.674781113121568e-29,1.2340432135929875e-56,0.6467586662393605,0.5341965361515865
2002,density_ratio,education=secondary,12876,4621,True,138.0,47.0,0.0007248627938283106,0.0023577386162324555,1.8133603695999085e-48,4.5075601809049684e-88,3.971836493654051e-179,0.41471540406630575,0.2176967113233759
2002,density_ratio,education=tertiary,7109,2690,True,55.0,27.0,0.0,0.0,1.5218673538948568e-38,3.7767233231844207e-63,2.416569928271219e-117,0.8909727207624946,0.9794164940244942
2002,density_ratio,education=unknown,949,408,True,4.0,5.0,0.0,0.0,1.1712503924924276e-08,2.194537816709874e-12,3.0042923028870695e-20,0.9748300885874152,0.9853810012219105
2002,density_ratio,age=<30,2708,1090,True,10.0,11.0,0.0,0.0,1.28351222768642e-23,2.0973085477608386e-34,4.495244498988528e-57,0.9941956830826626,0.9999485361871197
2002,density_ratio,age=30-39,9998,3603,True,68.0,37.0,0.0,0.0,2.4467751476227297e-59,3.957365352965289e-95,4.6789690624531095e-173,0.9820881249782216,0.9997210583705622
2002,density_ratio,age=40-49,6538,2327,True,59.0,24.0,0.0,0.0012087087307006944,7.2370724904442495e-31,2.0221630015069663e-52,1.0248799213314849e-100,0.7549907796690459,0.8023308735507196
2002,density_ratio,age=50-59,4717,1669,True,57.0,17.0,0.002105001681003377,0.005095023276516952,4.62160803913233e-16,8.749917670143956e-30,5.445067213213012e-62,0.3180091009441141,0.08894423829915331
2002,density_ratio,age=60+,792,354,True,9.0,4.0,0.0013774104683195593,0.009844342254543448,0.00047659460712762524,1.809372721548163e-06,5.061113974627805e-12,0.627756858190482,0.3962298112206585
2003,distance,pooled,24691,9043,True,261.0,91.0,0.0005764174489621013,0.0017225091953488691,6.764770878286617e-93,2.944776278657208e-169,0.0,0.36776954435624315,0.19164112216070148
2003,distance,y=no,23950,7993,True,233.0,80.0,0.0,0.0008465375936506313,8.878756346919232e-100,1.9107953305988735e-176,0.0,0.6161954335747839,0.6722560084538938
2003,distance,y=yes,741,1050,True,6.0,11.0,0.0,0.005978474249730599,4.643647616131633e-05,1.2764351538981818e-07,2.99907123570646e-13,0.7735632218064725,0.7499360743081195
2003,distance,job=admin.,2805,1020,True,48.0,11.0,0.0071841408739804465,0.011833645430898912,1.3163940865587138e-05,5.0324641052815346e-12,1.2493378884200225e-28,0.10167524382809465,0.00035417886656772884
2003,distance,job=blue-collar,5512,1961,True,47.0,20.0,0.0,0.0008695544463683849,9.326491860014112e-28,2.7612693038038516e-46,1.6398570752275663e-87,0.7942986600734555,0.8802753274484798
2003,distance,job=entrepreneur,820,323,True,8.0,4.0,0.0,0.007610296173892336,9.387241840778436e-05,2.032740863519593e-07,2.1147440516925503e-13,0.7691754588943575,0.575410510601866
2003,distance,job=housemaid,695,233,True,20.0,3.0,0.01896664486592544,0.0318612033840493,0.4952470043080165,0.07929218413375126,0.00012599385804986442,0.1312912983181229,3.5784833001823716e-05
2003,distance,job=management,5148,1840,True,52.0,19.0,0.00010203040506070875,0.0027370820870883713,7.309587721554893e-22,3.9022924089776886e-38,3.747208332191372e-75,0.5939932302985707,0.4897356351401616
2003,distance,job=retired,1112,440,True,6.0,5.0,0.0,0.0006279551037360025,6.434804068713589e-09,4.0523164466353573e-13,4.301740962789723e-22,0.9396758290128375,0.9657248973001564
2003,distance,job=self-employed,865,336,True,17.0,4.0,0.009750686051264086,0.019529160048760905,0.04258320734304798,0.000689844873873082,1.1082879102353839e-08,0.2569648079077683,0.0074697402251266845
2003,distance,job=services,2250,890,True,24.0,9.0,0.0006734006734006728,0.005018710849363023,8.380662518421791e-10,8.79015793206889e-17,9.368268635035196e-33,0.5336706381489913,0.40327531294513136
2003,distance,job=student,440,174,True,6.0,2.0,0.0036730945821854904,0.016905148529186235,0.02274114126839592,0.0012804878144201445,1.4964401144708675e-06,0.5941285223286301,0.2795769007854342
2003,distance,job=technician,4194,1493,True,49.0,15.0,0.0017003607847670787,0.004848982060062422,3.860240538772358e-15,1.461236862744422e-27,1.6418699511311465e-56,0.3623795845904876,0.15430531879862838
2003,distance,job=unemployed,696,272,True,2.0,3.0,0.0,0.0,1.7961761682033574e-07,2.522084604058401e-10,2.90638163770662e-16,0.97614548911179,0.9926408547648722
2003,distance,job=unknown,154,61,False,,,,,,,,,
2003,distance,marital=divorced,2847,1036,True,44.0,11.0,0.005509964414074003,0.009926253850080632,5.777487465940975e-07,4.5765150184347106e-14,8.904304073290031e-32,0.16504086473370774,0.0039602123441356525
2003,distance,marital=married,15027,5466,True,149.0,55.0,0.0,0.001364821607308801,6.372828804037151e-62,1.1058313126917364e-109,3.659639518674001e-218,0.5733160323516535,0.5524967029016142
2003,distance,marital=single,6817,2541,True,87.0,26.0,0.002790113249259502,0.005286485543599211,1.0646499593051288e-20,6.526026728205596e-40,1.3998260085490533e-85,0.18755870946155326,0.015345445394967894
2003,distance,education=primary,3814,1336,True,38.0,14.0,0.0,0.0030698319930763966,7.442486355910981e-17,5.447295057361634e-29,1.5955753229110087e-56,0.6343234585720195,0.5309672801136356
2003,distance,education=secondary,12774,4684,True,130.0,47.0,0.00017870896217537865,0.0017805406485625988,2.654135245578356e-51,1.7601257889599443e-91,4.350344746977649e-183,0.5058919527973573,0.4322470325224791
2003,distance,education=tertiary,7109,2647,True,79.0,27.0,0.0011239132071879292,0.003418499587654152,2.7932431476439905e-26,8.212106823703441e-48,1.36830331778362e-97,0.39694983334085626,0.18730278882729157
2003,distance,education=unknown,994,376,True,9.0,4.0,0.0,0.005804784312916899,7.459729632553875e-06,3.6780496830068987e-09,1.5716505628353322e-16,0.7294697603414118,0.6614955890822928
2003,distance,age=<30,2761,1063,True,59.0,11.0,0.011483908260438502,0.016639949226465126,0.003900232065532733,5.24081332476413e-08,3.1883506655095557e-22,0.012736010059497722,1.1883575521266086e-07
2003,distance,age=30-39,9883,3631,True,97.0,37.0,0.0,0.0016248528187766751,8.079090368402143e-42,2.2453135413565094e-73,6.41216517766399e-145,0.6203642084848191,0.5870181936454626
2003,distance,age=40-49,6561,2349,True,69.0,24.0,0.0005219086151870778,0.0028632559374633707,3.87930409526935e-26,1.6308376215732044e-46,3.5350760014325773e-93,0.5056126733915259,0.35339135140424105
2003,distance,age=50-59,4709,1656,True,39.0,17.0,0.0,0.0008119173791335541,1.3769548761799424e-24,1.4340506678418226e-40,5.2369153666268685e-76,0.8163552019396488,0.8987316566174812
2003,distance,age=60+,777,344,True,8.0,4.0,0.00029900029900029843,0.008586387545741838,0.00022881128592341267,7.648113327481079e-07,1.936936541381705e-12,0.7060680997991612,0.515054781207334
2003,density_ratio,pooled,24691,9043,True,195.0,91.0,0.0,0.0,3.5784781710409977e-127,4.953156993261525e-212,0.0,0.9750962839262058,0.9997402774195656
2003,density_ratio,y=no,23950,7993,True,271.0,80.0,0.0013285253368760682,0.00253070329442322,2.9634754348987917e-82,4.962584402183097e-154,1.03e-320,0.182331470150365,0.023695509187279785
2003,density_ratio,y=yes,741,1050,True,7.0,11.0,0.0,0.007747657780394655,0.0001585451135939131,5.765668354518718e-07,2.0414361185108873e-12,0.6709860740670996,0.6104176499654901
2003,density_ratio,job=admin.,2805,1020,True,43.0,11.0,0.005383604314085597,0.009822175180717704,5.478251644377377e-07,4.9766544147409044e-14,1.5213811752646188e-31,0.18558993680949293,0.0049803556927925305
2003,density_ratio,job=blue-collar,5512,1961,True,67.0,20.0,0.002177068214804063,0.004925039200726139,2.411983964533502e-18,2.557412189156156e-34,7.172907399889754e-72,0.28850932146570946,0.06506914447170445
2003,density_ratio,job=entrepreneur,820,323,True,8.0,4.0,0.0,0.007610296173892336,9.387241840778436e-05,2.032740863519593e-07,2.1147440516925503e-13,0.7691754588943575,0.575410510601866
2003,density_ratio,job=housemaid,695,233,True,17.0,3.0,0.01460649662088511,0.026732162860300796,0.2421840381145653,0.01946231099623566,9.771232761015777e-06,0.2190062732064749,0.0008278716794142742
2003,density_ratio,job=management,5148,1840,True,40.0,19.0,0.0,0.00010365244861764607,2.954471280430124e-28,4.6209809925545974e-46,2.7702071897188584e-85,0.8790141728159551,0.9578066635199596
2003,density_ratio,job=retired,1112,440,True,1.0,5.0,0.0,0.0,8.624322732343441e-14,1.283331998337776e-18,1.691914134283549e-28,0.9994933586996152,0.999985993281759
2003,density_ratio,job=self-employed,865,336,True,6.0,4.0,0.0,0.0036812414398149215,2.646435539500434e-06,2.065436173044241e-09,3.708566098829856e-16,0.8831592210116093,0.8626371769151688
2003,density_ratio,job=services,2250,890,True,30.0,9.0,0.0033670033670033677,0.008122868745753312,2.2876746766705308e-07,1.3586427525618952e-13,1.7896907174837841e-28,0.2956709590915256,0.07372215682358788
2003,density_ratio,job=student,440,174,True,4.0,2.0,0.0,0.010789753029040465,0.0031214546166223817,0.00010313981515484105,5.434900418101623e-08,0.7752876509096837,0.6417788882814502
2003,density_ratio,job=technician,4194,1493,True,37.0,15.0,0.0,0.0016058664897796611,8.022473293027456e-21,9.007278296763282e-35,6.375685270764049e-66,0.7260844480107189,0.7987984048368593
2003,density_ratio,job=unemployed,696,272,True,4.0,3.0,0.0,0.003134319725596009,7.526897814502954e-06,1.8617246191734533e-08,4.890356547716825e-14,0.8980490052049075,0.9171826785350945
2003,density_ratio,job=unknown,154,61,False,,,,,,,,,
2003,density_ratio,marital=divorced,2847,1036,True,16.0,11.0,0.0,0.0,2.5697803607281487e-20,5.875642920479318e-31,8.762795326265987e-54,0.9652668552195395,0.995855998837026
2003,density_ratio,marital=married,15027,5466,True,133.0,55.0,0.0,0.00021620924760072785,4.249441177282612e-70,6.464674121894155e-120,2.3982473979612496e-231,0.8132839405114753,0.9296450270478066
2003,density_ratio,marital=single,6817,2541,True,65.0,26.0,0.0,0.001726117142530556,2.5560004171300182e-30,2.4085860440169487e-52,4.655696323405122e-102,0.6694252670888741,0.6666534699084034
2003,density_ratio,education=primary,3814,1336,True,28.0,14.0,0.0,5.2061132013790255e-05,2.536713217179148e-22,9.885257024661052e-36,4.245890062312806e-65,0.8962972514711048,0.9636033306148605
2003,density_ratio,education=secondary,12774,4684,True,112.0,47.0,0.0,0.00025280523991861686,1.9846815812534897e-60,6.405195967698186e-103,7.612527965824506e-198,0.8088501841914911,0.928029852455459
2003,density_ratio,education=tertiary,7109,2647,True,52.0,27.0,0.0,0.0,2.3105071707685692e-40,2.3650699778727914e-65,4.2437657262501696e-120,0.9356495148512687,0.9925587573863872
2003,density_ratio,education=unknown,994,376,True,13.0,4.0,0.0031095664898481805,0.010821299266093428,0.00043853929797942206,6.665961264938363e-07,1.4823067202849562e-13,0.4805016861442004,0.20181934468999396
2003,density_ratio,age=<30,2761,1063,True,13.0,11.0,0.0,0.0,1.1439656306648446e-21,2.618317506983903e-32,6.599678344707372e-55,0.982992433924367,0.9993214073351325
2003,density_ratio,age=30-39,9883,3631,True,111.0,37.0,0.0012438459266345524,0.003168618864531683,2.3048439997824892e-35,4.002487712790544e-65,4.329712499100188e-134,0.3407095349482044,0.12017837463075605
2003,density_ratio,age=40-49,6561,2349,True,57.0,24.0,0.0,0.0008287074130398586,3.752267848712915e-32,4.594346568364177e-54,6.183744256916844e-103,0.7892940281319643,0.8722431497602536
2003,density_ratio,age=50-59,4709,1656,True,42.0,17.0,0.0,0.001536445873235776,6.068982505241849e-23,1.5269438492038294e-38,1.982700514371123e-73,0.7435614296580977,0.7913437955911705
2003,density_ratio,age=60+,777,344,True,1.0,4.0,0.0,0.0,1.5374799704581822e-09,7.084386356335643e-13,1.0002602299121922e-19,0.9973333668957658,0.9995939811448442
2004,distance,pooled,24636,9043,True,259.0,91.0,0.0005182528319401192,0.0016627855497537251,2.4013716328178774e-93,1.0153789828766994e-169,0.0,0.38519096819216614,0.21724447637768976
2004,distance,y=no,23897,8040,True,208.0,81.0,0.0,0.0,2.8861580800393132e-112,6.464313272538734e-192,0.0,0.8823028705407442,0.9813389265426603
2004,distance,y=yes,739,1003,True,5.0,11.0,0.0,0.004215168887432626,1.2244894062273482e-05,2.5928288906784708e-08,4.21016914237989e-14,0.8788104411358122,0.8610134411444224
2004,distance,job=admin.,2807,1027,True,40.0,11.0,0.004293019255612771,0.008595829544938814,6.007958240318907e-08,2.2497587525827357e-15,1.8747910614469723e-33,0.25000964490111577,0.019126722883676436
2004,distance,job=blue-collar,5457,1989,True,56.0,20.0,0.000264695701749028,0.002832198777507241,1.1621116480633754e-22,8.534518359303323e-40,7.175065552498484e-79,0.5285376939146798,0.44102118155657294
2004,distance,job=entrepreneur,834,302,True,13.0,4.0,0.005643969672746651,0.014816628978196893,0.0063567140832878994,4.77060583222204e-05,2.869237697188961e-10,0.513011321723066,0.08053024304944768
2004,distance,job=housemaid,669,252,True,4.0,3.0,0.0,0.0036664210891525707,1.4658193422705947e-05,4.7716475735477846e-08,2.1950649121571047e-13,0.9063876795320512,0.9017200108831708
2004,distance,job=management,5059,1940,True,74.0,20.0,0.004674138099716277,0.007798850553511495,1.6803750075528572e-12,1.4079743480169877e-25,9.368375285594515e-58,0.09647851920028414,0.0011298474158313414
2004,distance,job=retired,1128,418,True,12.0,5.0,0.000644745325596389,0.007251964166489932,1.3405933864135418e-05,3.981210821459337e-09,3.663160090829625e-17,0.7005722821779478,0.45428674851185696
2004,distance,job=self-employed,846,321,True,8.0,4.0,0.0,0.007068053529350256,5.424751926104725e-05,9.031330970140607e-08,5.484641095887565e-14,0.7874802006368201,0.6101648695850088
2004,distance,job=services,2356,781,True,31.0,8.0,0.003189792663476873,0.0077949498304241875,8.491097275733403e-08,2.2955642098820066e-14,5.096952374390434e-30,0.3354437535419468,0.07971388167750439
2004,distance,job=student,437,175,True,16.0,2.0,0.026882093243649305,0.04553515009646282,0.8371350551576757,0.4319441656206623,0.0216868970486769,0.07325164345113827,1.2338209926892856e-05
2004,distance,job=technician,4197,1517,True,47.0,16.0,0.0012105809103664712,0.004301522614646454,5.155684305327713e-16,1.053881581486872e-28,4.7831083155415565e-58,0.4830077600837621,0.23707527138381035
2004,distance,job=unemployed,688,269,True,1.0,3.0,0.0,0.0,2.0210512346292845e-08,2.3171057080160815e-11,2.08672826441369e-17,0.993857312869387,0.9990068522040791
2004,distance,job=unknown,158,52,False,,,,,,,,,
2004,distance,marital=divorced,2853,990,True,35.0,10.0,0.0022906952454796823,0.0062954273044779595,4.193022584090627e-10,2.31022789349204e-18,9.07247652428437e-38,0.36311625591431196,0.13190819768676895
2004,distance,marital=married,14970,5527,True,142.0,56.0,0.0,0.0009045419885949135,6.8990377610145714e-65,2.703168040173061e-113,1.5010788657615812e-222,0.6947315413259891,0.7473738823676088
2004,distance,marital=single,6813,2526,True,100.0,26.0,0.004725072536609305,0.007382230391498481,3.5682068606506573e-16,1.0378878332017738e-33,5.918866438848789e-77,0.060070247868454225,0.0001635290130242634
2004,distance,education=primary,3793,1350,True,25.0,14.0,0.0,0.0,5.041316625060498e-24,1.0090138647636388e-37,1.8890743138847707e-67,0.936480373706054,0.9896851614338482
2004,distance,education=secondary,12839,4595,True,113.0,46.0,0.0,0.0002850860215627196,1.7033686729477123e-60,3.7968717531475447e-103,1.781907498371918e-198,0.7981248925109552,0.9229172897228015
2004,distance,education=tertiary,7010,2711,True,125.0,28.0,0.007910776812346,0.010764783200845082,1.429483635730944e-10,8.442742746083792e-26,3.1133683815421033e-66,0.003845317413545854,1.7741748939901135e-09
2004,distance,education=unknown,994,387,True,14.0,4.0,0.004125764689144971,0.012051714283525954,0.000995895745074674,1.9998652726061566e-06,6.705328738485143e-13,0.40131942017709943,0.13009850322516614
2004,distance,age=<30,2829,995,True,45.0,10.0,0.005966344248422719,0.010452759331547006,1.4716373434279817e-06,1.8654400511562344e-13,8.016801061610431e-31,0.11669668138530784,0.0021516205916825835
2004,distance,age=30-39,9878,3611,True,100.0,37.0,0.00012475432600964108,0.0019624281469003005,2.537538999353369e-40,1.8008401057981543e-71,2.0369575619169617e-142,0.5691885469040554,0.464446797507801
2004,distance,age=40-49,6464,2401,True,75.0,24.0,0.0016189118911891186,0.004083725349057762,1.0854855949986298e-22,7.196263706190169e-42,1.4886463764171305e-86,0.3038611459840987,0.11060473586886266
2004,distance,age=50-59,4632,1708,True,60.0,18.0,0.002983199874391583,0.006095899401988227,3.0202957028861496e-14,3.2767694526050995e-27,4.2380387782923784e-58,0.2631672590792474,0.02954818211246873
2004,distance,age=60+,833,328,True,12.0,4.0,0.004450264954466635,0.013369815622292868,0.0031122134526202485,1.794840315184127e-05,7.335940754018119e-11,0.5117672037046754,0.13611601945926657
2004,density_ratio,pooled,24636,9043,True,236.0,91.0,0.0,0.0006713571288025001,2.0635192464219555e-104,9.548238304087942e-184,0.0,0.6812255193839887,0.7549019070430452
2004,density_ratio,y=no,23897,8040,True,247.0,81.0,0.00033941963891329985,0.0014934079841932373,1.432960983154621e-92,3.366339081451059e-167,0.0,0.4495015323117724,0.3093775039019967
2004,density_ratio,y=yes,739,1003,True,8.0,11.0,0.0008337775590820252,0.00954311216723101,0.0004938684011367488,2.4207257123405874e-06,1.3448106082991018e-11,0.5984394695922425,0.4594816193817167
2004,density_ratio,job=admin.,2807,1027,True,23.0,11.0,0.0,0.001604828102606273,2.0899186254044416e-15,5.578700390446124e-25,3.6555228404710505e-46,0.8252074757629674,0.8559111445715266
2004,density_ratio,job=blue-collar,5457,1989,True,42.0,20.0,0.0,0.0,4.2831575261182e-30,5.10603629240531e-49,1.1478750061448734e-90,0.8708394222995425,0.9666203868611876
2004,density_ratio,job=entrepreneur,834,302,True,11.0,4.0,0.0032216650921686888,0.011855762776425855,0.001363817583550463,5.913170817813321e-06,1.5744578142208705e-11,0.6336331200457959,0.21833688329264084
2004,density_ratio,job=housemaid,669,252,True,11.0,3.0,0.0065075266868988854,0.01724180400615757,0.0206355566303129,0.0004596498064511783,3.636887664775413e-08,0.4388925143035025,0.07695854620002691
2004,density_ratio,job=management,5059,1940,True,38.0,20.0,0.0,0.0,1.4051514042304006e-28,3.033136581425072e-46,4.974260993938407e-85,0.9016316714188036,0.9722090823071139
2004,density_ratio,job=retired,1128,418,True,14.0,5.0,0.0024357045633641382,0.00942934288911893,9.432869928032982e-05,4.930347030357551e-08,1.037345759326828e-15,0.5893965244224678,0.2444280465896837
2004,density_ratio,job=self-employed,846,321,True,8.0,4.0,0.0,0.007068053529350256,5.424751926104725e-05,9.031330970140607e-08,5.484641095887565e-14,0.7874802006368201,0.6101648695850088
2004,density_ratio,job=services,2356,781,True,34.0,8.0,0.004475999382620774,0.009259485148122032,9.258095268182734e-07,5.939539041977759e-13,4.631545703901945e-28,0.24605623256365744,0.024571702863356883
2004,density_ratio,job=student,437,175,True,4.0,2.0,0.0,0.01093232053611329,0.003333181144575021,0.00011350411943713862,6.362875492341583e-08,0.7707216304843606,0.6365099770036309
2004,density_ratio,job=technician,4197,1517,True,52.0,16.0,0.0024139416562575966,0.005641364607367904,5.911519733296695e-14,5.220010880363613e-26,1.9541651936535918e-54,0.3404838678480021,0.07321785912565465
2004,density_ratio,job=unemployed,688,269,True,3.0,3.0,0.0,0.001243402870681353,1.6538142551991606e-06,3.3459811409095816e-09,6.87694280052622e-15,0.9441171845392228,0.9681575597859439
2004,density_ratio,job=unknown,158,52,False,,,,,,,,,
2004,density_ratio,marital=divorced,2853,990,True,34.0,10.0,0.0019366465212942597,0.005893533628966339,1.6636208421403285e-10,6.854942700305457e-19,1.7681400011969594e-38,0.39616220915052297,0.17359277789999514
2004,density_ratio,marital=married,14970,5527,True,151.0,56.0,8.771752258726175e-05,0.001552279557059225,1.8668960188254547e-60,1.0500143320649681e-107,2.6622075131690186e-215,0.5474166423689266,0.46848771283325935
2004,density_ratio,marital=single,6813,2526,True,53.0,26.0,0.0,0.0,7.77339595405635e-37,2.2158631813381252e-60,2.8848078775532986e-112,0.9022050127718095,0.9751366254434312
2004,density_ratio,education=primary,3793,1350,True,41.0,14.0,0.0008175613237569465,0.004043002427484883,2.8429345660342552e-15,6.205485743211701e-27,9.975218541719289e-54,0.5173303296221826,0.32950942960623975
2004,density_ratio,education=secondary,12839,4595,True,116.0,46.0,0.0,0.0005389053551328078,6.761009735517615e-59,3.661602033230666e-101,6.140055079513283e-196,0.7544525648250218,0.8745863485909751
2004,density_ratio,education=tertiary,7010,2711,True,56.0,28.0,0.0,0.0,5.409056273461451e-37,4.9699842151930384e-61,3.816623675951802e-114,0.8910249281009275,0.9639362339532012
2004,density_ratio,education=unknown,994,387,True,18.0,4.0,0.008190557486332135,0.016904376396799838,0.014123222596988623,8.498912209789337e-05,1.460401022316739e-10,0.2169233965899758,0.013097577290090912
2004,density_ratio,age=<30,2829,995,True,12.0,10.0,0.0,0.0,2.963526594603686e-23,2.5214957316431544e-34,1.0118860226344438e-57,0.9866373514033647,0.9998192326073602
2004,density_ratio,age=30-39,9878,3611,True,89.0,37.0,0.0,0.0007443998045492408,7.532486732220358e-46,2.0720782770402812e-78,2.2064788945723727e-151,0.7788920440343681,0.8511470384965527
2004,density_ratio,age=40-49,6464,2401,True,72.0,24.0,0.0011501150115011494,0.003571121171596007,5.674470301313829e-24,1.5560384042446478e-43,9.04192411228055e-89,0.3703614209775475,0.19399856866719922
2004,density_ratio,age=50-59,4632,1708,True,54.0,18.0,0.0016747788768514153,0.004649133485410974,1.3164705897583788e-16,2.464254482880203e-30,2.5302720228457483e-62,0.4128711834928394,0.14494513462766534
2004,density_ratio,age=60+,833,328,True,9.0,4.0,0.0008124461905974516,0.008866604170311269,0.00021230052405383587,5.333866453699844e-07,6.393092733897965e-13,0.7065892050137972,0.4536434060579996
2005,distance,pooled,24720,9043,True,271.0,91.0,0.0009725082540616518,0.0021374692191138776,1.2363591066538433e-88,7.744919540217657e-164,0.0,0.25917179069565965,0.0697843133759962
2005,distance,y=no,23978,7946,True,246.0,80.0,0.0002620247010938482,0.0014099720804381147,9.66503547145943e-94,7.359795128390155e-169,0.0,0.47122103027001033,0.3518348117669439
2005,distance,y=yes,742,1097,True,19.0,11.0,0.015764110103732742,0.027624084343986326,0.29446776797248664,0.024998303770327135,1.0671179986788501e-05,0.008764020611594139,0.0002437937522831041
2005,distance,job=admin.,2834,1025,True,21.0,11.0,0.0,0.0006597775479992812,7.549410561939333e-17,8.522351863012533e-27,1.371194356061174e-48,0.884108099885802,0.9362769272506553
2005,distance,job=blue-collar,5515,1990,True,56.0,20.0,0.00015568193265382655,0.002696356085128838,3.6253032035128704e-23,1.4712582292894304e-40,3.6996943249646325e-80,0.5441135290321532,0.4723173053246996
2005,distance,job=entrepreneur,840,314,True,27.0,4.0,0.02236652236652236,0.03439939925427369,0.700050462811189,0.14997204647536722,0.0001965121730882161,0.046938438111925156,2.161821048736329e-07
2005,distance,job=housemaid,697,250,True,9.0,3.0,0.0029419010767647784,0.012549737582063618,0.002850258661875612,2.8038969557035872e-05,5.567751787304892e-10,0.605286221863953,0.2663312158642293
2005,distance,job=management,5054,1885,True,47.0,19.0,0.0,0.0018624440748068725,1.67555530810981e-23,5.378914966202232e-40,4.408348765335527e-77,0.6748044973237972,0.7107111698207025
2005,distance,job=retired,1131,464,True,40.0,5.0,0.025623163554198036,0.036153025766871745,0.8808628400457865,0.25550663720681643,0.00015722726130194456,0.0033809680896387867,1.9785981142453633e-11
2005,distance,job=self-employed,874,315,True,22.0,4.0,0.015324873448443242,0.02600977667768462,0.24523287738395258,0.01303810089830313,1.2783313651808084e-06,0.1399333391545795,0.00010606432584737953
2005,distance,job=services,2332,806,True,25.0,9.0,0.0007276885493008985,0.004990628629109943,4.729974624648913e-10,2.8765604922508615e-17,8.491847867368915e-34,0.6295867204124088,0.3907190057772078
2005,distance,job=student,450,189,True,6.0,2.0,0.0033670033670033677,0.01630892270411365,0.018993088913090005,0.0009690314465245821,9.22774604267024e-07,0.562381049661869,0.2966376898826722
2005,distance,job=technician,4167,1489,True,64.0,15.0,0.0054129003013092284,0.008967674772001414,1.249321173385414e-09,4.960627113167756e-20,5.4516800821841426e-46,0.08327712086824708,0.0007393058793876805
2005,distance,job=unemployed,679,250,True,3.0,3.0,0.0,0.0013932439090581544,2.091266018495356e-06,4.637776623485982e-09,1.1491922118189057e-14,0.9519643172614256,0.9659237186729082
2005,distance,job=unknown,147,66,False,,,,,,,,,
2005,distance,marital=divorced,2874,1011,True,26.0,11.0,0.0,0.002556287817215717,2.1210258736986115e-14,6.85922303817042e-24,3.946987769529601e-45,0.7639632222728184,0.7216976840482894
2005,distance,marital=married,15093,5446,True,194.0,55.0,0.0028824654147651557,0.004511787756405559,3.163612325367681e-43,1.6898999610704792e-85,2.7979779587902277e-186,0.06224743356907727,0.0004042724709674904
2005,distance,marital=single,6753,2586,True,57.0,26.0,0.0,0.0005182807087616371,5.805662492437622e-34,9.956350695966287e-57,2.461501449042791e-107,0.8081674635262402,0.9142587020436251
2005,distance,education=primary,3848,1390,True,45.0,14.0,0.001711501711501712,0.005018890703626362,5.324912822425552e-14,2.135922249567666e-25,5.912509735807099e-52,0.3736520417311879,0.1641451357227924
2005,distance,education=secondary,12837,4594,True,151.0,46.0,0.0017806797428204294,0.003486939098926497,1.577425037933652e-42,2.729777715051206e-80,1.3478214827153282e-168,0.18977055072192306,0.027114840496785673
2005,distance,education=tertiary,7053,2678,True,75.0,27.0,0.0006401746086986416,0.0029004907934908463,1.3535169914517462e-27,2.1717713245375144e-49,2.1332361623807312e-99,0.45585662179956493,0.31200176159427584
2005,distance,education=unknown,982,381,True,11.0,4.0,0.0012137669978810497,0.008558794937051079,8.596066645147748e-05,8.418318932262694e-08,1.0532521738418025e-14,0.5862876375920357,0.39433837239130753
2005,distance,age=<30,2718,1076,True,10.0,11.0,0.0,0.0,9.8363493899829e-24,1.4508137705829041e-34,2.5250933140370693e-57,0.9947793508014726,0.9999519608846691
2005,distance,age=30-39,9945,3558,True,129.0,36.0,0.0030013559425324135,0.005048219212464052,1.1936978167612451e-28,2.2281680658411903e-56,1.366841348449776e-122,0.10583391127882019,0.0024221481229557093
2005,distance,age=40-49,6578,2352,True,74.0,24.0,0.001262242368961737,0.00367038308298589,4.753568211765814e-24,7.319575671983379e-44,9.249044857439864e-90,0.38750338486771313,0.16881306690422013
2005,distance,age=50-59,4684,1687,True,63.0,17.0,0.0034848916146952014,0.006629089074132149,1.519844185380659e-13,2.33368848316947e-26,3.632284832212976e-57,0.17432835442305458,0.013529869832800911
2005,distance,age=60+,795,370,True,29.0,4.0,0.026745441839781458,0.03980398542020744,0.8848422348338916,0.3631136054422064,0.0022996273425490094,0.00797095849658708,5.29725857943646e-09
2005,density_ratio,pooled,24720,9043,True,217.0,91.0,0.0,0.0,4.521112640366326e-115,3.164382171317519e-197,0.0,0.8771844705227835,0.9769354835395287
2005,density_ratio,y=no,23978,7946,True,256.0,80.0,0.0006832862784151468,0.0018526859877027394,4.124036009285349e-89,6.083076014798226e-163,0.0,0.34888224823647995,0.15385283138812977
2005,density_ratio,y=yes,742,1097,True,11.0,11.0,0.004873533175419968,0.01456488269796298,0.006560842569967205,7.113654375948867e-05,1.2591690672635779e-09,0.2371779683695436,0.12990319861750507
2005,density_ratio,job=admin.,2834,1025,True,25.0,11.0,0.0,0.0023220704816635193,1.471329919098893e-14,5.346053014336584e-24,4.6386831045511455e-45,0.7727290054718705,0.761275227660376
2005,density_ratio,job=blue-collar,5515,1990,True,57.0,20.0,0.0003388371475406835,0.00289903248179621,1.0760043308124338e-22,5.85974189767294e-40,2.2494363640198545e-79,0.5165635571329718,0.41916440932043963
2005,density_ratio,job=entrepreneur,840,314,True,4.0,4.0,0.0,0.0008723764202598026,1.9805824654835492e-07,1.12919884331128e-10,1.49018159709655e-17,0.9616313390163406,0.9683382861078209
2005,density_ratio,job=housemaid,697,250,True,6.0,3.0,0.0,0.006989271215666015,0.00012405406100064818,5.323913108779146e-07,3.1117871057924635e-12,0.8081226795500452,0.6967193195098078
2005,density_ratio,job=management,5054,1885,True,44.0,19.0,0.0,0.0011916116455508241,4.3548943433060255e-25,5.784976669647676e-42,1.3328976216665205e-79,0.7549156450982318,0.840335519721522
2005,density_ratio,job=retired,1131,464,True,14.0,5.0,0.0024024506783127475,0.009377719680268548,8.928339825410392e-05,4.527650343397695e-08,8.952951735557482e-16,0.5086796442583139,0.24735639297901785
2005,density_ratio,job=self-employed,874,315,True,5.0,4.0,0.0,0.0020108472653200308,4.5997606637381506e-07,2.4652526791632785e-10,2.4283273400451785e-17,0.9392238195019146,0.9365277355868682
2005,density_ratio,job=services,2332,806,True,14.0,9.0,0.0,0.0,2.934389846614421e-16,7.257901827459888e-25,2.1035934066386672e-43,0.9522803108464738,0.9854230230826493
2005,density_ratio,job=student,450,189,True,5.0,2.0,0.0011223344556677893,0.013352955264517796,0.0075351010362301,0.00029477327068359654,1.8857235762284802e-07,0.6570391858505005,0.46837300071692356
2005,density_ratio,job=technician,4167,1489,True,61.0,15.0,0.00468568575120051,0.008167371805229908,1.4882399921727225e-10,2.4675504866518625e-21,7.662637903019627e-48,0.11665770464154182,0.002801382133399357
2005,density_ratio,job=unemployed,679,250,True,7.0,3.0,0.00031240237425804397,0.009370033915665326,0.0005801283290259489,3.942458221266217e-06,5.03098918459876e-11,0.73043990398865,0.519161544075148
2005,density_ratio,job=unknown,147,66,False,,,,,,,,,
2005,density_ratio,marital=divorced,2874,1011,True,25.0,11.0,0.0,0.0021494668190728695,6.203035375959883e-15,1.4979703829462763e-24,5.656941903510038e-46,0.7949524743308314,0.7834609142703668
2005,density_ratio,marital=married,15093,5446,True,140.0,55.0,0.0,0.0006719701472880492,5.043977643412901e-67,3.0999478871375e-116,5.68322182622334e-227,0.7344083424453156,0.8247396804822227
2005,density_ratio,marital=single,6753,2586,True,57.0,26.0,0.0,0.0005182807087616371,5.805662492437622e-34,9.956350695966287e-57,2.461501449042791e-107,0.8081674635262402,0.9142587020436251
2005,density_ratio,education=primary,3848,1390,True,41.0,14.0,0.0006615006615006618,0.003841161964745086,9.671957554046245e-16,1.2040758273992584e-27,6.1667670071944335e-55,0.4978258282396436,0.3628646141907761
2005,density_ratio,education=secondary,12837,4594,True,113.0,46.0,0.0,0.00028670296219210497,1.7780121749831883e-60,4.0453095950639715e-103,1.9792461158794286e-198,0.7982235502648802,0.9226660133019083
2005,density_ratio,education=tertiary,7053,2678,True,63.0,27.0,0.0,0.0010155798864659603,1.6415438043606535e-33,7.659254363840991e-57,4.664767911351441e-109,0.7446084238439602,0.8314613230273799
2005,density_ratio,education=unknown,982,381,True,7.0,4.0,0.0,0.0033810356947116802,7.121682852703369e-07,2.2465639417748608e-10,5.3798182992968605e-18,0.8333362006265788,0.8593910676099057
2005,density_ratio,age=<30,2718,1076,True,17.0,11.0,0.0,0.0,3.028784014601206e-18,3.474112945579194e-28,1.1574112432336009e-49,0.9292288653887002,0.9856047132262102
2005,density_ratio,age=30-39,9945,3558,True,112.0,36.0,0.0012746875491973528,0.0031952674363498884,1.9176494028090254e-35,2.371750117980378e-65,1.0784425240032105e-134,0.32383788169027544,0.11363031034228221
2005,density_ratio,age=40-49,6578,2352,True,64.0,24.0,0.0,0.0019864407300517225,1.124898146739149e-28,9.110832756922932e-50,1.6688741735871474e-97,0.6324141092153708,0.6040228675947474
2005,density_ratio,age=50-59,4684,1687,True,34.0,17.0,0.0,0.0,2.653084803961964e-27,8.197682533962031e-44,6.078212418594898e-80,0.8963610467976079,0.9792588238945088
2005,density_ratio,age=60+,795,370,True,9.0,4.0,0.0013340956737183142,0.0097693953651338,0.0004495252344255909,1.6558798799339204e-06,4.353399763541883e-12,0.6009621077299957,0.40043735919106527
2006,distance,pooled,24698,9043,True,321.0,91.0,0.003027276571693123,0.004289033221563601,3.078304262817117e-68,6.561986102311862e-137,3.926460557136222e-301,0.01576611229070285,3.3106756014523675e-06
2006,distance,y=no,23957,7990,True,275.0,80.0,0.0014938380760478676,0.0027038903574723855,1.3111528528921527e-80,6.685827739271361e-152,6.564087e-318,0.15344165001962257,0.01297387740396923
2006,distance,y=yes,741,1053,True,7.0,11.0,0.0,0.007747657780394655,0.0001585451135939131,5.765668354518718e-07,2.0414361185108873e-12,0.6687997210862198,0.6104176499654901
2006,distance,job=admin.,2870,996,True,43.0,10.0,0.005032907471931862,0.009371938233675596,2.0244993576010774e-07,9.520451957690263e-15,7.557626982326615e-33,0.1590806252850683,0.007243147768644193
2006,distance,job=blue-collar,5519,1975,True,65.0,20.0,0.0017954504274489784,0.0045039362566365905,3.283094194171157e-19,1.8014442173301816e-35,1.8751838319021995e-73,0.3244365041045631,0.10596745906152416
2006,distance,job=entrepreneur,830,304,True,7.0,4.0,0.0,0.005840873639304842,2.286136312690387e-05,3.3776384834405116e-08,1.8932321349527922e-14,0.8553378815932572,0.7231835575011546
2006,distance,job=housemaid,677,262,True,8.0,3.0,0.0018351909046148342,0.011333552241985751,0.0016638822654031489,1.5199443773467854e-05,3.0367228062253594e-10,0.6312496961587725,0.3668860855772965
2006,distance,job=management,5072,1867,True,74.0,19.0,0.004636268043208105,0.0077530434569474385,1.369852509405805e-12,1.0054147169738279e-25,5.105806579929835e-58,0.09433887889060999,0.0012061341455753404
2006,distance,job=retired,1114,453,True,17.0,5.0,0.005313457737156121,0.012931705953022284,0.0013309237514379023,1.8535126109210847e-06,1.7922645401718957e-13,0.35282857241697974,0.06027254194909752
2006,distance,job=self-employed,832,328,True,18.0,4.0,0.011752136752136752,0.022134971159193172,0.09533876440754682,0.0027494088852733204,1.29076005827059e-07,0.20894003071212178,0.0022797875412388234
2006,distance,job=services,2385,809,True,42.0,9.0,0.007686932215234102,0.01284681061143416,0.00011085132712091117,5.233006409477631e-10,6.331909725358513e-24,0.13195153457661477,0.000453655320540025
2006,distance,job=student,417,216,True,8.0,3.0,0.009277426543613592,0.024594560388181794,0.12524944099174665,0.0146772786899282,5.98173205930047e-05,0.4491690731040318,0.06095087688343721
2006,distance,job=technician,4172,1514,True,57.0,16.0,0.003699507055211753,0.00707675776743404,6.380222862539417e-12,3.131968105545102e-23,1.6240863838389647e-50,0.2192569468285555,0.013685761534529328
2006,distance,job=unemployed,652,268,True,23.0,3.0,0.025531387494577673,0.04000905480871573,0.8272425214212631,0.3248768554447251,0.0035207259398585965,0.030227313374679207,3.393158696510776e-07
2006,distance,job=unknown,158,51,False,,,,,,,,,
2006,distance,marital=divorced,2858,1013,True,39.0,11.0,0.0036827335637692523,0.00786491101836856,1.1828509202282549e-08,1.9761801782508086e-16,3.7550259995082486e-35,0.31081878659195744,0.03590006035683009
2006,distance,marital=married,15117,5403,True,174.0,55.0,0.001525475032123176,0.0030730261302047406,2.358724828357461e-51,2.658354689344845e-96,5.4923367757416174e-201,0.2363565225377553,0.036214137814158665
2006,distance,marital=single,6723,2627,True,148.0,27.0,0.012135335205393215,0.015344007056199007,5.1777376017420545e-05,4.443004904329338e-16,1.0386971454758735e-49,5.233011330251462e-05,8.311072839461575e-18
2006,distance,education=primary,3857,1370,True,22.0,14.0,0.0,0.0,9.018544570032409e-27,3.881351651402374e-41,5.396508944248723e-72,0.96897107018018,0.998583003987623
2006,distance,education=secondary,12771,4651,True,179.0,47.0,0.004056697267878851,0.0059101575766828725,1.3556346638980368e-31,1.803535123483613e-65,5.07132620714794e-148,0.023922094107230705,9.56376499075356e-06
2006,distance,education=tertiary,7065,2643,True,105.0,27.0,0.004911106821934848,0.007530650800118183,2.6438909571490555e-16,2.5497387430079964e-34,6.38120151903553e-79,0.04540863923992189,7.331687186102387e-05
2006,distance,education=unknown,1005,379,True,21.0,4.0,0.011005578169757274,0.020152941340800708,0.0528310887651626,0.0006367111467484911,2.9451865084106996e-09,0.14273090786239284,0.0015879151201020534
2006,distance,age=<30,2707,1073,True,46.0,11.0,0.007063617333288557,0.011793686605373551,1.526933376004677e-05,8.84086113932635e-12,7.238985210206495e-28,0.0794121612813665,0.0005329411076223511
2006,distance,age=30-39,10031,3565,True,126.0,36.0,0.0025869300119125663,0.004594928217553468,1.9699482930444224e-30,6.296319036815122e-59,1.8078376193342245e-126,0.14077069335415893,0.00717295805226485
2006,distance,age=40-49,6468,2405,True,64.0,25.0,0.0,0.0021917733341514597,1.0685974238881897e-27,2.667421203097076e-48,4.8229640110121936e-95,0.6352238316404288,0.5506862328138131
2006,distance,age=50-59,4705,1634,True,42.0,17.0,0.0,0.0015463265591026305,6.610776046640735e-23,1.732721280485567e-38,2.4452010353133077e-73,0.7572783258250353,0.7896904328759069
2006,distance,age=60+,787,366,True,5.0,4.0,0.0,0.0033450731138873454,3.8695426313164305e-06,5.029444564725863e-09,3.016421415140159e-15,0.87929309510101,0.8938630691140744
2006,density_ratio,pooled,24698,9043,True,209.0,91.0,0.0,0.0,3.010011710149684e-119,2.462807101821142e-202,0.0,0.9254649888128401,0.9940967272633938
2006,density_ratio,y=no,23957,7990,True,247.0,80.0,0.00031327171620196563,0.0014643866351832708,4.342460924119184e-93,5.515580369378893e-168,0.0,0.43863036892623086,0.3233240193068702
2006,density_ratio,y=yes,741,1053,True,6.0,11.0,0.0,0.005978474249730599,4.643647616131633e-05,1.2764351538981818e-07,2.99907123570646e-13,0.7718032325340073,0.7499360743081195
2006,density_ratio,job=admin.,2870,996,True,29.0,10.0,0.00010558547143912933,0.0037899114753014783,7.367995527416871e-13,5.955728842598492e-22,1.3169736850184659e-42,0.5772065875369081,0.5026958911219324
2006,density_ratio,job=blue-collar,5519,1975,True,65.0,20.0,0.0017954504274489784,0.0045039362566365905,3.283094194171157e-19,1.8014442173301816e-35,1.8751838319021995e-73,0.3244365041045631,0.10596745906152416
2006,density_ratio,job=entrepreneur,830,304,True,3.0,4.0,0.0,0.0,3.859951561695286e-08,1.8322959324949577e-11,1.967385936575319e-18,0.9827289494745438,0.9893968820508566
2006,density_ratio,job=housemaid,677,262,True,5.0,3.0,0.0,0.005520904647282139,5.270029957532692e-05,2.094032826218876e-07,1.2297758695038165e-12,0.843125686029088,0.8063707920023573
2006,density_ratio,job=management,5072,1867,True,76.0,19.0,0.005034572857916707,0.008187960811243218,5.805682552366335e-12,7.64422990837466e-25,9.029042883012269e-57,0.0760114442232104,0.0005150269004308777
2006,density_ratio,job=retired,1114,453,True,10.0,5.0,0.0,0.005231141819417683,1.876137140393921e-06,3.6369915748966796e-10,1.95276647618341e-18,0.7539120568836991,0.6756252812872031
2006,density_ratio,job=self-employed,832,328,True,4.0,4.0,0.0,0.0009775626285729515,2.4319194500383956e-07,1.5044324517196654e-10,2.3444626648793082e-17,0.9549964198282026,0.9665370973304814
2006,density_ratio,job=services,2385,809,True,23.0,9.0,0.0,0.003671873477858523,1.813283688632736e-11,3.5951422784856273e-19,1.5234727975000122e-36,0.7228852264506154,0.597297422226254
2006,density_ratio,job=student,417,216,True,1.0,3.0,0.0,0.001338619356984716,4.5844740049763756e-05,8.40809302710159e-07,2.128490501320208e-10,0.986689484029175,0.9848687032993251
2006,density_ratio,job=technician,4172,1514,True,35.0,16.0,0.0,0.00111872432145682,1.0386944115653656e-21,8.117838097544185e-36,3.9011473652806706e-67,0.8246341803587287,0.8711322841987734
2006,density_ratio,job=unemployed,652,268,True,0.0,3.0,0.0,0.0,2.7136149867802406e-09,3.3831216874030535e-12,4.265181589581357e-18,1.0,1.0
2006,density_ratio,job=unknown,158,51,False,,,,,,,,,
2006,density_ratio,marital=divorced,2858,1013,True,14.0,11.0,0.0,0.0,5.995497368392848e-22,6.815047239458038e-33,3.477167264771528e-56,0.984730323240841,0.9991137996945237
2006,density_ratio,marital=married,15117,5403,True,155.0,55.0,0.00025591631068908304,0.0017237357583474808,7.809695926819774e-60,3.1828172027336947e-107,2.0649190546084486e-215,0.5178027981903506,0.38800007794420055
2006,density_ratio,marital=single,6723,2627,True,51.0,27.0,0.0,0.0,3.795448662737691e-37,1.5072511022764726e-60,5.476921544837592e-112,0.9189017673088127,0.98316597538575
2006,density_ratio,education=primary,3857,1370,True,31.0,14.0,0.0,0.0008403441610615113,5.879627361238277e-21,3.56061152129127e-34,2.219302653376174e-63,0.822683353291189,0.9078995084365169
2006,density_ratio,education=secondary,12771,4651,True,85.0,47.0,0.0,0.0,1.5651862323535067e-76,1.760886710918358e-122,2.3434894280310367e-222,0.9908830587735381,0.9999774262850643
2006,density_ratio,education=tertiary,7065,2643,True,88.0,27.0,0.002480573605838998,0.004902204828427765,3.2107858069680924e-22,2.0945095118208766e-42,3.938781355951647e-90,0.21273869524770642,0.02492085760929149
2006,density_ratio,education=unknown,1005,379,True,12.0,4.0,0.0019598974822855417,0.009367867159745576,0.00014610986373294165,1.5028302162057442e-07,1.7641593847299278e-14,0.543420808392052,0.30837669329431866
2006,density_ratio,age=<30,2707,1073,True,11.0,11.0,0.0,0.0,1.0062785108799503e-22,2.227415389885662e-33,7.432711163900838e-56,0.9913703875552884,0.9998513505587523
2006,density_ratio,age=30-39,10031,3565,True,90.0,36.0,0.0,0.000688394573708182,9.846528014412276e-47,7.594653081924428e-80,5.109942015786647e-154,0.7618455457970376,0.8617571142588524
2006,density_ratio,age=40-49,6468,2405,True,59.0,25.0,0.0,0.0013309725960260496,3.192859937527071e-30,1.8264148305812812e-51,3.9745944346058965e-99,0.7529088943862745,0.7776219958606502
2006,density_ratio,age=50-59,4705,1634,True,33.0,17.0,0.0,0.0,3.8391182850475984e-28,7.128325407944809e-45,2.2361529680648994e-81,0.9294082482441652,0.9871999614478704
2006,density_ratio,age=60+,787,366,True,6.0,4.0,0.0,0.005042128130574188,1.6290889722573558e-05,2.8084889067503312e-08,2.543166807034615e-14,0.8191882585747052,0.7979482550735673
2007,distance,pooled,24715,9043,True,255.0,91.0,0.0003208291697063689,0.0014534965252204401,6.921403606512191e-96,3.979453956727126e-173,0.0,0.44609061747497114,0.31632512029319826
2007,distance,y=no,23974,7977,True,215.0,80.0,0.0,3.6231315242342815e-05,3.194597754297863e-109,2.58875474451665e-188,0.0,0.8231208741850458,0.9512715401716563
2007,distance,y=yes,741,1066,True,7.0,11.0,0.0,0.007747657780394655,0.0001585451135939131,5.765668354518718e-07,2.0414361185108873e-12,0.6593371499603231,0.6104176499654901
2007,distance,job=admin.,2818,1044,True,21.0,11.0,0.0,0.0007207745302019971,1.0891315394232133e-16,1.447980661230708e-26,3.2498709405229814e-48,0.8713605307069661,0.9326024372348252
2007,distance,job=blue-collar,5486,1960,True,46.0,20.0,0.0,0.0007156954940325546,4.578925193240629e-28,1.3177460793768241e-46,8.80564667107257e-88,0.811411140026076,0.9007306470423833
2007,distance,job=entrepreneur,840,314,True,8.0,4.0,0.0,0.007190218578098095,6.160373576614056e-05,1.0897755382447117e-07,7.493622884331166e-14,0.7945358182978106,0.6022752213256284
2007,distance,job=housemaid,677,249,True,1.0,3.0,0.0,0.0,2.776018127551675e-08,3.562127511668978e-11,4.033460258014843e-17,0.9948636253177975,0.9988907568830027
2007,distance,job=management,5126,1856,True,66.0,19.0,0.002904582303723934,0.005838521094858044,9.546241673802069e-16,3.885461371163329e-30,2.190065404544212e-64,0.2246823161027978,0.026276711066314674
2007,distance,job=retired,1120,437,True,13.0,5.0,0.0016233766233766235,0.008475635234206906,4.298052342934083e-05,1.8366930006673715e-08,3.016602493378147e-16,0.6070465125148394,0.3329257644548351
2007,distance,job=self-employed,895,314,True,0.0,4.0,0.0,0.0,1.7411528962475436e-12,1.7955658341530976e-16,1.4326031387116453e-24,1.0,1.0
2007,distance,job=services,2297,844,True,21.0,9.0,0.0,0.0031703932759903197,1.102684860355015e-11,2.9988345600926262e-19,3.41611818262524e-36,0.7307251859933193,0.6888093031698406
2007,distance,job=student,438,195,True,4.0,2.0,0.0,0.010884582320323952,0.0032611123883549984,0.00010994052392906847,6.037278150671219e-08,0.7299379130971989,0.6382718734845932
2007,distance,job=technician,4159,1514,True,52.0,16.0,0.0025282884143187096,0.005784964739919908,1.1667225690348365e-13,1.5179351024804499e-25,1.2521113290705284e-53,0.3310147858098098,0.0650619123515508
2007,distance,job=unemployed,698,263,True,13.0,3.0,0.008711759428091806,0.0196448183587591,0.044903701077632516,0.0012784533997731102,1.2458661940329012e-07,0.3222331998601666,0.025824824037384432
2007,distance,job=unknown,161,53,False,,,,,,,,,
2007,distance,marital=divorced,2903,1013,True,54.0,11.0,0.008688330079993874,0.013413264108334448,9.746770989468123e-05,7.722906549266753e-11,3.0994096409954444e-27,0.06008912939294621,1.9628426369747735e-05
2007,distance,marital=married,15013,5448,True,145.0,55.0,0.0,0.0010884793852589522,9.101001056889247e-64,5.578504381611302e-112,4.521899391304642e-221,0.6450021405736044,0.6740811302326908
2007,distance,marital=single,6799,2582,True,86.0,26.0,0.00267567571582868,0.005165827430514093,6.104341485434037e-21,3.3515927276517307e-40,6.847435437395073e-86,0.17916033315152613,0.01916659396766349
2007,distance,education=primary,3803,1388,True,42.0,14.0,0.0010544572732319247,0.004304361023849464,6.519141061926812e-15,1.721541045566535e-26,3.4272793606289343e-53,0.45197054596310704,0.27974037704399024
2007,distance,education=secondary,12819,4686,True,95.0,47.0,0.0,0.0,1.1863627473628074e-70,1.5759295363724296e-115,5.386865066614341e-214,0.9622381780649837,0.9991010379735505
2007,distance,education=tertiary,7099,2621,True,90.0,27.0,0.0027048908581518804,0.0051391544174479815,1.029184499730556e-21,8.54271512606021e-42,1.846333414489578e-89,0.19928570496243841,0.01614662330446802
2007,distance,education=unknown,994,348,True,9.0,4.0,0.0,0.005804784312916899,7.459729632553875e-06,3.6780496830068987e-09,1.5716505628353322e-16,0.7708359268173313,0.6614955890822928
2007,distance,age=<30,2730,1054,True,47.0,11.0,0.0072890072890072904,0.012022464800499533,2.009605745806499e-05,1.228667075928723e-11,9.492396263076758e-28,0.08113196301879325,0.00035596220571800153
2007,distance,age=30-39,10065,3568,True,102.0,36.0,0.00013548299688389087,0.0019552873567842202,5.308399767411933e-41,1.0023817376310273e-72,5.3953709385491215e-145,0.53569780820433,0.45961964704942626
2007,distance,age=40-49,6441,2423,True,56.0,25.0,0.0,0.0008585258496698581,1.4304589951160098e-31,4.455201209511225e-53,4.7738304551463256e-101,0.8013925855390971,0.8690346988960693
2007,distance,age=50-59,4696,1641,True,83.0,17.0,0.007752138075817803,0.011289477189624135,9.217757533062897e-08,4.251357123733963e-18,2.3673921907808432e-45,0.02317185033476734,1.1217825827739282e-06
2007,distance,age=60+,783,357,True,2.0,4.0,0.0,0.0,1.6186170873640024e-08,9.33643144551219e-12,1.760950102296898e-18,0.9868565185176595,0.9965944225585145
2007,density_ratio,pooled,24715,9043,True,214.0,91.0,0.0,0.0,1.1835230695714852e-116,3.5825201943652034e-199,0.0,0.8974219938197179,0.9858038586235043
2007,density_ratio,y=no,23974,7977,True,224.0,80.0,0.0,0.00043611911712902924,1.5797038998121525e-104,1.844869332330744e-182,0.0,0.7322069624965981,0.8544092743303715
2007,density_ratio,y=yes,741,1066,True,12.0,11.0,0.006256900993743099,0.016269162265896846,0.013446266089657412,0.00019290564432030338,5.222217698771652e-09,0.18816395742839043,0.07307415592728397
2007,density_ratio,job=admin.,2818,1044,True,31.0,11.0,0.0010108179022302517,0.004866648858637338,1.7186046881640222e-11,4.227147191304535e-20,6.3905545548036905e-40,0.530852669287859,0.3212911422683533
2007,density_ratio,job=blue-collar,5486,1960,True,37.0,20.0,0.0,0.0,1.6653205650315656e-33,3.380246230220706e-53,5.003181007242063e-96,0.9480591075465556,0.9957170420707294
2007,density_ratio,job=entrepreneur,840,314,True,7.0,4.0,0.0,0.005651785613674036,1.8302429390101707e-05,2.443353781725023e-08,1.113173961834249e-14,0.8478429943589163,0.7343305986247621
2007,density_ratio,job=housemaid,677,249,True,8.0,3.0,0.0018351909046148342,0.011333552241985751,0.0016638822654031489,1.5199443773467854e-05,3.0367228062253594e-10,0.6606171535672055,0.3668860855772965
2007,density_ratio,job=management,5126,1856,True,46.0,19.0,0.0,0.0014744017366251588,1.0978301607372739e-24,1.25737578950005e-41,1.5086496551485228e-79,0.7387123693627579,0.7883923191000634
2007,density_ratio,job=retired,1120,437,True,9.0,5.0,0.0,0.004020754893288331,4.6477298729981015e-07,6.372991798719086e-11,1.9949219468271628e-19,0.8276972277747559,0.7866402435827013
2007,density_ratio,job=self-employed,895,314,True,5.0,4.0,0.0,0.0017275350136212683,2.7313080218228346e-07,1.181794925974856e-10,7.525531731134204e-18,0.943793802768707,0.9441843754480261
2007,density_ratio,job=services,2297,844,True,29.0,9.0,0.002651680056991332,0.007247096392656312,4.2685496765879476e-08,1.17926176897675e-14,3.85353418492007e-30,0.4072176228175707,0.12490782867582297
2007,density_ratio,job=student,438,195,True,1.0,2.0,0.0,0.0007924871404375733,2.542164575011521e-05,3.7621659397667684e-07,6.154367716865197e-11,0.97107698899967,0.9877477673791392
2007,density_ratio,job=technician,4159,1514,True,52.0,16.0,0.0025282884143187096,0.005784964739919908,1.1667225690348365e-13,1.5179351024804499e-25,1.2521113290705284e-53,0.3310147858098098,0.0650619123515508
2007,density_ratio,job=unemployed,698,263,True,11.0,3.0,0.005817487192845358,0.016111683384835828,0.01324449660023477,0.0002218473788025608,9.690344908750314e-09,0.4387410590455826,0.09603881266696566
2007,density_ratio,job=unknown,161,53,False,,,,,,,,,
2007,density_ratio,marital=divorced,2903,1013,True,34.0,11.0,0.0017293151981405503,0.005618587801928831,6.569760534058021e-11,1.626925940531295e-19,1.485011680777202e-39,0.49168356021331916,0.19941697720313684
2007,density_ratio,marital=married,15013,5448,True,132.0,55.0,0.0,0.0001538224422701437,1.6629748807251974e-70,2.1717818372825016e-120,7.053127831441347e-232,0.8290157618446305,0.9391229449724168
2007,density_ratio,marital=single,6799,2582,True,52.0,26.0,0.0,0.0,2.706074309111987e-37,6.628063594980208e-61,7.560197001446853e-113,0.8981232368060902,0.9811874649220227
2007,density_ratio,education=primary,3803,1388,True,18.0,14.0,0.0,0.0,3.136719263330178e-29,7.236759824269217e-44,5.70909535674263e-75,0.9887421632555718,0.9998972950244336
2007,density_ratio,education=secondary,12819,4686,True,122.0,47.0,0.0,0.0010632283180306069,1.2791685715117718e-55,5.018448019068444e-97,1.6292443581318665e-190,0.6574484476681661,0.7205376596115098
2007,density_ratio,education=tertiary,7099,2621,True,68.0,27.0,0.0,0.0017257208789579538,2.389522062260195e-31,3.041883301720669e-54,5.913619556530527e-106,0.674147809532736,0.655446066908786
2007,density_ratio,education=unknown,994,348,True,9.0,4.0,0.0,0.005804784312916899,7.459729632553875e-06,3.6780496830068987e-09,1.5716505628353322e-16,0.7708359268173313,0.6614955890822928
2007,density_ratio,age=<30,2730,1054,True,25.0,11.0,0.0,0.002794468105766259,1.3583187749896043e-13,1.4272317068407653e-22,1.0766773956333849e-42,0.7150926245236597,0.6970623769226459
2007,density_ratio,age=30-39,10065,3568,True,65.0,36.0,0.0,0.0,5.201844604248662e-62,1.7431879656279408e-98,1.4296032875325828e-177,0.986990862282688,0.9999430761010463
2007,density_ratio,age=40-49,6441,2423,True,78.0,25.0,0.0021312331512610967,0.004647849391095997,2.798461128018088e-21,5.671901393604756e-40,6.7392834190164935e-84,0.28117077451992956,0.05388254239098074
2007,density_ratio,age=50-59,4696,1641,True,49.0,17.0,0.0004388002684425164,0.003253087666475499,2.413098358538516e-19,5.419847724722228e-34,1.7779616255098643e-67,0.5546564267280633,0.4018599634948969
2007,density_ratio,age=60+,783,357,True,16.0,4.0,0.01053962356644349,0.02108210148126593,0.06956972557420822,0.0019098912599384303,1.0925139849750655e-07,0.1980812563698323,0.0065310875473408485
2008,distance,pooled,24720,9043,True,227.0,91.0,0.0,0.00024748340829641144,9.025766380409818e-110,1.2249315514616808e-190,0.0,0.7905913483792728,0.9084975022572375
2008,distance,y=no,23978,8003,True,206.0,81.0,0.0,0.0,4.05542350426766e-114,2.1883293032083554e-194,0.0,0.9061662736834253,0.9883941998842122
2008,distance,y=yes,742,1040,True,12.0,11.0,0.006234855291459066,0.01623380221608935,0.013244301499651043,0.00018814653712081173,4.990006356173043e-09,0.20562411088039137,0.07363410457474587
2008,distance,job=admin.,2864,1026,True,19.0,11.0,0.0,0.0,2.0256070648333357e-18,9.371217813240284e-29,3.4764110865708485e-51,0.9281849040814305,0.9774148217768381
2008,distance,job=blue-collar,5449,1997,True,48.0,20.0,0.0,0.0012031937505717202,1.2766328195258832e-26,9.667602936209145e-45,3.253216244125966e-85,0.7371672325651395,0.8289937222984829
2008,distance,job=entrepreneur,858,283,True,10.0,3.0,0.0016717289444562178,0.009787153352837936,0.000353721577732764,9.132941872663717e-07,9.8396627471354e-13,0.5909054324582064,0.35716181411627607
2008,distance,job=housemaid,700,248,True,13.0,3.0,0.008658008658008658,0.0195602989560604,0.04374343247553946,0.0012215464400220735,1.1428474808257235e-07,0.36250987847311306,0.026341228263838272
2008,distance,job=management,4982,1980,True,56.0,20.0,0.0012529956327627942,0.00406355706046672,1.2612386595740454e-18,1.1893430141899606e-33,1.9589513699139094e-68,0.3943821630691611,0.20692949229570237
2008,distance,job=retired,1112,445,True,7.0,5.0,0.0,0.0018092639945411597,3.2334988816843e-08,2.7134414668119433e-12,4.367287982252287e-21,0.9041952127227812,0.9271811903366965
2008,distance,job=self-employed,869,305,True,6.0,4.0,0.0,0.0036180155216055613,2.4078813401486525e-06,1.8043377410740786e-09,2.981671156935173e-16,0.9108130379950017,0.865432449073262
2008,distance,job=services,2384,789,True,19.0,8.0,0.0,0.0016894150841342142,1.3133544410341533e-13,8.211089313478948e-22,6.612281525931322e-40,0.7916572072882775,0.866258957969455
2008,distance,job=student,462,171,True,7.0,2.0,0.005203550658096113,0.018454502587696243,0.03394467745366186,0.0020001710147560152,2.2133689043743336e-06,0.5440186560068456,0.1836985076216638
2008,distance,job=technician,4212,1479,True,47.0,15.0,0.0011702974665937632,0.004250310684304721,3.868565687605913e-16,6.78487469662393e-29,2.2541256015351357e-58,0.43809187901118934,0.24445142010323845
2008,distance,job=unemployed,682,266,True,11.0,3.0,0.006190941674812642,0.016723376534213654,0.016949661237504292,0.0003323193515291767,2.0149026617463532e-08,0.4156266320926061,0.0851911459642058
2008,distance,job=unknown,146,54,False,,,,,,,,,
2008,distance,marital=divorced,2814,1037,True,39.0,11.0,0.0038982576296009135,0.008145228610663696,2.4646331268491558e-08,6.437275989298182e-16,3.0489937846538085e-34,0.2693498432190568,0.02949666053306166
2008,distance,marital=married,15020,5510,True,133.0,56.0,0.0,0.00022101422945435543,4.935758749762811e-70,8.067186825473045e-120,3.4624528147897075e-231,0.829870404718291,0.9288839183189394
2008,distance,marital=single,6886,2496,True,75.0,25.0,0.0009006709558553879,0.0032154391272856786,3.5203325675030813e-26,3.1179999270343337e-47,9.899200435558864e-96,0.4072705808359063,0.24393248486532565
2008,distance,education=primary,3811,1324,True,38.0,14.0,0.0,0.00308018388310581,7.911280805467185e-17,5.970616698796652e-29,1.8614693179565632e-56,0.6442496576245251,0.5290273723577256
2008,distance,education=secondary,12876,4613,True,107.0,47.0,0.0,0.0,3.7718681397701064e-64,9.746422769068147e-108,1.65775784103935e-204,0.8954939750408485,0.978171973641964
2008,distance,education=tertiary,7040,2725,True,74.0,28.0,0.0005165289256198345,0.0027676539022939775,6.0800377200801185e-28,8.299469284160037e-50,6.996091281253689e-100,0.5096101486657707,0.3489595375284597
2008,distance,education=unknown,993,381,True,12.0,4.0,0.0021056486313283896,0.009602255166502696,0.00018296352287222207,2.1236603424859507e-07,3.1950586619162536e-14,0.5308263093965235,0.29468123902121485
2008,distance,age=<30,2795,1048,True,33.0,11.0,0.0018250483366762434,0.005813822463279791,1.8980939866344876e-10,1.055668201289954e-18,5.967262115126954e-38,0.4424989905720653,0.19118217591831269
2008,distance,age=30-39,9937,3652,True,77.0,37.0,0.0,0.0,3.908839541111313e-53,1.6917196786063086e-87,3.244925918293848e-163,0.9251466804203172,0.9914791857335619
2008,distance,age=40-49,6505,2296,True,71.0,23.0,0.0009239202167718687,0.003315052121428276,9.344349529926202e-25,1.2552015313917814e-44,2.0350095891271598e-90,0.41147195666800496,0.24504450520579835
2008,distance,age=50-59,4719,1692,True,47.0,17.0,0.0,0.0027105563125995923,1.7085274243447987e-20,1.6862240674717836e-35,1.4721149584502333e-69,0.5772282089243781,0.5307588046545446
2008,distance,age=60+,764,355,True,3.0,4.0,0.0,0.00011841489021381629,2.2399726445337782e-07,2.086580967223907e-10,8.837164768959141e-17,0.9638102971722559,0.9822070533076112
2008,density_ratio,pooled,24720,9043,True,176.0,91.0,0.0,0.0,5.119058823984397e-139,1.880574542215053e-226,0.0,0.99666113815294,0.9999992943159999
2008,density_ratio,y=no,23978,8003,True,239.0,81.0,0.0,0.001099803808431856,4.3523221973489803e-97,4.1621853870161524e-173,0.0,0.5771787720698699,0.5289120219935532
2008,density_ratio,y=yes,742,1040,True,10.0,11.0,0.003512211059380871,0.01288170963758846,0.002988853190568243,2.4673971888426196e-05,2.91087363999206e-10,0.3645474147703084,0.21361500655816687
2008,density_ratio,job=admin.,2864,1026,True,40.0,11.0,0.0040065459059872455,0.008224509456572137,2.3675888488242374e-08,4.971360006887807e-16,1.2691548197774582e-34,0.2715193907374987,0.025130031952272328
2008,density_ratio,job=blue-collar,5449,1997,True,38.0,20.0,0.0,0.0,1.7524268867550738e-32,6.976759881087415e-52,3.407086854559098e-94,0.9264532897184052,0.9923957486247689
2008,density_ratio,job=entrepreneur,858,283,True,4.0,3.0,0.0,0.0006428576317700052,1.2464276556748424e-07,5.913947938000899e-11,5.36882291438363e-18,0.9318520971173073,0.9720649488343649
2008,density_ratio,job=housemaid,700,248,True,1.0,3.0,0.0,0.0,1.429175778789041e-08,1.4490576252078212e-11,1.0165151581899174e-17,0.9953998863198514,0.9991196888183176
2008,density_ratio,job=management,4982,1980,True,51.0,20.0,0.0002392451208187867,0.0029389027095102064,6.910242141731932e-21,1.5009904453378478e-36,2.986849126994317e-72,0.539760214282627,0.45229436977407544
2008,density_ratio,job=retired,1112,445,True,6.0,5.0,0.0,0.0006279551037360025,6.434804068713589e-09,4.0523164466353573e-13,4.301740962789723e-22,0.9374500258351546,0.9657248973001564
2008,density_ratio,job=self-employed,869,305,True,12.0,4.0,0.003847450337668979,0.012401676467579711,0.00169377280922722,6.8213161169508765e-06,1.3279763759770548e-11,0.5948692312311759,0.16694461544126557
2008,density_ratio,job=services,2384,789,True,12.0,8.0,0.0,0.0,2.7389944319874482e-18,2.2181622453429416e-27,9.386047012583788e-47,0.9608560929569961,0.9973350514459492
2008,density_ratio,job=student,462,171,True,1.0,2.0,0.0,0.0002288832470980634,1.2926419987729217e-05,1.4968895876564064e-07,1.4865378420235708e-11,0.9805382634703724,0.9903736886537045
2008,density_ratio,job=technician,4212,1479,True,45.0,15.0,0.000690667357334024,0.0037142113564762273,4.985488571653127e-17,4.866614025872323e-30,6.949698981564172e-60,0.4983712728788232,0.34814561424756174
2008,density_ratio,job=unemployed,682,266,True,15.0,3.0,0.012115287775111823,0.023904536167071087,0.1366563865724152,0.00757006203178683,2.256305981445106e-06,0.20983219869684233,0.00434073313493677
2008,density_ratio,job=unknown,146,54,False,,,,,,,,,
2008,density_ratio,marital=divorced,2814,1037,True,14.0,11.0,0.0,0.0,1.8308012182639684e-21,3.265247944811377e-32,4.163474870769493e-55,0.9808099340557832,0.9988610357961959
2008,density_ratio,marital=married,15020,5510,True,124.0,56.0,0.0,0.0,5.409845573001573e-75,6.153893908081954e-126,5.7818930587610684e-239,0.9151763347422049,0.9876234106712825
2008,density_ratio,marital=single,6886,2496,True,50.0,25.0,0.0,0.0,2.2363852119593297e-39,1.245282129562073e-63,9.945714928226522e-117,0.9245843632632792,0.9928141441517586
2008,density_ratio,education=primary,3811,1324,True,22.0,14.0,0.0,0.0,2.7909321449658286e-26,1.9237539796683746e-40,6.96912666019653e-71,0.9730615527635665,0.9982314398075262
2008,density_ratio,education=secondary,12876,4613,True,105.0,47.0,0.0,0.0,2.761083871969726e-65,3.947152360686222e-109,2.872323040444382e-206,0.9128385523560236,0.9863225487415799
2008,density_ratio,education=tertiary,7040,2725,True,58.0,28.0,0.0,0.00024450018636663277,3.9050779791650266e-36,4.761573409644078e-60,4.569504480383479e-113,0.8609346678783201,0.9424445628820128
2008,density_ratio,education=unknown,993,381,True,6.0,4.0,0.0,0.001909914289155904,1.221307550542633e-07,2.5891096989636636e-11,3.258866925872954e-19,0.8867068900865894,0.931185377077546
2008,density_ratio,age=<30,2795,1048,True,40.0,11.0,0.00435481830830668,0.008675927829589418,7.294629567866345e-08,3.0851989368905126e-15,3.297993121155691e-33,0.2261078861060102,0.018022749342854007
2008,density_ratio,age=30-39,9937,3652,True,88.0,37.0,0.0,0.0005697050949307312,6.287739692205763e-47,7.03299684748059e-80,1.4343756172990754e-153,0.7874324075393746,0.8858515175139396
2008,density_ratio,age=40-49,6505,2296,True,37.0,23.0,0.0,0.0,3.6344979005041294e-44,2.160222495199351e-68,1.9487153487620898e-120,0.9873680921025272,0.9999424382641389
2008,density_ratio,age=50-59,4719,1692,True,36.0,17.0,0.0,6.261886808369237e-05,1.9806269114902988e-26,7.704570644707939e-43,6.424366817976154e-79,0.8633785780891641,0.9610913165116094
2008,density_ratio,age=60+,764,355,True,8.0,4.0,0.0004759638267491675,0.008903023404715809,0.0002982961946421165,1.1366915446781497e-06,3.766595996674803e-12,0.6775331259154235,0.496231734239386
2009,distance,pooled,24702,9043,True,328.0,91.0,0.0033113909723091156,0.004585713477682084,1.0069080052074184e-65,1.6383030511085153e-133,1.7645566176343938e-296,0.00945240040316002,4.514116111406727e-07
2009,distance,y=no,23961,8005,True,291.0,81.0,0.002166399186556942,0.003408535316689583,4.4490900552318955e-74,2.493218548860419e-143,2.0169485200326222e-306,0.07874773805171573,0.0006686514414323007
2009,distance,y=yes,741,1038,True,8.0,11.0,0.0008042639621586984,0.009490322593111484,0.0004744818596631096,2.2793596816905774e-06,1.2150127744776858e-11,0.5715116709946474,0.46244356354148575
2009,distance,job=admin.,2769,1113,True,53.0,12.0,0.009232812049713459,0.014144326246940167,0.00028831443334782195,6.588888078468924e-10,2.786602970978219e-25,0.04072274886130446,1.0970770769409457e-05
2009,distance,job=blue-collar,5527,1907,True,63.0,20.0,0.0014127159052073107,0.00408076089096574,4.102658170188568e-20,1.1528358304295292e-36,4.361421107795816e-75,0.4284259034874061,0.16377878633733273
2009,distance,job=entrepreneur,816,307,True,8.0,4.0,0.0,0.007696772931085909,0.000102071695640369,2.3014587783445234e-07,2.60097090017766e-13,0.7915436503604953,0.5699380726883092
2009,distance,job=housemaid,693,256,True,5.0,3.0,0.0,0.005161662942423287,3.628113256525981e-05,1.2256370944559673e-07,5.166207767120354e-13,0.8579765636783797,0.8219082771701847
2009,distance,job=management,5115,1846,True,60.0,19.0,0.0017476820995882577,0.004568618363481409,5.077810576438983e-18,3.9804124936725705e-33,2.2350010691940494e-68,0.36158794137928507,0.12177165038493747
2009,distance,job=retired,1145,455,True,16.0,5.0,0.004013938511755106,0.011259336941638111,0.0003801908382171357,2.9373275806235917e-07,9.925555317133851e-15,0.42255304774679575,0.11746938422962017
2009,distance,job=self-employed,868,317,True,15.0,4.0,0.00735465251594284,0.01665189336795458,0.013962653708701008,0.00012882040906296935,8.679088368734537e-10,0.3951740092037917,0.031284542647876445
2009,distance,job=services,2318,855,True,31.0,9.0,0.003407674676009446,0.008087636628775057,1.633170612110239e-07,6.492132068034263e-14,3.171237014492871e-29,0.3314640040212515,0.0681115436281196
2009,distance,job=student,438,184,True,6.0,2.0,0.0037359900373598993,0.01702763869806797,0.023568364540153267,0.0013534610914896835,1.6478022818053503e-06,0.5622612905462413,0.2761914684863435
2009,distance,job=technician,4157,1506,True,76.0,16.0,0.008366075962900597,0.012205764585829424,1.8443674045006238e-06,2.62554563498523e-15,5.536336139251359e-39,0.025411911149926802,9.236746170232054e-07
2009,distance,job=unemployed,701,244,True,5.0,3.0,0.0,0.004988167433898058,3.0076367278462558e-05,9.36800538182236e-08,3.3452398119397245e-13,0.8754488928367684,0.8292907109875491
2009,distance,job=unknown,155,53,False,,,,,,,,,
2009,distance,marital=divorced,2846,1046,True,51.0,11.0,0.007999886425747284,0.012702537081860003,4.140796803470678e-05,2.471449424757266e-11,9.207634638671989e-28,0.06377101434691256,8.122285567686789e-05
2009,distance,marital=married,15006,5497,True,200.0,55.0,0.003361618315636708,0.0050234093110627384,2.1832443496547484e-40,1.6748609336633435e-81,2.165322506478685e-180,0.031519543156607426,5.346679555222847e-05
2009,distance,marital=single,6850,2500,True,81.0,25.0,0.0018432500184324997,0.0042504007958393,2.5653099591196835e-23,1.9209798153122138e-43,1.6362035890959175e-90,0.2686989645530473,0.07532982832033211
2009,distance,education=primary,3854,1382,True,29.0,14.0,0.0,0.0002481620306787302,4.141636427004841e-22,1.437739803089614e-35,4.0981300046036685e-65,0.8623759535558045,0.9531589365345164
2009,distance,education=secondary,12795,4653,True,208.0,47.0,0.006319545592699168,0.008301254255370809,5.4926360980054e-23,2.968930299785611e-53,1.1102223236128236e-130,0.0012513646752642623,4.0732527483147125e-11
2009,distance,education=tertiary,7080,2628,True,81.0,27.0,0.0014552302687895907,0.00378472681776778,3.523066953034679e-25,2.5113340889346347e-46,1.7846441918291637e-95,0.3580319532633333,0.12447093592862198
2009,distance,education=unknown,973,380,True,7.0,4.0,0.0,0.0035053463205819424,8.787547820704667e-07,3.037896161283848e-10,8.769169072490002e-18,0.8307122031106832,0.8532054392667727
2009,distance,age=<30,2741,1055,True,46.0,11.0,0.006850703311848877,0.011522739277003247,9.60003561302805e-06,3.94498529065562e-12,1.5970086294360052e-28,0.09487529304216065,0.0006861615580602808
2009,distance,age=30-39,9999,3579,True,103.0,36.0,0.00030407081112151585,0.002143840611507757,5.926704964271159e-40,2.9558478362401306e-71,9.608265703741675e-143,0.49527725870487527,0.39450007739127857
2009,distance,age=40-49,6496,2354,True,78.0,24.0,0.002027665820769268,0.0045231307260294165,1.0271931396772219e-21,1.186665104058108e-40,4.489742268971307e-85,0.2804936365134688,0.062107265019816234
2009,distance,age=50-59,4687,1701,True,65.0,17.0,0.003907218116733799,0.007092347698779978,7.182689916911223e-13,1.9195360109625715e-25,6.528393881318591e-56,0.13683837660490963,0.006733192270997921
2009,distance,age=60+,779,354,True,7.0,4.0,0.0,0.006880436749452682,7.004000570625478e-05,1.734564344126977e-07,2.7966782193446634e-13,0.7624184982009605,0.6614661684517482
2009,density_ratio,pooled,24702,9043,True,181.0,91.0,0.0,0.0,1.0333254396678315e-135,2.0111656786870555e-222,0.0,0.9939220617920741,0.9999958402934985
2009,density_ratio,y=no,23961,8005,True,205.0,81.0,0.0,0.0,1.65081302392032e-114,7.883155769426443e-195,0.0,0.9108378511933316,0.990030673871002
2009,density_ratio,y=yes,741,1038,True,6.0,11.0,0.0,0.005978474249730599,4.643647616131633e-05,1.2764351538981818e-07,2.99907123570646e-13,0.7805794986588134,0.7499360743081195
2009,density_ratio,job=admin.,2769,1113,True,20.0,12.0,0.0,0.0004831397489115415,8.161168778225707e-17,1.336540169835816e-26,5.455283460469624e-48,0.9016019841229972,0.9472438461864013
2009,density_ratio,job=blue-collar,5527,1907,True,42.0,20.0,0.0,0.0,8.781886045631733e-31,5.1129546563025005e-50,2.6767426854007747e-92,0.907723398765027,0.9728301645723771
2009,density_ratio,job=entrepreneur,816,307,True,18.0,4.0,0.012180629827688652,0.022763654528669394,0.11214623207017571,0.003762615103662527,2.443560852385715e-07,0.23794366590527713,0.0018558227366860353
2009,density_ratio,job=housemaid,693,256,True,3.0,3.0,0.0,0.0011618337825266458,1.4513623974291768e-06,2.7903808446757104e-09,5.169108823528516e-15,0.9515466740154366,0.9693379961433262
2009,density_ratio,job=management,5115,1846,True,39.0,19.0,0.0,0.0,1.5788387763375178e-28,2.5788218356597746e-46,2.0126038049368222e-85,0.8889459640326137,0.9667318602483388
2009,density_ratio,job=retired,1145,455,True,11.0,5.0,0.0,0.005910814007746023,3.154685266113639e-06,5.935703534644342e-10,2.5369222426485566e-18,0.7109392917539588,0.5934343452677107
2009,density_ratio,job=self-employed,868,317,True,4.0,4.0,0.0,0.0005194481849466136,9.629974392265645e-08,4.125843570274409e-11,3.042617381517123e-18,0.9642492314512935,0.9739535219487687
2009,density_ratio,job=services,2318,855,True,9.0,9.0,0.0,0.0,5.105617559622239e-20,3.3782760802841786e-29,1.5959744493496677e-48,0.9906044085355898,0.9997503838910738
2009,density_ratio,job=student,438,184,True,15.0,2.0,0.0244914902449149,0.04267159940390843,0.76160244699459,0.33288666536026607,0.01173436194216543,0.0798329957196558,4.849879649763759e-05
2009,density_ratio,job=technician,4157,1506,True,30.0,16.0,0.0,0.0,1.6331545747005456e-24,3.424594358357185e-39,2.717785202422404e-71,0.9205047348099884,0.9748662187917139
2009,density_ratio,job=unemployed,701,244,True,6.0,3.0,0.0,0.006892159151960088,0.00011354794333852604,4.679774263931056e-07,2.517886713295641e-12,0.8195882314971165,0.7018536848346377
2009,density_ratio,job=unknown,155,53,False,,,,,,,,,
2009,density_ratio,marital=divorced,2846,1046,True,24.0,11.0,0.0,0.0018578354484993281,3.2253244616756965e-15,7.741407583772623e-25,3.434628138506495e-46,0.7916595772014355,0.8242132977085078
2009,density_ratio,marital=married,15006,5497,True,107.0,55.0,0.0,0.0,5.1244087243692887e-85,4.3778477329976535e-138,4.031741291381772e-254,0.982433059787639,0.9999135705040169
2009,density_ratio,marital=single,6850,2500,True,49.0,25.0,0.0,0.0,1.217148541400869e-39,7.294815581312541e-64,8.07015295607412e-117,0.9313005260762476,0.9944848307623011
2009,density_ratio,education=primary,3854,1382,True,31.0,14.0,0.0,0.0008488490281990539,6.2859021473265424e-21,3.925260587373438e-34,2.60419120721654e-63,0.8150442631804453,0.9071238313881538
2009,density_ratio,education=secondary,12795,4653,True,85.0,47.0,0.0,0.0,8.882724482250829e-77,7.81405540852308e-123,6.308322173448637e-223,0.9910688536289455,0.9999792904919659
2009,density_ratio,education=tertiary,7080,2628,True,56.0,27.0,0.0,0.0,1.133712883824871e-37,5.0863631211266795e-62,9.094318498383913e-116,0.8924559558482135,0.969878018423413
2009,density_ratio,education=unknown,973,380,True,5.0,4.0,0.0,0.0007819966960305416,3.8577502089620887e-08,7.533672678616006e-12,9.486452891429961e-20,0.9236272230315655,0.9658410077610688
2009,density_ratio,age=<30,2741,1055,True,24.0,11.0,0.0,0.0023151274320379347,3.16876045014898e-14,2.222780697861077e-23,8.756600033720187e-44,0.7538284447593203,0.7694600840740262
2009,density_ratio,age=30-39,9999,3579,True,63.0,36.0,0.0,0.0,1.1070549193538536e-62,4.037791235450728e-99,5.602770537531396e-178,0.9896967537455706,0.9999721088560043
2009,density_ratio,age=40-49,6496,2354,True,53.0,24.0,0.0,0.0002485525560370849,9.158736993702194e-34,6.706765371884762e-56,6.417789607504946e-105,0.8508701827500385,0.9436504652131023
2009,density_ratio,age=50-59,4687,1701,True,28.0,17.0,0.0,0.0,2.6556752740716775e-31,1.3601985172681649e-48,7.483714286794451e-86,0.9654317972319701,0.998875601418962
2009,density_ratio,age=60+,779,354,True,13.0,4.0,0.006755617795412404,0.016567188943644055,0.014593240040847527,0.00018847508598781966,3.50572060704302e-09,0.3451370257079237,0.053305242755181254
2010,distance,pooled,24706,9043,True,368.0,91.0,0.004944613298859231,0.006289102746713994,1.9907131947580874e-52,4.331687722508145e-115,1.027530638517568e-270,0.0002949354695554804,3.206041313770069e-13
2010,distance,y=no,23965,7956,True,346.0,80.0,0.004482547148935631,0.005828924293610831,2.287296467732555e-54,1.4593166171694746e-116,1.5219574672623285e-269,0.0014727879375351096,5.380710799119763e-11
2010,distance,y=yes,741,1087,True,12.0,11.0,0.006256900993743099,0.016269162265896846,0.013446266089657412,0.00019290564432030338,5.222217698771652e-09,0.1757182308985489,0.07307415592728397
2010,distance,job=admin.,2773,1061,True,50.0,11.0,0.008112134689848359,0.01289674243749418,6.080372758581042e-05,5.683579536001173e-11,6.319144728167235e-27,0.05601933397198789,8.173824323634087e-05
2010,distance,job=blue-collar,5546,1923,True,92.0,20.0,0.006655083106579683,0.009794665539839957,2.1392176839921156e-10,2.4171983576126753e-23,1.2889838121929012e-56,0.03126820350630263,3.952891908207413e-06
2010,distance,job=entrepreneur,823,315,True,19.0,4.0,0.013218454287713097,0.02393139126656724,0.15056428804486988,0.006092882515072662,5.107174169718787e-07,0.1920899397056461,0.0008414375170265806
2010,distance,job=housemaid,752,213,True,8.0,3.0,0.000644745325596389,0.009204977524630517,0.0003803399217945706,1.6355730665612544e-06,6.945603423243387e-12,0.7911809474567031,0.4786711885330894
2010,distance,job=management,5096,1894,True,97.0,19.0,0.009125794840080553,0.012620319050337038,9.095069683148141e-07,4.2207469535911193e-17,2.1170948878864645e-45,0.004404602401100776,5.115401148551007e-09
2010,distance,job=retired,1089,475,True,17.0,5.0,0.0056673252265538755,0.013458388898938068,0.001960611603393498,3.503675193513216e-06,5.672323041295244e-13,0.29859274656393064,0.05109700859986085
2010,distance,job=self-employed,872,302,True,10.0,4.0,0.0014827170790473547,0.009469127717236375,0.00027019298168459813,6.059443744499938e-07,4.888076758061398e-13,0.7208329874357045,0.3755683455866982
2010,distance,job=services,2304,830,True,23.0,9.0,0.0,0.004155065289863835,9.610475910993093e-11,4.351088973840299e-18,9.925790202919327e-35,0.6692584268087753,0.531479663144747
2010,distance,job=student,462,172,True,8.0,2.0,0.007389916480825572,0.021238801800467767,0.0665957638743834,0.005077830520781101,8.32534555394213e-06,0.46172840880187993,0.09574706966098703
2010,distance,job=technician,4147,1534,True,54.0,16.0,0.0030519811084074415,0.006371319517143694,8.20305091997674e-13,2.163729792213267e-24,5.3245172664668564e-52,0.26165796450736156,0.034267180295060214
2010,distance,job=unemployed,695,263,True,8.0,3.0,0.001526051885764116,0.010780992045247089,0.0011759417867014046,8.96862880587129e-06,1.2360451930416173e-10,0.6443141933144068,0.39379768157241496
2010,distance,job=unknown,147,61,False,,,,,,,,,
2010,distance,marital=divorced,2857,1019,True,37.0,11.0,0.002980452052905676,0.007073131216125002,2.284389041376437e-09,2.159395876668472e-17,1.8084907790861664e-36,0.3645911885777816,0.07225740583722334
2010,distance,marital=married,15036,5474,True,248.0,55.0,0.006559341754872479,0.008390528955850993,9.42568541007011e-26,7.632321545760668e-61,3.693912273565056e-151,0.0002914073857013598,1.4828910496691047e-13
2010,distance,marital=single,6813,2550,True,98.0,26.0,0.0044285508838569155,0.007061928442734693,8.153409303259884e-17,1.3186040011897369e-34,3.2272937355784577e-78,0.06716340642775538,0.0003655164166242664
2010,distance,education=primary,3792,1433,True,75.0,15.0,0.009877253548139625,0.014057802708332448,7.514027512844607e-05,3.177115727038373e-12,8.501903828210506e-33,0.011519843839273944,5.853078689234931e-08
2010,distance,education=secondary,12846,4603,True,177.0,47.0,0.003816775885902462,0.0056500578504558065,8.355121800484888e-33,2.859078891505014e-67,7.224028379602093e-151,0.036168038709123336,2.6167803306215663e-05
2010,distance,education=tertiary,7098,2626,True,117.0,27.0,0.006549006549006549,0.009285687138936061,4.632545692407235e-13,1.0762416117772518e-29,2.167981319274995e-72,0.01337254672218576,3.046128879603319e-07
2010,distance,education=unknown,970,381,True,13.0,4.0,0.003436426116838487,0.01133690867709398,0.0006691321356319942,1.293987410120986e-06,4.723165136966763e-13,0.45232089699628064,0.17986694391677543
2010,distance,age=<30,2754,1003,True,21.0,11.0,0.0,0.0009718380280400213,4.686578142354445e-16,1.1985299971758834e-25,1.01854360556658e-46,0.880553414209108,0.9160841948873544
2010,distance,age=30-39,9980,3636,True,152.0,37.0,0.005283293860448169,0.007480295902899703,3.1826450401808392e-21,3.648310296154803e-46,1.8470615862369965e-108,0.013880853168869037,6.258371871227279e-07
2010,distance,age=40-49,6544,2341,True,109.0,24.0,0.0067237163814180935,0.009597311060992661,7.223865491481892e-12,4.5534227870818095e-27,3.1303546857624924e-66,0.0156616635232635,4.652125503584643e-07
2010,distance,age=50-59,4635,1684,True,69.0,17.0,0.004936092314733092,0.00824140576303615,3.319647545032743e-11,4.8448114944038844e-23,2.6245553179474566e-52,0.08885098712594404,0.0010505954106561552
2010,distance,age=60+,793,379,True,5.0,4.0,0.0,0.003243691522069506,3.3464963032625915e-06,4.092029909245174e-09,2.1668337559763296e-15,0.8708631118951001,0.8974564237171696
2010,density_ratio,pooled,24706,9043,True,165.0,91.0,0.0,0.0,5.6874728780149e-146,9.238014815437131e-235,0.0,0.9992074153769659,0.9999999898309948
2010,density_ratio,y=no,23965,7956,True,173.0,80.0,0.0,0.0,2.449667744802424e-133,8.503109208460882e-218,0.0,0.9935812282096497,0.9999976519389843
2010,density_ratio,y=yes,741,1087,True,5.0,11.0,0.0,0.004176672720211384,1.1675274487584986e-05,2.4224764218991697e-08,3.773697235155088e-14,0.8451720421765238,0.8625365417802959
2010,density_ratio,job=admin.,2773,1061,True,10.0,11.0,0.0,0.0,2.270945348940186e-24,1.906825298177554e-35,1.0559181117075579e-58,0.9958122208863965,0.9999671701618854
2010,density_ratio,job=blue-collar,5546,1923,True,30.0,20.0,0.0,0.0,4.9983240671673837e-39,6.964069957762571e-60,1.524629166028192e-104,0.9912727639915011,0.9999339072215958
2010,density_ratio,job=entrepreneur,823,315,True,8.0,4.0,0.0,0.007545988079077785,8.814831851277808e-05,1.851785355509049e-07,1.8104950460781754e-13,0.7833333740468286,0.5794937229660742
2010,density_ratio,job=housemaid,752,213,True,12.0,3.0,0.006017623038899633,0.01588534818224466,0.011372954803007498,0.00014640098727359467,3.1627892872072124e-09,0.5697076723072081,0.07938472024009131
2010,density_ratio,job=management,5096,1894,True,44.0,19.0,0.0,0.0010986558250155845,1.756149452535046e-25,1.5179340275035272e-42,1.4591762410114581e-80,0.7588809461484085,0.8539819042406105
2010,density_ratio,job=retired,1089,475,True,3.0,5.0,0.0,0.0,3.351915190564449e-11,1.1254627523683131e-15,5.521052249219475e-25,0.9881397103443518,0.9987214079403894
2010,density_ratio,job=self-employed,872,302,True,5.0,4.0,0.0,0.0020385388107090965,4.833198674354024e-07,2.6436995117407563e-10,2.714559149528843e-17,0.9459112835288893,0.9357513851858119
2010,density_ratio,job=services,2304,830,True,21.0,9.0,0.0,0.0031301533186831976,9.501943944526036e-12,2.406047589416517e-19,2.369703720164859e-36,0.7468185425079383,0.6938884843194212
2010,density_ratio,job=student,462,172,True,2.0,2.0,0.0,0.0036000426697532645,9.841926444408518e-05,1.5051317624425646e-06,2.244670705813332e-10,0.936985575907598,0.9454509023709923
2010,density_ratio,job=technician,4147,1534,True,34.0,16.0,0.0,0.0009095210423420253,4.921202104476922e-22,3.7028012888810036e-36,1.9620655775598255e-67,0.8319857672515505,0.8962296928476019
2010,density_ratio,job=unemployed,695,263,True,2.0,3.0,0.0,0.0,1.8462745135995954e-07,2.619065792605099e-10,3.0815733259875183e-16,0.9781345649238948,0.9925758702538702
2010,density_ratio,job=unknown,147,61,False,,,,,,,,,
2010,density_ratio,marital=divorced,2857,1019,True,38.0,11.0,0.003334005084092589,0.007472466240280784,5.310420950949112e-09,6.70829435963424e-17,8.551225883117178e-36,0.33351751052175366,0.05138763048594018
2010,density_ratio,marital=married,15036,5474,True,77.0,55.0,0.0,0.0,2.7825012611519757e-106,2.4119239924190307e-163,3.479512562372921e-285,0.9999363790420113,0.999999999987274
2010,density_ratio,marital=single,6813,2550,True,56.0,26.0,0.0,0.00026073415710805973,4.264434529807264e-35,2.945755229952179e-58,1.3671048041842134e-109,0.85026800406911,0.9415993879467957
2010,density_ratio,education=primary,3792,1433,True,27.0,15.0,0.0,0.0,1.0061742210271453e-22,3.661131227244295e-36,1.6292279011025244e-65,0.9137407114421499,0.9739412276509232
2010,density_ratio,education=secondary,12846,4603,True,81.0,47.0,0.0,0.0,5.407361447182826e-80,8.627508186051425e-127,4.4056391314143116e-228,0.9963299459673108,0.9999973326306821
2010,density_ratio,education=tertiary,7098,2626,True,58.0,27.0,0.0,0.00016004848043096973,1.0859086800880929e-36,7.31096529509472e-61,2.0972667829287505e-114,0.8668959777046953,0.9497786451430885
2010,density_ratio,education=unknown,970,381,True,6.0,4.0,0.0,0.0021938502806929986,2.1385688264288446e-07,5.731193054880059e-11,1.1631938296065348e-18,0.8796697091476255,0.9217101143521511
2010,density_ratio,age=<30,2754,1003,True,7.0,11.0,0.0,0.0,4.350413469909502e-27,1.8396145263101434e-38,4.26565018094274e-62,0.999564368116773,0.9999992301786678
2010,density_ratio,age=30-39,9980,3636,True,67.0,37.0,0.0,0.0,8.299188320487854e-60,1.2008524085636025e-95,1.351318628732341e-173,0.9826920889279355,0.9998064657972247
2010,density_ratio,age=40-49,6544,2341,True,51.0,24.0,0.0,0.0,2.1628925596004067e-35,5.3711033096964426e-58,8.109121346120512e-108,0.8921843049571297,0.9720930871486556
2010,density_ratio,age=50-59,4635,1684,True,39.0,17.0,0.0,0.0009859223054697506,6.98811035031303e-24,1.5517425897122336e-39,2.6436425647812912e-74,0.7855367729019983,0.8787618902950082
2010,density_ratio,age=60+,793,379,True,3.0,4.0,0.0,0.0,1.0368282175217295e-07,7.182563727833023e-11,1.6646023447373976e-17,0.9606767816503958,0.9858085157178049
2011,distance,pooled,24727,9043,True,336.0,91.0,0.003624631480821072,0.004912081180389969,4.473903101808229e-63,6.024140265454125e-130,1.1532866494809258e-291,0.005199980853409595,4.194819083561696e-08
2011,distance,y=no,23985,7985,True,298.0,80.0,0.0024489211481081396,0.0037036439612702695,1.6289008274437911e-71,5.678068431420318e-140,5.451961565129095e-302,0.046314952659169385,0.00014946260654558118
2011,distance,y=yes,742,1058,True,4.0,11.0,0.0,0.0023166539088193107,2.388552976548067e-06,3.6985259153016444e-09,3.738393033618486e-15,0.924846703775941,0.9385695258043733
2011,distance,job=admin.,2828,1086,True,40.0,11.0,0.004186132899004185,0.008457289691055272,4.27084361415158e-08,1.2923498183049275e-15,6.965032842673154e-34,0.2040750881582317,0.021188345598533942
2011,distance,job=blue-collar,5504,1956,True,62.0,20.0,0.001277307963354474,0.003937848786139871,2.3642948389149952e-20,6.264541803812024e-37,2.505606075505199e-75,0.40759480043668833,0.1892351195567233
2011,distance,job=entrepreneur,813,330,True,13.0,4.0,0.006050666567271732,0.015457205330729527,0.0087827863056672,8.113294599693036e-05,7.512065587637522e-10,0.4276474718877787,0.06926191629616589
2011,distance,job=housemaid,684,242,True,5.0,3.0,0.0,0.00536167677269704,4.4772354167016526e-05,1.6570903121871336e-07,8.41742034074104e-13,0.8708443961148329,0.8132967976805315
2011,distance,job=management,5073,1885,True,77.0,19.0,0.0052307024512819895,0.008401589220812985,1.1542010513068002e-11,2.0145694479823067e-24,3.554124877036265e-56,0.06291546954886817,0.0003322122612627948
2011,distance,job=retired,1138,457,True,8.0,5.0,0.0,0.002675128222170076,7.746280978119131e-08,6.643085883018144e-12,9.443767298269634e-21,0.8620298618804332,0.8809276064588161
2011,distance,job=self-employed,855,318,True,21.0,4.0,0.014708488392698919,0.0254317230185911,0.21497051730271455,0.010640611934953218,1.031036214943326e-06,0.14921812067879942,0.00020808705852628793
2011,distance,job=services,2347,776,True,30.0,8.0,0.0028103790353470803,0.007371412264643099,4.2208958926154186e-08,9.367889968852607e-15,1.6489224382239403e-30,0.37169257666645766,0.10830312100292819
2011,distance,job=student,434,170,True,12.0,2.0,0.017828050086114607,0.03476180628364197,0.46890462031257174,0.11889882290622181,0.001560265591072094,0.19680056808408775,0.0016863475297563431
2011,distance,job=technician,4185,1539,True,73.0,16.0,0.0075184340417315315,0.011266323696791246,2.59812117168459e-07,1.1707227482150065e-16,3.911638134000258e-41,0.03295865803602767,7.248006170166234e-06
2011,distance,job=unemployed,708,234,True,33.0,3.0,0.03697996918335901,0.05235456855933566,0.9947894569654198,0.850160398188958,0.08164071896041239,0.0104962160324878,8.582640639554143e-13
2011,distance,job=unknown,158,50,False,,,,,,,,,
2011,distance,marital=divorced,2822,1075,True,49.0,11.0,0.007437951449290924,0.012100307122480934,1.8674509476120994e-05,8.009752239212105e-12,2.124782096721237e-28,0.06668296343202873,0.00022499954598244806
2011,distance,marital=married,15123,5412,True,212.0,55.0,0.004058972319238139,0.005752789436040076,4.501687279827805e-37,3.6182099705032566e-77,6.664441599068143e-175,0.017020007057778033,1.5906464737431905e-06
2011,distance,marital=single,6782,2556,True,82.0,26.0,0.0021119481455665477,0.004556268781726164,2.2669568859854063e-22,4.5659280066090545e-42,2.4445036170329304e-88,0.25612472562524,0.050763004133544946
2011,distance,education=primary,3889,1358,True,47.0,14.0,0.0021064333226842864,0.005440264193896164,1.6379899868884625e-13,7.758984859189717e-25,2.1285669096433167e-51,0.36016380256758584,0.11211582357664851
2011,distance,education=secondary,12835,4623,True,182.0,47.0,0.0042221986125375284,0.006080565539690604,4.8176196702367815e-31,8.074332209532398e-65,2.1386778398028258e-147,0.021705777571619674,4.251314174460493e-06
2011,distance,education=tertiary,7041,2695,True,99.0,27.0,0.0041015179489827976,0.0066618790870767094,4.480479891908237e-18,9.480359297135741e-37,3.0880769219494964e-82,0.06698197216794874,0.0007068449857659604
2011,distance,education=unknown,962,367,True,8.0,4.0,0.0,0.0050047163778141664,4.3459233877463965e-06,2.2326130633860748e-09,1.2249119831280582e-16,0.7847604252801981,0.744908126314143
2011,distance,age=<30,2720,1028,True,42.0,11.0,0.005496137849079026,0.01002696576863782,9.942066383360155e-07,1.600771298692882e-13,1.875747105414096e-30,0.17378983191842087,0.0048421856610953
2011,distance,age=30-39,10022,3668,True,145.0,37.0,0.0045133030565080055,0.006654905118144143,1.1168737503433078e-23,1.06058213854434e-49,1.1542795396141085e-113,0.026421110362247372,1.4253973129996126e-05
2011,distance,age=40-49,6478,2340,True,80.0,24.0,0.002373222811629727,0.004903649507966478,8.87132321825032e-21,2.218091787331193e-39,2.8449212943706578e-83,0.2473368567408118,0.03634931430232942
2011,distance,age=50-59,4680,1661,True,69.0,17.0,0.004791504791504791,0.008065326707095095,1.650583511763857e-11,1.523642571298372e-23,3.2400858061972104e-53,0.10496227999227746,0.0013305532507405658
2011,distance,age=60+,827,346,True,10.0,4.0,0.0021130287152052564,0.010529508396434397,0.0006368192756318676,2.245324127722709e-06,4.589429003822315e-12,0.6008673495354373,0.31691986296359725
2011,density_ratio,pooled,24727,9043,True,227.0,91.0,0.0,0.00024455540940841644,7.789336954829444e-110,9.839327591576068e-191,0.0,0.7912424935603604,0.9092203980966356
2011,density_ratio,y=no,23985,7985,True,259.0,80.0,0.0008064804812772299,0.0019818902280977968,8.159923163298807e-88,2.725526251431571e-161,0.0,0.3020615297183083,0.11396250915693992
2011,density_ratio,y=yes,742,1058,True,6.0,11.0,0.0,0.005956889296018532,4.540059235143914e-05,1.2353779096833636e-07,2.8430799957310986e-13,0.7697019696298981,0.7510620789828413
2011,density_ratio,job=admin.,2828,1086,True,36.0,11.0,0.0027574185990027577,0.006844816313034889,1.6009424054909655e-09,1.520656646178335e-17,1.5279419575929742e-36,0.31340941351766793,0.08976844034434443
2011,density_ratio,job=blue-collar,5504,1956,True,59.0,20.0,0.0007267441860465114,0.003330622039501156,1.1159670089650378e-21,1.224437757660934e-38,1.3770216795114932e-77,0.4861090580732291,0.3135087309653586
2011,density_ratio,job=entrepreneur,813,330,True,14.0,4.0,0.007293103234062643,0.016959576415265278,0.01660193657155135,0.0002008566535385208,2.787758682564415e-09,0.37025935220946543,0.03740742842581945
2011,density_ratio,job=housemaid,684,242,True,2.0,3.0,0.0,0.0,2.498091236908514e-07,3.9654192285702614e-10,5.865114620398848e-16,0.9818311290744113,0.991822893159736
2011,density_ratio,job=management,5073,1885,True,46.0,19.0,0.0,0.001595182121041219,3.390029291355521e-24,6.677437051363347e-41,2.414221091896644e-78,0.7070851034915084,0.7665660875669869
2011,density_ratio,job=retired,1138,457,True,11.0,5.0,0.0,0.006008992080436156,3.6527388818632677e-06,7.378545624151183e-10,3.646201784046873e-18,0.7041362302411884,0.5854098954973552
2011,density_ratio,job=self-employed,855,318,True,3.0,4.0,0.0,0.0,1.973655781610501e-08,7.256618905135006e-12,4.632632195552437e-19,0.9818332638216617,0.9913076780013926
2011,density_ratio,job=services,2347,776,True,39.0,8.0,0.006683795776254235,0.011766525269847885,3.197083906199941e-05,9.41004486231496e-11,7.149059982349105e-25,0.13839433822788907,0.0019544615997816052
2011,density_ratio,job=student,434,170,True,5.0,2.0,0.001536098310291859,0.014212110303373385,0.01036315018660149,0.0004754399761614535,4.226054637093345e-07,0.6892772228430535,0.43761058939404146
2011,density_ratio,job=technician,4185,1539,True,26.0,16.0,0.0,0.0,2.0325852885837125e-27,9.869576824546871e-43,8.059953075453275e-76,0.9618077596655129,0.9966433535296357
2011,density_ratio,job=unemployed,708,234,True,1.0,3.0,0.0,0.0,1.1342084488833198e-08,1.0595278192680551e-11,6.2923243041841255e-18,0.9962654543617239,0.9991876975276569
2011,density_ratio,job=unknown,158,50,False,,,,,,,,,
2011,density_ratio,marital=divorced,2822,1075,True,29.0,11.0,0.00027919163284152634,0.004025742007670895,1.9412518277634807e-12,2.5604053870879218e-21,1.5356613577392922e-41,0.5756897844731735,0.4665816636465415
2011,density_ratio,marital=married,15123,5412,True,128.0,55.0,0.0,0.0,9.971261204135533e-74,1.2903610007607234e-124,7.756396527993632e-238,0.8886991984375197,0.9761168293489503
2011,density_ratio,marital=single,6782,2556,True,72.0,26.0,0.0006225629935450038,0.0029307918621133324,1.1860558888389724e-26,1.257951420394232e-47,9.766313296447301e-96,0.4772655371865999,0.32097904910075875
2011,density_ratio,education=primary,3889,1358,True,30.0,14.0,0.0,0.00045311178355212164,7.44705561620461e-22,2.4238557181736446e-35,5.087897489749694e-65,0.8584029596425559,0.939786882148227
2011,density_ratio,education=secondary,12835,4623,True,117.0,47.0,0.0,0.0006267990769490178,2.4664070731403276e-58,1.8708135116894027e-100,5.2125748563901984e-195,0.7674295408963399,0.8538670099158551
2011,density_ratio,education=tertiary,7041,2695,True,76.0,27.0,0.0008019407252470731,0.0030793291461749172,4.857488479842023e-27,1.1831351173385343e-48,2.2785154062879548e-98,0.41751918438182173,0.26698618986028977
2011,density_ratio,education=unknown,962,367,True,5.0,4.0,0.0,0.0009060815177657792,5.093804877608163e-08,1.1129089969572818e-11,1.7613421416046286e-19,0.9284629554849659,0.9633467102986016
2011,density_ratio,age=<30,2720,1028,True,36.0,11.0,0.00326797385620915,0.007516230122051177,1.0536335343599097e-08,3.000047154186301e-16,2.838671652330074e-34,0.3308792312152655,0.05963114861521903
2011,density_ratio,age=30-39,10022,3668,True,100.0,37.0,0.0,0.0017892530247912524,1.383670924792573e-41,2.2475535152228472e-73,1.2680225237260712e-145,0.5667385729208392,0.5223019318652382
2011,density_ratio,age=40-49,6478,2340,True,59.0,24.0,0.0,0.001313344734452721,2.5838808708017394e-30,1.3342611450679315e-51,2.3579243716906417e-99,0.7355455705028898,0.7812671799951154
2011,density_ratio,age=50-59,4680,1661,True,37.0,17.0,0.0,0.0003916742982110592,1.863257306879275e-25,1.449863222641273e-41,4.155700337735382e-77,0.851251966400238,0.939289473875899
2011,density_ratio,age=60+,827,346,True,11.0,4.0,0.0033344325968267916,0.012040798540237317,0.0015437505637262597,7.178748222293095e-06,2.208250784951077e-11,0.5326166683277647,0.2108667213562417
2012,distance,pooled,24639,9043,True,280.0,91.0,0.001377876332217011,0.0025645595848035048,4.742701188517598e-84,9.811635610918698e-158,0.0,0.16997516436878576,0.01850455604639238
2012,distance,y=no,23900,7993,True,261.0,80.0,0.0009298000929800097,0.002113591287753311,3.312223975203804e-86,4.781988952051868e-159,0.0,0.26864572892740396,0.08253954031721983
2012,distance,y=yes,739,1050,True,5.0,11.0,0.0,0.004215168887432626,1.2244894062273482e-05,2.5928288906784708e-08,4.21016914237989e-14,0.8596458786220159,0.8610134411444224
2012,distance,job=admin.,2784,1065,True,36.0,11.0,0.0029606408916753742,0.007112080175085448,3.47141378794223e-09,5.157825153466826e-17,1.2922953226376671e-35,0.3175810529570468,0.07644976282940301
2012,distance,job=blue-collar,5488,1950,True,51.0,20.0,0.0,0.0017380818935531105,2.1116837560040656e-25,2.5945632453427318e-43,1.3799136552854651e-83,0.700765564585779,0.7189739215870983
2012,distance,job=entrepreneur,843,305,True,13.0,4.0,0.005475873803275939,0.014551821177823875,0.0055223290037436385,3.790753678388436e-05,1.8948092925267658e-10,0.5136477109788442,0.08569612991483752
2012,distance,job=housemaid,683,250,True,2.0,3.0,0.0,0.0,2.5676495342001e-07,4.117707044857782e-10,6.218353665837043e-16,0.980040860246128,0.9917508449126173
2012,distance,job=management,5125,1855,True,71.0,19.0,0.0038925843803892584,0.006922079427236794,5.9495934414778e-14,1.0579828398083237e-27,5.031028381503503e-61,0.1436128910536974,0.004960424721195422
2012,distance,job=retired,1135,467,True,25.0,5.0,0.012147910826324925,0.020836747331311994,0.0682736586675385,0.000676924400882006,1.1109164284097839e-09,0.08968541116284796,0.00028874451511580305
2012,distance,job=self-employed,848,322,True,6.0,4.0,0.0,0.003956582941960978,3.948671782574991e-06,3.6632928042740382e-09,9.359921561418634e-16,0.8898744740093816,0.8502160601255206
2012,distance,job=services,2298,819,True,26.0,9.0,0.0013274608574869674,0.005721891252362604,2.5296562942023682e-09,2.905580292778378e-16,2.6440840706128956e-32,0.5583637698621788,0.29013979916697796
2012,distance,job=student,415,197,True,3.0,2.0,0.0,0.008663379190328209,0.0015431071231172275,5.0017905396552055e-05,2.957734971407384e-08,0.8076095438203768,0.7845269826821356
2012,distance,job=technician,4209,1485,True,58.0,15.0,0.003818177018462122,0.007191184286276534,7.655710481270047e-12,3.451668749330833e-23,1.264676304875612e-50,0.1716774751837221,0.011143683055517172
2012,distance,job=unemployed,648,278,True,18.0,3.0,0.017957351290684622,0.031226466182045703,0.43967325558089626,0.06742145516773763,0.000126467781903859,0.08283932150527848,0.0001320589772528277
2012,distance,job=unknown,163,50,False,,,,,,,,,
2012,distance,marital=divorced,2890,1006,True,41.0,11.0,0.004229142637447136,0.008453020994523646,3.356742068340748e-08,7.2299491417219e-16,1.6372843432472452e-34,0.27486333956403336,0.019054771861354253
2012,distance,marital=married,14978,5503,True,174.0,56.0,0.001633372043306613,0.0031951891851321754,3.1574323742241254e-50,1.4775644130544115e-94,5.5170494764811166e-198,0.215256222565942,0.02786107991455947
2012,distance,marital=single,6771,2534,True,82.0,26.0,0.0021317890170349193,0.004580051408667894,2.7686890046481197e-22,6.240119221387289e-42,4.200083815849606e-88,0.26666445091461843,0.049330259441764814
2012,distance,education=primary,3805,1382,True,38.0,14.0,0.0,0.003100936557467752,8.938697588868134e-17,7.172414344292136e-29,2.533391813529869e-56,0.5895361465675483,0.5251424623150764
2012,distance,education=secondary,12772,4621,True,149.0,47.0,0.0016829744358713976,0.0033874789678384736,7.814563045039825e-43,1.456695701214893e-80,1.1914379373322845e-168,0.2302158980847484,0.034713120907822956
2012,distance,education=tertiary,7075,2660,True,89.0,27.0,0.0026055609094478346,0.005035942059031736,6.529385396255259e-22,5.160991592967007e-42,1.2036092934182834e-89,0.190520177023434,0.019700135444257496
2012,distance,education=unknown,987,380,True,28.0,4.0,0.01855433770327387,0.028978970831390078,0.44351008556828464,0.03582440449069281,3.8409673348342415e-06,0.03298074720641041,1.4999503613981795e-06
2012,distance,age=<30,2687,1049,True,31.0,11.0,0.001552555702164932,0.005594892553527683,2.1066779686803465e-10,1.968062894256751e-18,4.525375578754448e-37,0.4696682173027682,0.23574819871275549
2012,distance,age=30-39,9988,3651,True,113.0,37.0,0.0013268447389392518,0.0032468704051071004,2.2849631976576505e-35,2.4448624417015008e-65,6.940091271306636e-135,0.3152398269006455,0.10382089252007744
2012,distance,age=40-49,6480,2292,True,86.0,23.0,0.0033046514527996012,0.005916404206745474,1.5339024314244609e-18,2.191325264527365e-36,3.413084084090784e-79,0.13639663053785955,0.006511129190204465
2012,distance,age=50-59,4684,1687,True,43.0,17.0,0.0,0.001840613811963998,3.4665468681322865e-22,1.5110905440415742e-37,5.038247178409414e-72,0.6883330120496012,0.7333644949487759
2012,distance,age=60+,800,364,True,22.0,4.0,0.01767676767676768,0.029330166738755954,0.40202187720566196,0.041218572428622216,1.7718668838211752e-05,0.054327853102568435,2.9639606136858894e-05
2012,density_ratio,pooled,24639,9043,True,183.0,91.0,0.0,0.0,7.437068034945854e-134,4.996939009177461e-220,0.0,0.9920108702910041,0.9999905283377664
2012,density_ratio,y=no,23900,7993,True,216.0,80.0,0.0,0.00011219279829051368,5.194173356868433e-108,1.2088600903236654e-186,0.0,0.8035083366498621,0.938559921745916
2012,density_ratio,y=yes,739,1050,True,8.0,11.0,0.0008337775590820252,0.00954311216723101,0.0004938684011367488,2.4207257123405874e-06,1.3448106082991018e-11,0.5593151261648415,0.4594816193817167
2012,density_ratio,job=admin.,2784,1065,True,10.0,11.0,0.0,0.0,1.693086074145776e-24,1.270126382792022e-35,5.593652368529623e-59,0.9958172073383047,0.9999695886165418
2012,density_ratio,job=blue-collar,5488,1950,True,44.0,20.0,0.0,0.00029959934346131115,3.1928362039813216e-29,4.995056253704094e-48,1.3732564362612821e-89,0.8555310264024547,0.9428098267316888
2012,density_ratio,job=entrepreneur,843,305,True,13.0,4.0,0.005475873803275939,0.014551821177823875,0.0055223290037436385,3.790753678388436e-05,1.8948092925267658e-10,0.5136477109788442,0.08569612991483752
2012,density_ratio,job=housemaid,683,250,True,5.0,3.0,0.0,0.005384224596526755,4.5828657067462914e-05,1.7134787991279255e-07,8.886144942263897e-13,0.8607998015849796,0.8123196797271977
2012,density_ratio,job=management,5125,1855,True,40.0,19.0,0.0,0.0001493948794198526,4.957290084373925e-28,9.811689172010278e-46,9.494050037941873e-85,0.8699078973167208,0.9549468873893355
2012,density_ratio,job=retired,1135,467,True,18.0,5.0,0.005918212966671117,0.013562455686604535,0.0019209418587903435,2.863445226095353e-06,2.7080748393921894e-13,0.29712810722301997,0.04051048705527764
2012,density_ratio,job=self-employed,848,322,True,4.0,4.0,0.0,0.0007691688077301675,1.6124720990076105e-07,8.472663151374915e-11,9.468545110986501e-18,0.9597605526474436,0.970048585349132
2012,density_ratio,job=services,2298,819,True,28.0,9.0,0.0022065740081405882,0.00673488975953747,1.7038714309731076e-08,3.4905687549385368e-15,7.347344166190392e-31,0.4785371954226566,0.17042123379750856
2012,density_ratio,job=student,415,197,True,7.0,2.0,0.006936838262139467,0.021664437670791646,0.07165591194801244,0.0066643716611144875,1.919823473217636e-05,0.4045591109226341,0.1258395441322359
2012,density_ratio,job=technician,4209,1485,True,37.0,15.0,0.0,0.0015642036986060891,5.8106624614870475e-21,5.596198938896523e-35,2.899157002725909e-66,0.7356729296835729,0.8051301783555078
2012,density_ratio,job=unemployed,648,278,True,2.0,3.0,0.0,0.0,6.697278009883273e-07,1.5358517624666015e-09,4.802632587011647e-15,0.9695062535205298,0.9887981047704294
2012,density_ratio,job=unknown,163,50,False,,,,,,,,,
2012,density_ratio,marital=divorced,2890,1006,True,15.0,11.0,0.0,0.0,1.5856259380786146e-21,1.7414678328227986e-32,6.9598708820783615e-56,0.9803977690204645,0.9983812523164318
2012,density_ratio,marital=married,14978,5503,True,123.0,56.0,0.0,0.0,3.6891867559412163e-75,4.7998079745834e-126,7.073304922600918e-239,0.9209894661211985,0.9892591748579231
2012,density_ratio,marital=single,6771,2534,True,47.0,26.0,0.0,0.0,4.103872046863485e-40,3.0613202303749965e-64,7.517694558683647e-117,0.9567623255287073,0.9967804544361363
2012,density_ratio,education=primary,3805,1382,True,25.0,14.0,0.0,0.0,3.792400912119288e-24,6.713142866450886e-38,9.790371261619908e-68,0.9288508927189743,0.9901756386463061
2012,density_ratio,education=secondary,12772,4621,True,72.0,47.0,0.0,0.0,1.4014370814092487e-85,3.3218620626621704e-133,1.7348492533486195e-235,0.9992756643722552,0.9999999728342647
2012,density_ratio,education=tertiary,7075,2660,True,61.0,27.0,0.0,0.0006663489186268577,8.525917597290533e-35,1.7604707801434545e-58,2.9063315184279895e-111,0.7983563420824024,0.8917463051950949
2012,density_ratio,education=unknown,987,380,True,16.0,4.0,0.006273474358580743,0.014664266599343435,0.004680307609645733,1.7502800126821115e-05,1.537139447891374e-11,0.3072477796639205,0.04353757902402422
2012,density_ratio,age=<30,2687,1049,True,19.0,11.0,0.0,0.0003620692182684207,1.2934980764491321e-16,3.6567719928516377e-26,5.393476102496529e-47,0.892982737818743,0.9540617468751504
2012,density_ratio,age=30-39,9988,3651,True,73.0,37.0,0.0,0.0,4.600068389579138e-56,3.6171148557005293e-91,4.394715392775958e-168,0.956652352869499,0.9979959998802288
2012,density_ratio,age=40-49,6480,2292,True,49.0,23.0,0.0,0.0,5.86578313411396e-36,1.5550949272271223e-58,3.814059818746447e-108,0.8947792262294477,0.982504265586103
2012,density_ratio,age=50-59,4684,1687,True,34.0,17.0,0.0,0.0,2.653084803961964e-27,8.197682533962031e-44,6.078212418594898e-80,0.8963610467976079,0.9792588238945088
2012,density_ratio,age=60+,800,364,True,17.0,4.0,0.011363636363636366,0.02192372519619031,0.0888652024738469,0.002685624082581062,1.620541409256588e-07,0.1632959964659249,0.0035395433822430667
2013,distance,pooled,24676,9043,True,312.0,91.0,0.0026705701855645127,0.00391679497115248,1.934654162647058e-71,3.592171153893656e-141,7.427096016333898e-307,0.02877264656369958,3.3035193893267786e-05
2013,distance,y=no,23936,8033,True,288.0,81.0,0.0020526116782801267,0.0032900482821341414,4.4167473475576066e-75,1.314756538671487e-144,5.004905725583911e-308,0.08637546674068378,0.0011765516211723343
2013,distance,y=yes,740,1010,True,2.0,11.0,0.0,0.0,5.334747653525833e-08,4.7769509417232914e-11,2.2041794695894725e-17,0.9918844121136973,0.9950091930819032
2013,distance,job=admin.,2855,1019,True,28.0,11.0,0.0,0.0034562719738374078,3.278228803811192e-13,2.3070566565868283e-22,4.574383551029388e-43,0.6828738997564884,0.5665770423716523
2013,distance,job=blue-collar,5518,1939,True,58.0,20.0,0.0005162168989642707,0.00309436592334336,2.957447876747062e-22,2.095851780318574e-39,1.1538596215742607e-78,0.5306584607281948,0.3692877691229511
2013,distance,job=entrepreneur,828,293,True,4.0,3.0,0.0,0.0010309155721475833,2.6944635609744366e-07,1.736270495056505e-10,2.940272331744006e-17,0.9191125036632879,0.9656010797301391
2013,distance,job=housemaid,702,246,True,8.0,3.0,0.0014101125212236327,0.010573724755214231,0.0010261631540760732,7.295430567546625e-06,8.701971137427751e-11,0.6874657148893415,0.4042799536360174
2013,distance,job=management,5059,1948,True,47.0,20.0,0.0,0.0018506353200902757,1.508535972451055e-23,4.601297273599469e-40,3.3983749694650798e-77,0.7011119009646197,0.7130917273767319
2013,distance,job=retired,1116,456,True,15.0,5.0,0.0034756163788421854,0.01072850601846194,0.00027771825685919693,2.1693701731419122e-07,8.837557523043002e-15,0.4543412057248366,0.15676346910145603
2013,distance,job=self-employed,871,309,True,1.0,4.0,0.0,0.0,9.987964585469366e-11,1.7568444658057777e-14,3.503497755828159e-22,0.9987978907200589,0.9998421463986805
2013,distance,job=services,2293,824,True,30.0,9.0,0.003114441404890599,0.007781922368796584,1.0882937171759518e-07,4.178585215084504e-14,2.2555732880660704e-29,0.3939007317153738,0.08795973456885008
2013,distance,job=student,449,194,True,18.0,2.0,0.03039301702998808,0.04936372437383962,0.9171350245943933,0.5789390036271103,0.04469536596736191,0.032268668424689076,1.032889384066019e-06
2013,distance,job=technician,4138,1492,True,74.0,15.0,0.007962661901762917,0.011775190191373242,8.17698658516209e-07,7.916936362633126e-16,1.0680718258283435e-39,0.021547067518096152,2.7272530105750275e-06
2013,distance,job=unemployed,676,263,True,14.0,3.0,0.010818241587472358,0.022411550046804073,0.09595737808487739,0.004368548977544864,9.908161455819865e-07,0.2534386299919299,0.009385623844682327
2013,distance,job=unknown,171,60,False,,,,,,,,,
2013,distance,marital=divorced,2822,1040,True,28.0,11.0,0.0,0.003614515589190941,6.449060657862621e-13,6.355492032467806e-22,2.5025227964846838e-42,0.6499705105671645,0.5420607397531463
2013,distance,marital=married,15065,5433,True,196.0,55.0,0.003040695705813528,0.004680732521734665,2.828808884746263e-42,3.635767347135384e-84,2.5200252111507484e-184,0.0541946381391444,0.0002123848168347874
2013,distance,marital=single,6789,2570,True,83.0,26.0,0.002248140560115814,0.004703073134382195,4.993873515392912e-22,1.2566606427077252e-41,8.880596306057724e-88,0.2316718685299901,0.04065026081114187
2013,distance,education=primary,3834,1410,True,35.0,15.0,0.0,0.002106363825451784,1.5210041047677997e-18,3.767358934624778e-31,2.0518134570786337e-59,0.7493025385922238,0.7280625825204214
2013,distance,education=secondary,12818,4552,True,189.0,46.0,0.004792818180242115,0.0066860490460191515,1.1267467354962695e-28,1.7738167584784224e-61,1.3030493279081995e-142,0.010510775737755282,2.614308806011409e-07
2013,distance,education=tertiary,7023,2699,True,78.0,27.0,0.001117540203400946,0.0034270171378338867,5.303614252834842e-26,2.7991380339880896e-47,1.8287799817456873e-96,0.36419250571205974,0.19027493554061373
2013,distance,education=unknown,1001,382,True,22.0,4.0,0.0120990120990121,0.021450044626394882,0.08191047618843678,0.0013326217621727836,1.000405002033487e-08,0.11407115056758145,0.0006602717023674035
2013,distance,age=<30,2774,1031,True,37.0,11.0,0.003371858454771215,0.007585906033305432,9.588805855682101e-09,2.10717482251051e-16,9.888605578515604e-35,0.31823398740201136,0.052176639817945285
2013,distance,age=30-39,9947,3606,True,112.0,37.0,0.001272400287178612,0.00319259658285251,1.846190764718236e-35,2.2371006842973432e-65,9.757337220840955e-135,0.3492242489240434,0.11402666423708645
2013,distance,age=40-49,6442,2382,True,102.0,24.0,0.005892517224401733,0.00872613011196223,3.764854981281002e-13,8.648937229811947e-29,2.5735234165698418e-68,0.024323996973635482,8.456518552549458e-06
2013,distance,age=50-59,4688,1675,True,52.0,17.0,0.0011031819905540042,0.0039949683325210825,6.369610481892532e-18,3.743894348849609e-32,5.152785140386277e-65,0.4358899331802466,0.24471816068137725
2013,distance,age=60+,825,349,True,3.0,4.0,0.0,0.0,4.41281243231946e-08,2.204531789571355e-11,2.6264395550683273e-18,0.9727064643358367,0.9889688412941705
2013,density_ratio,pooled,24676,9043,True,209.0,91.0,0.0,0.0,4.85891023969889e-119,4.981365085341475e-202,0.0,0.9244785765091703,0.9938633161707072
2013,density_ratio,y=no,23936,8033,True,233.0,81.0,0.0,0.0008529371482382716,1.182925384275773e-99,2.938596289423258e-176,0.0,0.6365424455207097,0.668980939425601
2013,density_ratio,y=yes,740,1010,True,13.0,11.0,0.0076440076440076445,0.017965348281769024,0.025471949215918777,0.00048210226780488475,1.9928280844917054e-08,0.16386404786554956,0.0383246136791403
2013,density_ratio,job=admin.,2855,1019,True,48.0,11.0,0.006881423694033152,0.011450385554175248,6.681433384074692e-06,1.5424684906102122e-12,1.3588328949647617e-29,0.11314449696092897,0.0005150602291079447
2013,density_ratio,job=blue-collar,5518,1939,True,55.0,20.0,0.0,0.002486662094607206,1.1289310099129568e-23,3.310912928112361e-41,5.123689847925332e-81,0.611479880611138,0.5279019695794869
2013,density_ratio,job=entrepreneur,828,293,True,10.0,3.0,0.0020982774605963006,0.010504697494462846,0.0006249723330458198,2.181538033795934e-06,4.367917807741443e-12,0.5459376634455633,0.3182033912055446
2013,density_ratio,job=housemaid,702,246,True,8.0,3.0,0.0014101125212236327,0.010573724755214231,0.0010261631540760732,7.295430567546625e-06,8.701971137427751e-11,0.6874657148893415,0.4042799536360174
2013,density_ratio,job=management,5059,1948,True,39.0,20.0,0.0,5.7815397524687824e-05,5.6044307845352505e-28,1.6239288060017127e-45,4.0660494064055735e-84,0.8826901523846791,0.9607341515280682
2013,density_ratio,job=retired,1116,456,True,8.0,5.0,0.0,0.002926259883762805,1.2956065887722184e-07,1.3901459597414242e-11,3.120787929828707e-20,0.8552985483609278,0.8681137974571814
2013,density_ratio,job=self-employed,871,309,True,7.0,4.0,0.0,0.005093107320504238,9.133461699751566e-06,8.902746920614797e-09,2.132953659191391e-15,0.8664552698306444,0.7668756235785945
2013,density_ratio,job=services,2293,824,True,13.0,9.0,0.0,0.0,1.4864380993762747e-16,4.0910428540419894e-25,1.7523983302184702e-43,0.9581404858609357,0.9908076035575252
2013,density_ratio,job=student,449,194,True,8.0,2.0,0.007896335290544643,0.0221396528772729,0.08042927223656121,0.006948986497280777,1.4831518891816397e-05,0.37674179620848114,0.08473155044376396
2013,density_ratio,job=technician,4138,1492,True,35.0,15.0,0.0,0.0012107841230796104,2.1859446101993363e-21,2.418906884399913e-35,2.358565317667455e-66,0.7690179047865657,0.8599894040698066
2013,density_ratio,job=unemployed,676,263,True,8.0,3.0,0.00185284800669416,0.011365108699328363,0.0016960390450912518,1.5649162178437528e-05,3.1917217131445683e-10,0.6281394637223587,0.36539464252704906
2013,density_ratio,job=unknown,171,60,False,,,,,,,,,
2013,density_ratio,marital=divorced,2822,1040,True,18.0,11.0,0.0,0.0,1.1888730161936107e-18,6.306759639064425e-29,3.678030729890787e-51,0.935421156140809,0.9841232117666862
2013,density_ratio,marital=married,15065,5433,True,132.0,55.0,0.0,0.00011844994702551194,5.446905242357852e-71,4.174958498183045e-121,4.590710494803684e-233,0.8385462806811983,0.9439862444529471
2013,density_ratio,marital=single,6789,2570,True,70.0,26.0,0.0003139362396985015,0.0025914675527017464,1.2225677612489413e-27,6.696565764830235e-49,1.9268099479613328e-97,0.5194330160552503,0.41468866774759583
2013,density_ratio,education=primary,3834,1410,True,26.0,15.0,0.0,0.0,8.661573234579172e-24,1.5286372995053095e-37,1.86008085709621e-67,0.9395970704260996,0.9857652835437315
2013,density_ratio,education=secondary,12818,4552,True,115.0,46.0,0.0,0.0004716053353870414,3.1260576611662666e-59,1.561672995530093e-101,2.6526257339762143e-196,0.782667312169212,0.8891453300625562
2013,density_ratio,education=tertiary,7023,2699,True,59.0,27.0,0.0,0.0004284703647507076,2.0722238058577977e-35,4.0392186734204515e-59,8.43626768117195e-112,0.810818205051129,0.9233934299357114
2013,density_ratio,education=unknown,1001,382,True,15.0,4.0,0.005035368671732309,0.013111779543887038,0.00189127361821434,4.672303473798444e-06,2.0431765904321427e-12,0.36266616564329757,0.08293254745352113
2013,density_ratio,age=<30,2774,1031,True,28.0,11.0,9.467421147305713e-05,0.003851396418400755,1.714103615345048e-12,2.756449782341617e-21,2.943975749901668e-41,0.6410502253845305,0.5057901762938377
2013,density_ratio,age=30-39,9947,3606,True,91.0,37.0,0.0,0.0008895765701823683,1.9606818129481123e-45,4.804582378351776e-78,2.8406044204020627e-151,0.7580072743816724,0.8162469300592672
2013,density_ratio,age=40-49,6442,2382,True,53.0,24.0,0.0,0.0003352155658591297,3.0180686158935368e-33,3.8417015304519705e-55,1.1314577660922477e-103,0.831390618981288,0.9358587398838921
2013,density_ratio,age=50-59,4688,1675,True,49.0,17.0,0.0004567862929637665,0.003275844071856493,2.828743016894628e-19,6.894656643548295e-34,2.6713427184517016e-67,0.522827221307179,0.3972954579888274
2013,density_ratio,age=60+,825,349,True,7.0,4.0,0.0,0.005937130192789472,2.554172753067869e-05,3.969836916364436e-08,2.4681163356825372e-14,0.7966131490968688,0.7174914885924962
2014,distance,pooled,24675,9043,True,324.0,91.0,0.0031623223112584808,0.004430742298417815,5.718429292553105e-67,3.75198747325315e-135,1.2963832783587235e-298,0.012416538446437782,1.322911617881873e-06
2014,distance,y=no,23935,7992,True,288.0,80.0,0.002053119454414629,0.0032906074111670246,4.497758168093503e-75,1.35266074967601e-144,5.257560886285271e-308,0.07828448253787977,0.0011739318456609209
2014,distance,y=yes,740,1051,True,9.0,11.0,0.0021840021840021846,0.011239534042491336,0.001288807503183674,8.246832780086764e-06,6.749046652409059e-11,0.4520194470570563,0.3239356901898215
2014,distance,job=admin.,2853,1011,True,44.0,11.0,0.005477133763148485,0.009884228945650716,5.279048460738388e-07,3.935223450330772e-14,6.760658834420485e-32,0.18719163790276253,0.004106069506860266
2014,distance,job=blue-collar,5470,1954,True,65.0,20.0,0.0019020183554004394,0.004634587469201784,8.114821814546757e-19,7.345533281976377e-35,2.119052863709561e-72,0.32701776204732347,0.09397779294664894
2014,distance,job=entrepreneur,820,314,True,6.0,4.0,0.0,0.004434884914736837,7.596269514241157e-06,9.366980247644161e-09,4.278381867756396e-15,0.8874595801430205,0.8277683529346997
2014,distance,job=housemaid,678,256,True,5.0,3.0,0.0,0.005497957331007951,5.148857456611283e-05,2.0252417523301992e-07,1.1649798734638037e-12,0.8511344824830043,0.8073725752304481
2014,distance,job=management,5101,1888,True,68.0,19.0,0.003364363097748709,0.006351169353216125,7.917806832422937e-15,7.47231996680975e-29,1.6486548229515249e-62,0.16560310099759445,0.012779854965143793
2014,distance,job=retired,1137,412,True,8.0,5.0,0.0,0.0026863330646254755,7.930004646357131e-08,6.870272017363226e-12,9.971704586276348e-21,0.8974221680971342,0.8803683306783017
2014,distance,job=self-employed,850,330,True,6.0,4.0,0.0,0.003923620154587397,3.7675056135177775e-06,3.4248711768118977e-09,8.395023718751056e-16,0.8833339437569097,0.851723596249975
2014,distance,job=services,2331,826,True,39.0,9.0,0.006799006799006799,0.011916237037602608,3.994449199501717e-05,1.3811775654755353e-10,1.4614102161701201e-24,0.15536338515030576,0.0017392448809310996
2014,distance,job=student,435,199,True,9.0,2.0,0.01079763148728666,0.026086681400766944,0.16427820049102154,0.02077082857092312,8.658430494516563e-05,0.27611604447273164,0.03295758469452347
2014,distance,job=technician,4157,1546,True,53.0,16.0,0.002777352548822359,0.006062306805238351,2.915005638566522e-13,5.184583890908214e-25,6.797515737524945e-53,0.2785635505229737,0.048310638928266016
2014,distance,job=unemployed,690,256,True,22.0,3.0,0.0221051090616308,0.03557291826293909,0.6780501251000712,0.17045392553534106,0.0006293883689384288,0.06091701731760881,3.0840239290283044e-06
2014,distance,job=unknown,153,51,False,,,,,,,,,
2014,distance,marital=divorced,2888,1010,True,26.0,11.0,0.0,0.00249503715985548,1.5734616383116365e-14,4.410597832684295e-24,1.8969112751364127e-45,0.7688958281144251,0.7302702955919262
2014,distance,marital=married,14993,5515,True,200.0,56.0,0.003373291374358539,0.0050365123143632905,2.7190503594383676e-40,2.382804966176352e-81,4.038102762442911e-180,0.037900122053634994,5.105455655953371e-05
2014,distance,marital=single,6794,2518,True,90.0,26.0,0.003279780436094831,0.0058224512468637545,2.024352760490268e-19,3.791377891046586e-38,4.6704241305712706e-83,0.15270249648642514,0.005771951640123126
2014,distance,education=primary,3814,1368,True,49.0,14.0,0.002876165959542991,0.006335908217757596,3.7414337054329056e-12,6.826322398553254e-23,2.0686329104324086e-48,0.2747945906649827,0.0501469115566451
2014,distance,education=secondary,12801,4621,True,162.0,47.0,0.0026820821290003388,0.004448837072707492,6.842197269242928e-38,4.418335977744108e-74,4.9109657322818354e-160,0.10410689418096682,0.002034665332271137
2014,distance,education=tertiary,7049,2675,True,109.0,27.0,0.0055183699672279605,0.008187992345715576,5.436681375480514e-15,1.9958564247043498e-32,3.7822742481614875e-76,0.024893308554361074,1.1471104914951993e-05
2014,distance,education=unknown,1011,379,True,10.0,4.0,0.0,0.006787776386921324,1.661188424342956e-05,9.151701265020647e-09,4.156955027080212e-16,0.6728827085529941,0.5564448937539141
2014,distance,age=<30,2740,1043,True,38.0,11.0,0.003907690039076901,0.008221240272794042,3.8159852276952534e-08,1.5818757351304975e-15,2.287704851414088e-33,0.2636796803257152,0.031007847739184743
2014,distance,age=30-39,9905,3625,True,139.0,37.0,0.004074057077590646,0.006199673856828127,7.753785913317409e-25,4.15561324053121e-51,4.060650337855723e-115,0.04650926286475973,8.049764646276995e-05
2014,distance,age=40-49,6497,2360,True,59.0,24.0,0.0,0.001280001131071998,1.727753489983066e-30,7.344999975375098e-52,8.740006271078748e-100,0.7279907647158099,0.7880873997340712
2014,distance,age=50-59,4749,1679,True,64.0,17.0,0.003511637750424863,0.006634433439762208,1.1483105890930262e-13,1.2176297424501456e-26,7.48341151438322e-58,0.1765794771728195,0.01244239276353557
2014,distance,age=60+,784,336,True,5.0,4.0,0.0,0.0033963437648755323,4.160557358968959e-06,5.575278086020383e-09,3.558605712211351e-15,0.9020697706650163,0.8920258801629131
2014,density_ratio,pooled,24675,9043,True,207.0,91.0,0.0,0.0,3.808066232138293e-120,2.1798530995786905e-203,0.0,0.9343181071416382,0.9958422657873021
2014,density_ratio,y=no,23935,7992,True,235.0,80.0,0.0,0.0009422540831671591,1.1684303884101136e-98,5.305165699641917e-175,0.0,0.5892587276884951,0.6199995664019771
2014,density_ratio,y=yes,740,1051,True,7.0,11.0,0.0,0.007771677119310797,0.00016195603662839833,5.949505638862978e-07,2.1505717905893326e-12,0.6692233809546371,0.6090197841018357
2014,density_ratio,job=admin.,2853,1011,True,39.0,11.0,0.0037068901422213723,0.007896330768170487,1.2863408815450722e-08,2.2610425740494526e-16,4.766220189700081e-35,0.3110633597912262,0.035123065506451036
2014,density_ratio,job=blue-collar,5470,1954,True,49.0,20.0,0.0,0.001365779768188448,2.7860599177334606e-26,2.28434689617267e-44,7.58070615432935e-85,0.7436570394375646,0.7985264722149578
2014,density_ratio,job=entrepreneur,820,314,True,15.0,4.0,0.008376447400837643,0.018210134709773142,0.026817536523697137,0.0003958372393930385,7.127355883463544e-09,0.35985821795157047,0.02033653745947072
2014,density_ratio,job=housemaid,678,256,True,3.0,3.0,0.0,0.001410137610566317,2.1464529580099547e-06,4.8089565431503684e-09,1.2166250741069978e-14,0.9487977072972796,0.9656665725889887
2014,density_ratio,job=management,5101,1888,True,31.0,19.0,0.0,0.0,1.4638586470889063e-33,2.6141816195230447e-52,9.241446226763281e-93,0.9689476911607853,0.9990141541141064
2014,density_ratio,job=retired,1137,412,True,21.0,5.0,0.008555209082913568,0.01665499698643663,0.011235057734608226,3.744108862616684e-05,1.1609332827328479e-11,0.2705712011979045,0.006394146766902333
2014,density_ratio,job=self-employed,850,330,True,9.0,4.0,0.0005941770647652993,0.008488753470227777,0.00015094571382162582,3.1949022876096433e-07,2.6941642524716144e-13,0.7147923723732662,0.4772401929925303
2014,density_ratio,job=services,2331,826,True,12.0,9.0,0.0,0.0,1.0432481747990424e-17,1.4532259010710542e-26,1.8529923224934887e-45,0.9723199448493403,0.9964008131836282
2014,density_ratio,job=student,435,199,True,1.0,2.0,0.0,0.0008672915740966071,2.765936318958507e-05,4.2207441859351705e-07,7.348970436447172e-11,0.9693962640183056,0.9873727246747025
2014,density_ratio,job=technician,4157,1546,True,25.0,16.0,0.0,0.0,8.088175674547894e-28,3.898000226019377e-43,3.73584408843807e-76,0.9675875349082544,0.997840594190166
2014,density_ratio,job=unemployed,690,256,True,8.0,3.0,0.001610305958132045,0.010931602759331764,0.0012955774052150768,1.0389225423777414e-05,1.5874433489467012e-10,0.655662152832728,0.38631317603824145
2014,density_ratio,job=unknown,153,51,False,,,,,,,,,
2014,density_ratio,marital=divorced,2888,1010,True,27.0,11.0,0.0,0.0028988368348278133,5.205325243651589e-14,1.9537962010198214e-23,1.280329189547332e-44,0.7366534474266537,0.6628458827292298
2014,density_ratio,marital=married,14993,5515,True,133.0,56.0,0.0,0.00023958973072398708,8.790947185354137e-70,1.8948139054008322e-119,1.4270552046334495e-230,0.8255879450807515,0.9258866028656065
2014,density_ratio,marital=single,6794,2518,True,41.0,26.0,0.0,0.0,2.250165244753224e-44,2.2555600268275084e-69,2.6981017831425644e-123,0.9875717921725999,0.9998385203738314
2014,density_ratio,education=primary,3814,1368,True,40.0,14.0,0.0004926030096454847,0.0036672081819740317,6.582137055074302e-16,8.652887621905417e-28,5.8941007117737376e-55,0.5397244082719634,0.4026307540406093
2014,density_ratio,education=secondary,12801,4621,True,116.0,47.0,0.0,0.0005704661758615182,1.5129560530303464e-58,1.209408354964625e-100,4.474612653779715e-195,0.7782117835169946,0.8676132430090711
2014,density_ratio,education=tertiary,7049,2675,True,63.0,27.0,0.0,0.0010218814617954449,1.787798590980969e-33,8.690347515520735e-57,5.752355577758172e-109,0.7453765764468923,0.830276824337074
2014,density_ratio,education=unknown,1011,379,True,1.0,4.0,0.0,0.0,1.6696115951654457e-12,6.99533106248402e-17,7.557767967095934e-26,0.9985217589126925,0.9999613471307092
2014,density_ratio,age=<30,2740,1043,True,14.0,11.0,0.0,0.0,1.1877355571681074e-20,4.518366254426175e-31,2.6883972454950154e-53,0.9769092351903321,0.9982739058472212
2014,density_ratio,age=30-39,9905,3625,True,69.0,37.0,0.0,0.0,9.505354145831064e-58,5.359631376973482e-93,6.719178501762876e-170,0.975091387682484,0.9994210872384045
2014,density_ratio,age=40-49,6497,2360,True,69.0,24.0,0.0006265518040183267,0.002990811896297995,1.3695805112194236e-25,1.1080521192123712e-45,9.099505086451636e-92,0.48084648603997304,0.3240122791695849
2014,density_ratio,age=50-59,4749,1679,True,34.0,17.0,0.0,0.0,5.917335735689769e-28,9.399217924468929e-45,1.8011015268229406e-81,0.9068500147073069,0.9833668253454027
2014,density_ratio,age=60+,784,336,True,23.0,4.0,0.019532055246340965,0.03162444125191617,0.5246235717140287,0.07690871540113325,6.650259225987436e-05,0.056926631169874585,7.205663145135652e-06
2015,distance,pooled,24687,9043,True,247.0,91.0,5.31912064297567e-06,0.0011225864313995446,1.8886749678474687e-99,1.3507569703749153e-177,0.0,0.5470087667076104,0.5052729614900437
2015,distance,y=no,23946,8013,True,205.0,81.0,0.0,0.0,2.2850447445576662e-114,1.272557911169544e-194,0.0,0.9088623461687052,0.9897755769629549
2015,distance,y=yes,741,1030,True,7.0,11.0,0.0,0.007747657780394655,0.0001585451135939131,5.765668354518718e-07,2.0414361185108873e-12,0.6855792414218689,0.6104176499654901
2015,distance,job=admin.,2809,1039,True,46.0,11.0,0.006440337875012137,0.011000476387245514,3.720051700959264e-06,7.694864523015004e-13,7.610953497318942e-30,0.1190484481328759,0.0011140077547260345
2015,distance,job=blue-collar,5519,1921,True,68.0,20.0,0.0023445178364547817,0.00510683495466068,5.283173344744983e-18,6.99441880968202e-34,2.5882533791364366e-71,0.2979884803067291,0.05149350792449804
2015,distance,job=entrepreneur,835,309,True,8.0,4.0,0.0,0.0072933587178311025,6.847127096499945e-05,1.274085860698968e-07,9.716605994512039e-14,0.7992148042244057,0.595639297095874
2015,distance,job=housemaid,728,208,True,4.0,3.0,0.0,0.0025546089094368187,3.392500285548745e-06,6.0581623570019904e-09,8.189387693053677e-15,0.9529189859065803,0.9326617113400956
2015,distance,job=management,5069,1883,True,38.0,19.0,0.0,0.0,1.1188424678859203e-28,2.180115915694789e-46,2.903415409445571e-85,0.8862706380249196,0.9730582612217833
2015,distance,job=retired,1078,458,True,5.0,5.0,0.0,0.0,2.6419185067378235e-09,1.7661345762344146e-13,2.5067988459718093e-22,0.9545216433139427,0.9828855279240407
2015,distance,job=self-employed,871,295,True,2.0,3.0,0.0,0.0,1.3863027226449894e-09,3.2497251105359944e-13,9.820098267871661e-21,0.9838662350766464,0.9984533536032336
2015,distance,job=services,2321,866,True,25.0,9.0,0.0007790093959848368,0.005061999533490652,5.872839500028636e-10,3.994913508059711e-17,1.4820915514434874e-33,0.5516955703660062,0.3818510953625508
2015,distance,job=student,446,196,True,5.0,2.0,0.0012229922543823882,0.013562000943150833,0.008164038524743044,0.00033236924475042447,2.3085400035912726e-07,0.6353267600476353,0.4607278440529171
2015,distance,job=technician,4143,1528,True,35.0,16.0,0.0,0.00119715128399201,1.9596556765859477e-21,2.06039463869926e-35,1.810472147339158e-66,0.8106864521670231,0.861671757095924
2015,distance,job=unemployed,713,274,True,13.0,3.0,0.008315978862963435,0.01902241757940643,0.03682386583882216,0.0009065491335753239,6.505717918194621e-08,0.3097078939155024,0.029884005814780464
2015,distance,job=unknown,155,66,False,,,,,,,,,
2015,distance,marital=divorced,2830,1056,True,22.0,11.0,0.0,0.0010930928956548742,3.294606760475183e-16,5.190435250962277e-26,1.3831945906300354e-47,0.8405524159220492,0.9047458496474577
2015,distance,marital=married,15034,5432,True,159.0,55.0,0.0005818461319326026,0.002075001171337479,2.938481287123395e-57,9.15619336868688e-104,1.828027722403612e-210,0.4244207736005481,0.2494315317745967
2015,distance,marital=single,6823,2555,True,59.0,26.0,0.0,0.0007367927405034559,1.6054694458693993e-33,2.4254172521717094e-56,3.258051928795505e-107,0.7950154753629939,0.8835860748657817
2015,distance,education=primary,3892,1376,True,66.0,14.0,0.007028143718791202,0.010882512737100327,2.2506987266421073e-07,2.6005528111449987e-16,1.999939151798111e-39,0.04632801390977874,4.344222962383881e-05
2015,distance,education=secondary,12727,4644,True,104.0,47.0,0.0,0.0,1.98980427976867e-64,9.740498043643102e-108,1.032380833608767e-203,0.9045609746483121,0.9851281923358548
2015,distance,education=tertiary,7067,2652,True,57.0,27.0,0.0,4.691717413244576e-05,5.763664648485902e-37,3.968152727475502e-61,1.4208219235455055e-114,0.8692106528860798,0.9586395143683354
2015,distance,education=unknown,1001,371,True,47.0,4.0,0.03732631005358278,0.04998586685735733,0.9988800849561011,0.8932527157393317,0.04981352114205219,0.0005176203117893637,1.158826003077506e-17
2015,distance,age=<30,2777,1046,True,43.0,11.0,0.005539732943405971,0.010022603890688932,8.355166673687951e-07,1.0077345244124381e-13,5.506061164830149e-31,0.15679487650667331,0.004209309313262633
2015,distance,age=30-39,9969,3637,True,56.0,37.0,0.0,0.0,2.5418789516854187e-67,1.5891731736289843e-104,2.1119464779816788e-184,0.9979074845126695,0.9999993393319196
2015,distance,age=40-49,6537,2319,True,97.0,24.0,0.004887485842052156,0.007618571267238045,2.964313161848187e-15,5.974235032680795e-32,2.9796004145770917e-73,0.0643584081778305,0.00014020826434131943
2015,distance,age=50-59,4640,1690,True,43.0,17.0,0.0,0.0019537008409576655,8.763902150649428e-22,5.99121689082202e-37,4.990537405352011e-71,0.6743648132981979,0.711977668962842
2015,distance,age=60+,764,351,True,6.0,4.0,0.0,0.00549626114932102,2.7571529936588004e-05,6.002516855564838e-08,8.756159365346427e-14,0.8241857126714778,0.7749029287306541
2015,density_ratio,pooled,24687,9043,True,244.0,91.0,0.0,0.0009935119466247594,6.605198674378063e-101,1.94132345921728e-179,0.0,0.5862858186091936,0.5814389070588311
2015,density_ratio,y=no,23946,8013,True,261.0,81.0,0.0009086100291312017,0.0020901410523158546,1.3627509017483125e-86,1.2279183125289053e-159,0.0,0.29961894446863613,0.08725552381340568
2015,density_ratio,y=yes,741,1030,True,15.0,11.0,0.0103463787674314,0.02121185617455649,0.07152028868267803,0.0022653096266043813,2.0427569782132146e-07,0.07439037571149934,0.008939929199229705
2015,density_ratio,job=admin.,2809,1039,True,35.0,11.0,0.0024847981416155148,0.006551736018662521,9.276098538723828e-10,7.997117629746953e-18,7.832719931897831e-37,0.38824903200456806,0.11436804201363707
2015,density_ratio,job=blue-collar,5519,1921,True,48.0,20.0,0.0,0.0010599875691071554,2.827418605686673e-27,1.0460347063042336e-45,8.199138650518677e-87,0.795708384224841,0.8515398034516175
2015,density_ratio,job=entrepreneur,835,309,True,5.0,4.0,0.0,0.0025746805981261456,1.202365365640515e-06,9.58755503206645e-10,2.1228091760322802e-16,0.9344645122776193,0.919771267337025
2015,density_ratio,job=housemaid,728,208,True,4.0,3.0,0.0,0.0025546089094368187,3.392500285548745e-06,6.0581623570019904e-09,8.189387693053677e-15,0.9529189859065803,0.9326617113400956
2015,density_ratio,job=management,5069,1883,True,93.0,19.0,0.008431125219446388,0.011879317540813634,1.7626452250007947e-07,3.3747131471816017e-18,5.500823266433351e-47,0.007959187778133462,5.4081926864017536e-08
2015,density_ratio,job=retired,1078,458,True,9.0,5.0,0.0,0.004569237894570831,1.1876438618801206e-06,2.4958602723944105e-10,1.867810444376051e-18,0.786015150393483,0.7492084150588244
2015,density_ratio,job=self-employed,871,295,True,3.0,3.0,0.0,0.0,1.2831870399817002e-08,4.0061919590732155e-12,1.8335831576496219e-19,0.9612009227911769,0.9923510822293
2015,density_ratio,job=services,2321,866,True,42.0,9.0,0.008177422653941394,0.013477888433197291,0.00025132126168302664,2.254413378601228e-09,1.0250787419118487e-22,0.0792830321555499,0.00026459894351963244
2015,density_ratio,job=student,446,196,True,10.0,2.0,0.012546994609774877,0.028015220118942342,0.22356448063021883,0.03247380056735852,0.00015921087511059346,0.23785363074633173,0.01568078458213613
2015,density_ratio,job=technician,4143,1528,True,21.0,16.0,0.0,0.0,1.2937732448608328e-30,2.2175752812610577e-46,5.2401555859100794e-80,0.990099093299036,0.9998369053348617
2015,density_ratio,job=unemployed,713,274,True,12.0,3.0,0.0068992874041962395,0.017299300905220492,0.02038796049142425,0.0003850905890821018,1.8501413845401414e-08,0.36467767461842765,0.05849874176779262
2015,density_ratio,job=unknown,155,66,False,,,,,,,,,
2015,density_ratio,marital=divorced,2830,1056,True,22.0,11.0,0.0,0.0010930928956548742,3.294606760475183e-16,5.190435250962277e-26,1.3831945906300354e-47,0.8405524159220492,0.9047458496474577
2015,density_ratio,marital=married,15034,5432,True,138.0,55.0,0.0,0.000570645043145956,1.6034067299516757e-67,9.977703017457197e-117,2.6736288970829883e-227,0.7600560017385818,0.8541167209480468
2015,density_ratio,marital=single,6823,2555,True,79.0,26.0,0.0015944288258519527,0.003984518884144317,6.273644190866256e-24,3.4366909699267575e-44,2.2017374807182813e-91,0.32594163903571344,0.10752871493501596
2015,density_ratio,education=primary,3892,1376,True,31.0,14.0,0.0,0.0007420881344375027,2.6929054349746796e-21,1.1400386268194373e-34,3.430010692594093e-64,0.8263476017661038,0.9165704215516334
2015,density_ratio,education=secondary,12727,4644,True,124.0,47.0,0.0,0.0013141376002911475,8.499684946986156e-54,1.5464086211525697e-94,7.969540779657782e-187,0.6261498383545648,0.6266086216385585
2015,density_ratio,education=tertiary,7067,2652,True,74.0,27.0,0.0004759638267491675,0.0027185433976311692,3.564142437184811e-28,3.690849574875642e-50,1.773651025783678e-100,0.501342498276609,0.361082262973454
2015,density_ratio,education=unknown,1001,371,True,15.0,4.0,0.005035368671732309,0.013111779543887038,0.00189127361821434,4.672303473798444e-06,2.0431765904321427e-12,0.38432212398552373,0.08293254745352113
2015,density_ratio,age=<30,2777,1046,True,50.0,11.0,0.008085900415752774,0.012863696270997595,5.7825766984203094e-05,5.192165154052233e-11,5.3139734072130026e-27,0.062286471904734596,8.457343294272828e-05
2015,density_ratio,age=30-39,9969,3637,True,98.0,37.0,0.0,0.0016333712699068922,4.3159133852581e-42,6.680777055135205e-74,4.865168411942596e-146,0.6140221616363106,0.5811077756964845
2015,density_ratio,age=40-49,6537,2319,True,58.0,24.0,0.0,0.0010396857410803137,2.1762211583463185e-31,4.574820427670183e-53,1.550001494923308e-101,0.7799928489898077,0.8359587012671359
2015,density_ratio,age=50-59,4640,1690,True,56.0,17.0,0.002089864158829676,0.005106004819826571,7.472372986849908e-16,2.3162247028170695e-29,4.686213038229178e-61,0.3035370235919819,0.09244755492718697
2015,density_ratio,age=60+,764,351,True,5.0,4.0,0.0,0.003748400743801294,6.735217513260913e-06,1.1061323413784124e-08,1.069236827515072e-14,0.8829454528305533,0.8790633122767557
2016,distance,pooled,24715,9043,True,306.0,91.0,0.0024051970238496635,0.0036382483753314935,4.762685726464312e-74,1.0025193726364629e-144,7.191011064774e-312,0.0436120652628698,0.00015443011823023208
2016,distance,y=no,23974,7967,True,274.0,80.0,0.0014434829651314175,0.002650634110346869,3.59400792486269e-81,1.1448222194406827e-152,5.15795e-319,0.16787964172849393,0.01563580972702652
2016,distance,y=yes,741,1076,True,7.0,11.0,0.0,0.007747657780394655,0.0001585451135939131,5.765668354518718e-07,2.0414361185108873e-12,0.6520739569696873,0.6104176499654901
2016,distance,job=admin.,2799,1043,True,46.0,11.0,0.006499435223979704,0.011075691945262048,4.2835485573205075e-06,9.802164224412058e-13,1.1928284859767186e-29,0.1142604524503532,0.0010391435606941987
2016,distance,job=blue-collar,5475,1984,True,57.0,20.0,0.00041511000415109977,0.0029938873756055226,2.386983194506176e-22,1.9567930029791087e-39,1.726738509746832e-78,0.509918680581064,0.3979814914446002
2016,distance,job=entrepreneur,825,305,True,9.0,4.0,0.0009182736455463735,0.00904978245305308,0.0002489787621580272,6.780604233776859e-07,9.589114822173987e-13,0.742305274008805,0.4424785902745002
2016,distance,job=housemaid,673,262,True,12.0,3.0,0.007909706275233764,0.018918789201943332,0.03598418779005383,0.001004282106135501,1.0929329704132808e-07,0.3560912883198426,0.041256690208141794
2016,distance,job=management,5104,1896,True,49.0,19.0,0.0,0.002186980496568277,6.112918305439118e-23,2.118765624987694e-39,1.4292995888337003e-76,0.6236527881302534,0.631973897865206
2016,distance,job=retired,1136,435,True,10.0,5.0,0.0,0.00493512899401818,1.1649446869448235e-06,1.806133427239829e-10,6.144065502613436e-19,0.7872781305108404,0.6984491115461491
2016,distance,job=self-employed,879,307,True,4.0,4.0,0.0,0.0003869314404449645,7.246598770115782e-08,2.774985174899892e-11,1.628154788164223e-18,0.96886819166332,0.9758921563708131
2016,distance,job=services,2353,796,True,20.0,8.0,0.0,0.002350756835604298,9.58886111707997e-13,1.1009147814144553e-20,2.571869457068029e-38,0.739662119947397,0.7954041626507489
2016,distance,job=student,415,184,True,1.0,2.0,0.0,0.0013935015540994199,4.848758610415345e-05,9.076333148058516e-07,2.39520445344616e-10,0.9713425222942761,0.9845614766853639
2016,distance,job=technician,4199,1504,True,74.0,16.0,0.00770024609033897,0.01145799107907499,3.776592655562687e-07,1.9724308145918662e-16,7.505954735250219e-41,0.0366799693857717,4.481265232632458e-06
2016,distance,job=unemployed,702,257,True,5.0,3.0,0.0,0.004966757436026032,2.9378228286277437e-05,9.058145237957138e-08,3.168218031806825e-13,0.8607206410930064,0.8301957515606581
2016,distance,job=unknown,155,70,False,,,,,,,,,
2016,distance,marital=divorced,2844,1047,True,51.0,11.0,0.008012615607552316,0.012718535251170908,4.246739767550606e-05,2.5861985070948086e-11,1.004256655289653e-27,0.06306899387562863,7.986554153504304e-05
2016,distance,marital=married,15105,5432,True,165.0,55.0,0.0009328638921488963,0.002444431113468116,3.7663384119808305e-55,3.347721681784697e-101,1.9460017215643835e-207,0.3433420530887812,0.136219383787284
2016,distance,marital=single,6766,2564,True,114.0,26.0,0.006918131955081409,0.009754593978403009,7.031894543546624e-12,1.996231009711718e-27,1.1245149508372573e-67,0.009241850051751514,1.5004561540845808e-07
2016,distance,education=primary,3771,1419,True,67.0,15.0,0.007845626779596548,0.011848299626222674,1.9269458384254907e-06,1.0109436157298561e-14,1.4564467207661358e-36,0.038117135637659866,9.454636523185422e-06
2016,distance,education=secondary,12823,4601,True,152.0,46.0,0.0018724246284099668,0.0035856769022655096,5.25288180863088e-42,1.4099443331846068e-79,1.4242088620930326e-167,0.17453306949223937,0.021597224803024468
2016,distance,education=tertiary,7126,2658,True,70.0,27.0,0.0,0.0019918715884246502,1.347035871267273e-30,2.345835855803065e-53,6.06551947274462e-105,0.6099346538434678,0.5756756821482791
2016,distance,education=unknown,995,365,True,14.0,4.0,0.004111466423024212,0.012029538929882512,0.0009792865229512353,1.9469344875054963e-06,6.394558928402233e-13,0.44602173407471113,0.13081571163981454
2016,distance,age=<30,2732,1054,True,31.0,11.0,0.0013606045816880372,0.005336873519796542,8.975316987035615e-11,5.302269248259262e-19,4.786827953340383e-38,0.4835481296003338,0.2639585737985439
2016,distance,age=30-39,10012,3558,True,133.0,36.0,0.0033172314434799445,0.00537875259225172,1.0868727859835969e-27,3.3261717065885196e-55,2.7569548916384804e-121,0.0824959231935212,0.0009216076921011754
2016,distance,age=40-49,6515,2344,True,69.0,24.0,0.000596913106506352,0.0029546837818354727,9.611656846827287e-26,6.468584004514583e-46,3.6523617524666706e-92,0.4972234857102509,0.33219418216519947
2016,distance,age=50-59,4654,1738,True,38.0,18.0,0.0,0.000695655797433686,1.2557650451033137e-24,1.710963218191188e-40,1.2860037244374098e-75,0.838604400580344,0.9120277675840502
2016,distance,age=60+,802,349,True,30.0,4.0,0.02768331696012494,0.04080468966556614,0.9110028368866296,0.4145680269819815,0.0032716194884755017,0.009692381713723889,1.6510322825025796e-09
2016,density_ratio,pooled,24715,9043,True,213.0,91.0,0.0,0.0,3.359108962625912e-117,7.559105540690435e-200,0.0,0.9037202638285924,0.9880564559464786
2016,density_ratio,y=no,23974,7967,True,223.0,80.0,0.0,0.00039170847008634235,4.840873842183064e-105,4.203115857395865e-183,0.0,0.7463091768845707,0.8690687701416048
2016,density_ratio,y=yes,741,1076,True,20.0,11.0,0.0171621750569119,0.02927236949086056,0.3777804277626782,0.040865481508673876,2.619847423328681e-05,0.006125003967766758,8.524975791673975e-05
2016,density_ratio,job=admin.,2799,1043,True,30.0,11.0,0.000725367284852815,0.004555271873750953,8.88737299580789e-12,1.9830816692262342e-20,2.921811313159715e-40,0.562128010003607,0.3762942921094957
2016,density_ratio,job=blue-collar,5475,1984,True,46.0,20.0,0.0,0.0007374021608337243,5.825773721937303e-28,1.8763583969916306e-46,1.5764722429502208e-87,0.7969960294092391,0.8981760591828447
2016,density_ratio,job=entrepreneur,825,305,True,16.0,4.0,0.009488827670645853,0.019502645814930317,0.04237278116080366,0.0007764574917828142,1.88768459081497e-08,0.3359816838949313,0.01037252291166034
2016,density_ratio,job=housemaid,673,262,True,7.0,3.0,0.0004052411184654862,0.009542828832543582,0.000656035386449004,4.735823434364744e-06,6.840989737126961e-11,0.7021729964299238,0.5099005851510381
2016,density_ratio,job=management,5104,1896,True,57.0,19.0,0.0011795066654000815,0.003944412415406409,3.3306098394691742e-19,1.2110566081096237e-34,2.405536091524671e-70,0.39618314608819194,0.21835995721828172
2016,density_ratio,job=retired,1136,435,True,15.0,5.0,0.0032365912647602784,0.010363102652787963,0.0001958940823470843,1.2515327604745648e-07,3.3722568727710308e-15,0.5073815569769333,0.17234769376921769
2016,density_ratio,job=self-employed,879,307,True,8.0,4.0,0.0,0.006425847545978279,2.6784315108416512e-05,3.1928369046637404e-08,9.78837867791055e-15,0.8246130006487685,0.6520445177690051
2016,density_ratio,job=services,2353,796,True,10.0,8.0,0.0,0.0,1.4794823273753413e-19,9.166809347490769e-29,3.184736727916773e-48,0.9795310813776715,0.9994508752356266
2016,density_ratio,job=student,415,184,True,6.0,2.0,0.0045028599245466715,0.018520530501443363,0.035287337134919106,0.002539839641715387,4.947958943200141e-06,0.5332486450471936,0.23803712113588923
2016,density_ratio,job=technician,4199,1504,True,31.0,16.0,0.0,0.0,2.5807763540842498e-24,4.7241378418938196e-39,2.3869788550025138e-71,0.9110052889860301,0.9676004560161676
2016,density_ratio,job=unemployed,702,257,True,3.0,3.0,0.0,0.0010179276027723664,1.146944915837811e-06,2.0116721630188007e-09,3.090931987218621e-15,0.9526393228192851,0.9713590757039612
2016,density_ratio,job=unknown,155,70,False,,,,,,,,,
2016,density_ratio,marital=divorced,2844,1047,True,29.0,11.0,0.00019889471366264514,0.003916666702810225,1.246457290329042e-12,1.3135610355116054e-21,4.9868434139312945e-42,0.613647383479049,0.48316861738789374
2016,density_ratio,marital=married,15105,5432,True,139.0,55.0,0.0,0.0005919765714677158,1.1907191974643057e-67,4.812925329743483e-117,4.494774166954535e-228,0.7553539815171832,0.8478592223407828
2016,density_ratio,marital=single,6766,2564,True,62.0,26.0,0.0,0.001322147131403123,2.160592226917708e-31,1.417019865650324e-53,2.2223059177505864e-103,0.7148803843702808,0.7715910202684538
2016,density_ratio,education=primary,3771,1419,True,32.0,15.0,0.0,0.0013954982196147066,1.439448277391126e-19,2.8167794480047e-32,1.6033428416133658e-60,0.8098140921755126,0.8457597812430981
2016,density_ratio,education=secondary,12823,4601,True,80.0,46.0,0.0,0.0,1.934642208852947e-80,2.905918236810206e-127,1.5669675823716098e-228,0.9953938397035222,0.9999982202098717
2016,density_ratio,education=tertiary,7126,2658,True,86.0,27.0,0.0020893753703183967,0.004466093132763357,1.7406826919332407e-23,3.378723112730218e-44,7.657206749985519e-93,0.25093930419062244,0.04819995189957035
2016,density_ratio,education=unknown,995,365,True,30.0,4.0,0.02035429673620628,0.030984352554572735,0.5740748872586778,0.0675317686871086,1.3396353329403003e-05,0.028263313392608458,1.8553224029437698e-07
2016,density_ratio,age=<30,2732,1054,True,19.0,11.0,0.0,0.00019000796254375573,4.5283942486382706e-17,8.080850092289431e-27,4.673270833325986e-48,0.8984856785955293,0.961432129975135
2016,density_ratio,age=30-39,10012,3558,True,76.0,36.0,0.0,0.0,1.811235599295772e-54,2.7045404046834672e-89,7.118620846523127e-166,0.9356562075240452,0.9948857958146616
2016,density_ratio,age=40-49,6515,2344,True,67.0,24.0,0.0002868283758537016,0.0026144384717363524,1.1324486085534803e-26,4.2289692065951523e-47,1.0239090594480442e-93,0.5473820508983559,0.4255050781259886
2016,density_ratio,age=50-59,4654,1738,True,35.0,18.0,0.0,0.0,2.1652135997514328e-26,1.2206560306702497e-42,2.5797869250583634e-78,0.8955307318033137,0.9666510112779104
2016,density_ratio,age=60+,802,349,True,12.0,4.0,0.005012720723443915,0.01427281087387554,0.005174748702920981,4.0615880333582714e-05,3.14169334549162e-10,0.4378703694561666,0.11228319495488488
2017,distance,pooled,24757,9043,True,264.0,91.0,0.0006703542269240858,0.0018195027214314306,4.352908158263775e-92,2.344046818561843e-168,0.0,0.3403251468758678,0.15449601238879693
2017,distance,y=no,24014,7945,True,205.0,80.0,0.0,0.0,5.23024691435281e-115,1.4506603699208167e-195,0.0,0.9066729689679783,0.9908872772317722
2017,distance,y=yes,743,1098,True,5.0,11.0,0.0,0.004138383027847287,1.1131788582820938e-05,2.2632397289959698e-08,3.382356733510774e-14,0.841698031486478,0.8640455806990271
2017,distance,job=admin.,2868,988,True,28.0,10.0,0.0,0.0033949316050738533,2.508664628425281e-13,1.5461371326038055e-22,2.339598840307239e-43,0.6225178316458015,0.5761188061405411
2017,distance,job=blue-collar,5490,1945,True,39.0,20.0,0.0,0.0,2.9129363958780015e-32,1.0233086894933803e-51,3.2500572001863213e-94,0.9309023669931714,0.9900206601690046
2017,distance,job=entrepreneur,830,295,True,18.0,3.0,0.011804794937325058,0.022212238091191428,0.0973208365177,0.0028602989575612367,1.3984453154611646e-07,0.15705597962587445,0.002222721665008021
2017,distance,job=housemaid,697,250,True,9.0,3.0,0.0029419010767647784,0.012549737582063618,0.002850258661875612,2.8038969557035872e-05,5.567751787304892e-10,0.605286221863953,0.2663312158642293
2017,distance,job=management,5076,1905,True,45.0,20.0,0.0,0.0013656375804228496,9.38294784964238e-25,1.335581861943611e-41,2.971804584884125e-79,0.7826321142747321,0.8101413026294871
2017,distance,job=retired,1122,453,True,27.0,5.0,0.014206233457570355,0.02326644621492543,0.14779839138651285,0.0027804749509494214,1.3297925898717796e-08,0.06648609568732586,4.0626484398718335e-05
2017,distance,job=self-employed,893,303,True,10.0,4.0,0.001210311400680941,0.009010712715656554,0.00017961256997286388,3.260046035903545e-07,1.7035783577574745e-13,0.7325379161158583,0.403322132714055
2017,distance,job=services,2366,805,True,22.0,9.0,0.0,0.0032840043191399246,8.418990871684371e-12,1.514906020164536e-19,6.259576430923344e-37,0.7560849254438026,0.6623221273198023
2017,distance,job=student,423,196,True,11.0,2.0,0.016166392052916877,0.033007032343201695,0.391765908209373,0.08786780089040594,0.0009887251913117121,0.16565265232390292,0.004075004419385511
2017,distance,job=technician,4184,1574,True,54.0,16.0,0.0029356664155899335,0.006225891753570874,4.312262871187534e-13,7.800719153282914e-25,8.89598848166375e-53,0.2417634212236662,0.03910455016964437
2017,distance,job=unemployed,656,264,True,3.0,3.0,0.0,0.0017947825095456648,3.8012709868787187e-06,1.0657974249319744e-08,4.2586130918475e-14,0.9400202463760415,0.959524396844161
2017,distance,job=unknown,152,65,False,,,,,,,,,
2017,distance,marital=divorced,2856,1066,True,39.0,11.0,0.0036923860453272218,0.007877465744579721,1.2232251973045965e-08,2.08557369681585e-16,4.1308899311502383e-35,0.2563584420332217,0.035587701724297996
2017,distance,marital=married,15022,5417,True,132.0,55.0,0.0,0.00014768276718122168,1.3710025024179681e-70,1.6327286412677445e-120,4.396175761536887e-232,0.8386861993465556,0.9399883336611286
2017,distance,marital=single,6879,2560,True,77.0,26.0,0.001205542854038275,0.0035496606076644965,3.0539484933033337e-25,5.2366044214626604e-46,4.4855840120539966e-94,0.38037478093905763,0.17432226981166662
2017,distance,education=primary,3815,1406,True,37.0,15.0,0.0,0.0027670960545907036,2.3582495828982445e-17,1.274654998714858e-29,2.397752572830168e-57,0.6872864128179956,0.596218639382725
2017,distance,education=secondary,12850,4592,True,125.0,46.0,0.0,0.0012892422800157735,2.1311985216990213e-54,1.4784092910942364e-95,8.991759455655085e-189,0.6067316088693049,0.6337925660829571
2017,distance,education=tertiary,7082,2667,True,86.0,27.0,0.0021651134331168212,0.004556489078408138,3.8713223348451626e-23,1.1782907396526412e-43,6.671236780071453e-92,0.23677549516158486,0.043007641495391054
2017,distance,education=unknown,1010,378,True,26.0,4.0,0.0159015901590159,0.025798731001656035,0.25797953792605066,0.010602404831207246,3.2721307261130845e-07,0.057440980605826884,1.842044784356153e-05
2017,distance,age=<30,2769,1026,True,21.0,11.0,0.0,0.0009119554862667738,3.3322414294108957e-16,7.310482042814985e-26,4.547354340777634e-47,0.8712950794208543,0.9202282636670767
2017,distance,age=30-39,9968,3628,True,108.0,37.0,0.0008431019666974713,0.0027282233419474475,2.1511608434532027e-37,6.452906513995997e-68,3.3334715390384694e-138,0.4163654113061759,0.21372031322081644
2017,distance,age=40-49,6503,2346,True,42.0,24.0,0.0,0.0,1.1905451553078706e-40,3.1606074672346903e-64,2.4736540019408744e-115,0.9720024230090688,0.9990929553091789
2017,distance,age=50-59,4748,1660,True,71.0,17.0,0.0050037017181077835,0.008271523648300496,2.4213217330900908e-11,2.0051474286062582e-23,2.41266217664694e-53,0.0945343151321222,0.0008040250060814811
2017,distance,age=60+,769,383,True,6.0,4.0,0.0,0.005395234555581017,2.460138382418701e-05,5.091045268368514e-08,6.69539172255155e-14,0.789544467403441,0.7800746669891321
2017,density_ratio,pooled,24757,9043,True,154.0,91.0,0.0,0.0,6.432701115298187e-154,2.3718709772146034e-244,0.0,0.9998641827478477,0.9999999999443284
2017,density_ratio,y=no,24014,7945,True,191.0,80.0,0.0,0.0,5.959377849230253e-123,2.6032673452885353e-205,0.0,0.9662166192127513,0.9995641551562993
2017,density_ratio,y=yes,743,1098,True,6.0,11.0,0.0,0.005935362214792908,4.438738482633261e-05,1.195629220088715e-07,2.6951742310462536e-13,0.7469292033339392,0.7521843863287805
2017,density_ratio,job=admin.,2868,988,True,23.0,10.0,0.0,0.0013562719650965591,5.382408095306018e-16,7.703354742695258e-26,1.419198807551718e-47,0.7965981145379639,0.8796385398102924
2017,density_ratio,job=blue-collar,5490,1945,True,28.0,20.0,0.0,0.0,6.1223458579934555e-40,8.392443912463217e-61,2.5278081703663942e-105,0.9939214124314749,0.9999782477277491
2017,density_ratio,job=entrepreneur,830,295,True,8.0,3.0,0.0,0.007397736661689291,7.608484463245642e-05,1.489170061787377e-07,1.2595559251614332e-13,0.6796318292252739,0.5889490127764424
2017,density_ratio,job=housemaid,697,250,True,3.0,3.0,0.0,0.0010974182380141973,1.307263237939923e-06,2.4128484807901906e-09,4.113250725384559e-15,0.9550650870571,0.9702523910344569
2017,density_ratio,job=management,5076,1905,True,26.0,20.0,0.0,0.0,5.863020034852543e-37,3.0977649643370656e-56,2.2192009471799202e-97,0.9943523907115739,0.9999549756408778
2017,density_ratio,job=retired,1122,453,True,10.0,5.0,0.0,0.005122161870099045,1.5782812283505737e-06,2.8208668010485476e-10,1.2829851062082108e-18,0.7580353432124847,0.6840419026116353
2017,density_ratio,job=self-employed,893,303,True,5.0,4.0,0.0,0.0017539448239530181,2.8706306379933427e-07,1.267660261605357e-10,8.414766677019627e-18,0.9490885359997926,0.9434928887814761
2017,density_ratio,job=services,2366,805,True,20.0,9.0,0.0,0.0022824719885739956,7.213228933761973e-13,7.252454997475887e-21,1.2929844650785547e-38,0.8219680019095097,0.8027403825493031
2017,density_ratio,job=student,423,196,True,5.0,2.0,0.0018387181507748878,0.014840234142718848,0.012860886826052739,0.0006581900176004074,7.333413256975455e-07,0.6092551206912613,0.41622469820101643
2017,density_ratio,job=technician,4184,1574,True,43.0,16.0,0.0002800471251714086,0.003265540423286917,1.0319059722079469e-17,7.460940644662084e-31,8.198250882166999e-61,0.5519725272091203,0.44920702918885486
2017,density_ratio,job=unemployed,656,264,True,8.0,3.0,0.00221729490022173,0.012016341789178136,0.0024791662467564188,2.7943564909644074e-05,8.607479344378759e-10,0.6080043560293105,0.33570881226056365
2017,density_ratio,job=unknown,152,65,False,,,,,,,,,
2017,density_ratio,marital=divorced,2856,1066,True,17.0,11.0,0.0,0.0,1.0705636621679352e-19,2.992398931934171e-30,5.641737591757377e-53,0.947058017292064,0.992434093195401
2017,density_ratio,marital=married,15022,5417,True,99.0,55.0,0.0,0.0,2.338694750690955e-90,1.585438037912706e-144,3.500164678266525e-262,0.9955845797569283,0.9999967708070895
2017,density_ratio,marital=single,6879,2560,True,38.0,26.0,0.0,0.0,1.937378731887291e-47,3.351179245631859e-73,1.9141301846686767e-128,0.9935885878995206,0.9999816914610772
2017,density_ratio,education=primary,3815,1406,True,35.0,15.0,0.0,0.0021670694892412666,2.2741450254930868e-18,6.840155001018878e-31,5.531411379325358e-59,0.7471232239718861,0.7178842317777123
2017,density_ratio,education=secondary,12850,4592,True,86.0,46.0,0.0,0.0,1.1080469646767863e-76,7.458511470373891e-123,2.9280232158381823e-223,0.9885100124072493,0.999973702671356
2017,density_ratio,education=tertiary,7082,2667,True,36.0,27.0,0.0,0.0,3.7256308038775283e-51,4.457615644883372e-78,1.5906230627704618e-135,0.9974079335439728,0.9999983047172337
2017,density_ratio,education=unknown,1010,378,True,9.0,4.0,0.0,0.0055536502259017125,5.279163211951101e-06,2.2129573830812003e-09,6.786445837661671e-17,0.7353969530377129,0.6794918588261423
2017,density_ratio,age=<30,2769,1026,True,15.0,11.0,0.0,0.0,3.269371197378306e-20,1.2389781987800146e-30,6.145620170533477e-53,0.9720571794210742,0.9968997957362202
2017,density_ratio,age=30-39,9968,3628,True,67.0,37.0,0.0,0.0,1.1008360194794227e-59,1.8012914385655254e-95,2.602496869150282e-173,0.9828922747037052,0.9997979669866051
2017,density_ratio,age=40-49,6503,2346,True,31.0,24.0,0.0,0.0,1.0008983325043142e-48,1.0322444252014405e-73,7.632620600454185e-127,0.9981407036155613,0.9999991200485496
2017,density_ratio,age=50-59,4748,1660,True,41.0,17.0,0.0,0.0012017835819534643,7.574095711326427e-24,9.530149134515705e-40,3.600866436145929e-75,0.7750506112985094,0.8461101940015473
2017,density_ratio,age=60+,769,383,True,5.0,4.0,0.0,0.003658675886582843,5.972758559757947e-06,9.32286262345284e-09,8.123747896502505e-15,0.8573773473289834,0.8824229485127644
2018,distance,pooled,24711,9043,True,317.0,91.0,0.002856863728540309,0.004110602532078746,8.06372087662351e-70,4.600704531126872e-139,3.839042222609251e-304,0.021124841015576597,1.0138484974309798e-05
2018,distance,y=no,23970,7970,True,270.0,80.0,0.0012768485859850054,0.0024759652828872684,7.54259368664154e-83,7.651138836688308e-155,6.87e-322,0.19872915592934653,0.028252102435948893
2018,distance,y=yes,741,1073,True,10.0,11.0,0.0035305824779508993,0.012912579078547993,0.003041807211017553,2.5362770123711488e-05,3.0543897954625187e-10,0.3367160331040193,0.2124868150764862
2018,distance,job=admin.,2809,1039,True,49.0,11.0,0.007519121438665759,0.012202811697721805,2.2152712153143365e-05,1.083118079298765e-11,3.761144970046981e-28,0.08046923655078835,0.0002029852849255917
2018,distance,job=blue-collar,5560,1859,True,49.0,19.0,0.0,0.0011803869602368415,4.059126726260249e-27,1.3250756241131129e-45,6.755178397136009e-87,0.7591698360705963,0.8303937887017857
2018,distance,job=entrepreneur,832,324,True,6.0,4.0,0.0,0.004225970213255868,5.743132303790903e-06,6.268971998452092e-09,2.2323698844061527e-15,0.8824318117576357,0.8376998304271241
2018,distance,job=housemaid,685,250,True,8.0,3.0,0.0016957900169578992,0.011084401761805534,0.001426866598469983,1.2030231568429767e-05,2.0379259465428065e-10,0.664981306173056,0.37883415031217754
2018,distance,job=management,5117,1921,True,61.0,20.0,0.0019404520088514617,0.004780575985094435,1.2588824999076018e-17,1.2965481909472125e-32,1.0656324719572538e-67,0.34920745162482797,0.09740361061217669
2018,distance,job=retired,1117,479,True,15.0,5.0,0.0034634618340974644,0.010709926214283178,0.0002729413919630392,2.1107427331245763e-07,8.422857298660765e-15,0.4150410025599387,0.1575243527563652
2018,distance,job=self-employed,869,313,True,8.0,4.0,0.0,0.006615323883535168,3.3207824630574474e-05,4.3804340669485645e-08,1.652057842889472e-14,0.811362805802563,0.6396328635718501
2018,distance,job=services,2336,836,True,35.0,9.0,0.005033208800332087,0.009915355491210202,2.6447539616515037e-06,2.7685611765668614e-12,4.965771708325584e-27,0.23921242738945808,0.014084874822782012
2018,distance,job=student,432,190,True,22.0,2.0,0.04133931911709689,0.06254878716599632,0.9939437899437498,0.9025096064998697,0.262952989180988,0.009246765315105553,9.760230535908273e-10
2018,distance,job=technician,4146,1463,True,41.0,15.0,0.0,0.0028405279689471593,2.4487367752352248e-18,1.4522891016760083e-31,1.5118097994244478e-61,0.6160535336037212,0.5496395885092134
2018,distance,job=unemployed,658,300,True,10.0,3.0,0.005250069079856314,0.0158000809004144,0.012329746615455366,0.00023426320856507335,1.553635245708224e-08,0.3792489812657291,0.12850889377799127
2018,distance,job=unknown,150,69,False,,,,,,,,,
2018,distance,marital=divorced,2835,1096,True,25.0,11.0,0.0,0.00231769613350834,1.4399844177981144e-14,5.1789976356017494e-24,4.401242986835653e-45,0.7138105334590135,0.7618471994599993
2018,distance,marital=married,15072,5427,True,173.0,55.0,0.001493169486800059,0.0030412176692124777,2.0731563555389033e-51,2.755805231176736e-96,9.505750487286404e-201,0.23317955790817266,0.03954821670851182
2018,distance,marital=single,6804,2520,True,87.0,26.0,0.0028147435554842955,0.005315848629285303,1.3366664036021125e-20,9.35737716481162e-40,2.6305259121849304e-85,0.19573404609769904,0.014718419175265533
2018,distance,education=primary,3851,1361,True,60.0,14.0,0.005636736096356974,0.009374530303017303,9.211722944317139e-09,2.834587710670338e-18,4.0927314672884867e-42,0.09644610381964568,0.000756578601812998
2018,distance,education=secondary,12824,4560,True,171.0,46.0,0.0033680535863941973,0.005175738679204337,9.564502434150478e-35,6.968815872332289e-70,2.184102457292307e-154,0.05047077528259673,0.00016899764373225947
2018,distance,education=tertiary,7021,2756,True,83.0,28.0,0.001840078609769537,0.004214473279216061,7.23257325986566e-24,1.6983869709848619e-44,9.608948243914876e-93,0.28040924009155194,0.07304664725150697
2018,distance,education=unknown,1015,366,True,11.0,4.0,0.000845897397621535,0.007954283848575678,4.489897065825656e-05,3.150924832945059e-08,1.991181544605427e-15,0.6363657229436406,0.43581317130228964
2018,distance,age=<30,2774,1014,True,39.0,11.0,0.004100121619948584,0.008407762693864508,4.7659401880617085e-08,1.868217057302746e-15,2.029712604166608e-33,0.277753106845507,0.024479891370374252
2018,distance,age=30-39,9940,3607,True,125.0,37.0,0.0026014673901997853,0.004620439206062839,4.071027457802547e-30,2.4577212687101463e-58,3.06986070616357e-125,0.15673816915437197,0.007133880098358508
2018,distance,age=40-49,6515,2354,True,97.0,24.0,0.004938099335643465,0.007678324711893296,4.1618652649459725e-15,1.0497809451158541e-31,8.272875270531284e-73,0.054090127197065144,0.00012504950695059312
2018,distance,age=50-59,4681,1689,True,37.0,17.0,0.0,0.0003894355553725095,1.8220009442321006e-25,1.403325522611811e-41,3.939454620712147e-77,0.8380871028176364,0.939459121651009
2018,distance,age=60+,801,379,True,19.0,4.0,0.01385893895257191,0.024860885999845303,0.18319250783386382,0.009092785109565453,1.1881180589044154e-06,0.09228969257228906,0.0006131844332179806
2018,density_ratio,pooled,24711,9043,True,203.0,91.0,0.0,0.0,9.56249991182123e-123,1.1559138977566752e-206,0.0,0.9523097271334481,0.9983236858672891
2018,density_ratio,y=no,23970,7970,True,250.0,80.0,0.0004340442388001829,0.0015910092792494328,8.452076254528397e-92,2.2861414175268213e-166,0.0,0.4106195528778668,0.2602782480919448
2018,density_ratio,y=yes,741,1073,True,5.0,11.0,0.0,0.004176672720211384,1.1675274487584986e-05,2.4224764218991697e-08,3.773697235155088e-14,0.8511570467241505,0.8625365417802959
2018,density_ratio,job=admin.,2809,1039,True,25.0,11.0,0.0,0.0024324396078875647,2.5181854667306345e-14,1.181101155584916e-23,1.7236110343755582e-44,0.7537591522373602,0.7466894294204784
2018,density_ratio,job=blue-collar,5560,1859,True,70.0,19.0,0.0026160889470241986,0.005393147060757675,1.5161526054429175e-17,2.375063812576279e-33,8.724362698925175e-71,0.2487710398747795,0.03403390445363633
2018,density_ratio,job=entrepreneur,832,324,True,4.0,4.0,0.0,0.0009775626285729515,2.4319194500383956e-07,1.5044324517196654e-10,2.3444626648793082e-17,0.9566078301574111,0.9665370973304814
2018,density_ratio,job=housemaid,685,250,True,1.0,3.0,0.0,0.0,2.203847688303469e-08,2.6055042714057795e-11,2.4976659156909168e-17,0.9949785175792347,0.9989764517989601
2018,density_ratio,job=management,5117,1921,True,52.0,20.0,0.0001638428451013957,0.0028147551260547755,1.3658277413340936e-21,1.001100262676427e-37,1.832344828893932e-74,0.5963805662890533,0.4723786917055462
2018,density_ratio,job=retired,1117,479,True,5.0,5.0,0.0,0.0,9.645174543684853e-10,4.328922835655901e-14,2.730595788317663e-23,0.9530895645710366,0.9868629660141767
2018,density_ratio,job=self-employed,869,313,True,8.0,4.0,0.0,0.006615323883535168,3.3207824630574474e-05,4.3804340669485645e-08,1.652057842889472e-14,0.811362805802563,0.6396328635718501
2018,density_ratio,job=services,2336,836,True,17.0,9.0,0.0,0.0009049487195712833,2.492016153518329e-14,1.4200568259091054e-22,1.3381330333238383e-40,0.8797821752563746,0.9291643825146733
2018,density_ratio,job=student,432,190,True,10.0,2.0,0.013280957725402168,0.029240438132862877,0.25884998950526095,0.042709557457733305,0.0002767206992676153,0.23737796883734355,0.012837940604132276
2018,density_ratio,job=technician,4146,1463,True,29.0,15.0,0.0,0.0,4.943203159195528e-25,8.645955114995477e-40,5.652928520344509e-72,0.9142250166217126,0.9828530877218071
2018,density_ratio,job=unemployed,658,300,True,11.0,3.0,0.006785176997942954,0.017696384884863737,0.024309669989176587,0.0006030809525541889,5.976090090153476e-08,0.31455310058904995,0.07039806943985903
2018,density_ratio,job=unknown,150,69,False,,,,,,,,,
2018,density_ratio,marital=divorced,2835,1096,True,34.0,11.0,0.0020130760871501616,0.005994883505035188,2.3187387760370715e-10,1.1475954409597195e-18,4.3023117697574983e-38,0.37157849205463206,0.16477219176075142
2018,density_ratio,marital=married,15072,5427,True,130.0,55.0,0.0,0.0,3.8241450706301323e-72,1.5089963899120405e-122,6.134401058242885e-235,0.862094238575782,0.9613331901202972
2018,density_ratio,marital=single,6804,2520,True,57.0,26.0,0.0,0.000438765448241536,1.9035629828924608e-34,1.9365885155234077e-57,1.655832740018365e-108,0.8437652217033454,0.9233433800223437
2018,density_ratio,education=primary,3851,1361,True,32.0,14.0,0.0,0.0011570135082249655,2.492565330878627e-20,2.1524032108829786e-33,2.3187973068733503e-62,0.8014640149346486,0.8738625206474038
2018,density_ratio,education=secondary,12824,4560,True,120.0,46.0,0.0,0.0008897994929289272,1.1098688371138687e-56,2.2891985983378713e-98,2.8655650807688773e-192,0.7033222756520334,0.7793426549735054
2018,density_ratio,education=tertiary,7021,2756,True,59.0,28.0,0.0,0.00043146672716200794,2.1648731705133924e-35,4.30711997807216e-59,9.37828840562374e-112,0.8298506088537863,0.9230577320920246
2018,density_ratio,education=unknown,1015,366,True,17.0,4.0,0.006816937851420608,0.01516878510749057,0.005885820848056543,2.19351083906827e-05,1.629223528232738e-11,0.30836704653011004,0.029752119127649523
2018,density_ratio,age=<30,2774,1014,True,19.0,11.0,0.0,3.444590142602889e-05,1.692560930091498e-17,1.9657900697752234e-27,4.7444135993054155e-49,0.9208998432914377,0.9673553810920643
2018,density_ratio,age=30-39,9940,3607,True,111.0,37.0,0.0011787899111842764,0.003092598352317517,7.781536837456167e-36,7.539860055228785e-66,2.489688057521846e-135,0.36552613673409523,0.13233344007557474
2018,density_ratio,age=40-49,6515,2354,True,50.0,24.0,0.0,0.0,1.0584959977526587e-35,2.6337607673084418e-58,4.761230049148116e-108,0.8986174106918314,0.9779714974046324
2018,density_ratio,age=50-59,4681,1689,True,39.0,17.0,0.0,0.0008771109069407556,2.5487955996518737e-24,3.5350876864315863e-40,2.3120701750665835e-75,0.7923147864058411,0.8915017161317634
2018,density_ratio,age=60+,801,379,True,3.0,4.0,0.0,0.0,8.377904918597023e-08,5.3483462261162614e-11,1.0495661543414163e-17,0.9618077317356833,0.9866717113535903
2019,distance,pooled,24685,9043,True,272.0,91.0,0.0010291286369876612,0.002197733261801395,6.699070280155077e-88,8.079327983510591e-163,0.0,0.24532481185886165,0.0591258896532924
2019,distance,y=no,23944,7981,True,254.0,80.0,0.0006142278110203268,0.0017810167408027356,9.837344964862764e-90,1.136562099101497e-163,0.0,0.35503029302051636,0.18007465762579078
2019,distance,y=yes,741,1062,True,5.0,11.0,0.0,0.004176672720211384,1.1675274487584986e-05,2.4224764218991697e-08,3.773697235155088e-14,0.8558075319738242,0.8625365417802959
2019,distance,job=admin.,2829,1032,True,50.0,11.0,0.007751605842804148,0.012442579802860794,2.9840977838872335e-05,1.5879434929259583e-11,5.536894770292851e-28,0.07673593468067243,0.00013052917941110525
2019,distance,job=blue-collar,5469,1927,True,65.0,20.0,0.0019042130945586791,0.004637278163925695,8.265633986715732e-19,7.558874782365831e-35,2.226435149157484e-72,0.34734777130066125,0.09374326058493711
2019,distance,job=entrepreneur,827,298,True,7.0,3.0,0.0,0.005898488422599981,2.443447479040426e-05,3.7215280834258105e-08,2.2197994782996678e-14,0.7407950276773252,0.7197777864291199
2019,distance,job=housemaid,686,263,True,6.0,3.0,0.0,0.007262143846166012,0.00015809011218788894,7.582937774844436e-07,5.565605596784005e-12,0.7809709094201074,0.6822968197816633
2019,distance,job=management,5113,1869,True,48.0,19.0,0.0,0.0019450957776188079,1.5832911333726277e-23,3.730067216533076e-40,1.3669008553082606e-77,0.6738649581411107,0.6890188163649542
2019,distance,job=retired,1139,422,True,10.0,5.0,0.0,0.004895646867417562,1.0913541130316322e-06,1.6412507966153523e-10,5.246267884771558e-19,0.8043149228265591,0.7014824187369202
2019,distance,job=self-employed,835,332,True,15.0,4.0,0.008044517026552954,0.017704034019508978,0.02196454208708961,0.0002800418368771016,3.7097614706830067e-09,0.33255303017579335,0.02338610283145635
2019,distance,job=services,2347,842,True,30.0,9.0,0.0028103790353470803,0.007371412264643099,4.2208958926154186e-08,9.367889968852607e-15,1.6489224382239403e-30,0.39569866242235874,0.10830312100292819
2019,distance,job=student,439,174,True,7.0,2.0,0.00600538413750259,0.019940053566255243,0.04930458355599614,0.0036353208340483773,6.429503554676451e-06,0.505917470580787,0.15411957421278646
2019,distance,job=technician,4163,1557,True,56.0,16.0,0.0034867046637404547,0.006845499548269954,3.3029665242904564e-12,1.3272369816961944e-23,5.443334087014811e-51,0.20635642769167437,0.018763799402076703
2019,distance,job=unemployed,677,268,True,10.0,3.0,0.004819241156021067,0.015076924077291333,0.009045854008921952,0.0001424497669765998,6.396913242863167e-09,0.47211165403655797,0.1459064511459571
2019,distance,job=unknown,161,59,False,,,,,,,,,
2019,distance,marital=divorced,2854,1069,True,28.0,11.0,0.0,0.003461013567383745,3.346319178815196e-13,2.3791292074603184e-22,4.8163887596220926e-43,0.6327690634004501,0.5658401711793355
2019,distance,marital=married,15116,5379,True,157.0,54.0,0.00039024807482071337,0.0018667863327780606,6.914512059568968e-59,5.145933868366109e-106,7.968314752253552e-214,0.44986659910777604,0.3273304792983844
2019,distance,marital=single,6715,2595,True,97.0,26.0,0.004490173514745368,0.007149491648097921,1.830471430366858e-16,6.000995126534824e-34,7.386723508556491e-77,0.054680598454007,0.00034027411510617763
2019,distance,education=primary,3882,1365,True,40.0,14.0,0.0003070374013186995,0.0034264104039803257,1.6967407002731812e-16,1.113809244711719e-28,1.8443833518675186e-56,0.5654551066520423,0.446020358164386
2019,distance,education=secondary,12725,4635,True,144.0,47.0,0.001329602508384433,0.003013998160359999,1.4583787599986438e-44,1.0032524889715358e-82,2.616410135744058e-171,0.28558231904496395,0.07591809036950285
2019,distance,education=tertiary,7079,2656,True,85.0,27.0,0.002027621889184257,0.004407645028732082,1.62388292398685e-23,3.796986635677476e-44,1.4984505315375087e-92,0.2601640624031272,0.05390220971425699
2019,distance,education=unknown,999,387,True,10.0,4.0,1.0111121222232036e-05,0.0069899354104166695,2.1292979345688684e-05,1.3245878121727726e-08,7.714800761801564e-16,0.6519740316837487,0.5414420057138509
2019,distance,age=<30,2718,1074,True,22.0,11.0,0.0,0.0015535643434390527,4.0553049820552936e-15,2.0066470768885454e-24,5.494566564229402e-45,0.8006698477272236,0.8651079156216398
2019,distance,age=30-39,9876,3641,True,116.0,37.0,0.0017632787985157356,0.003727955005924296,3.407422117774401e-33,2.7813283779506356e-62,2.899758081958202e-130,0.2505279653143021,0.04797869148411891
2019,distance,age=40-49,6580,2324,True,62.0,24.0,0.0,0.0016446912943768454,1.0705554837699717e-29,4.7119208977934474e-51,3.5493504527154297e-99,0.6986976626383838,0.6978287826296279
2019,distance,age=50-59,4704,1656,True,72.0,17.0,0.005359719645433931,0.008678014693876817,9.519961221276568e-11,1.6514725289525393e-22,7.55842777469527e-52,0.08067193492452439,0.0004021783820563879
2019,distance,age=60+,807,348,True,7.0,4.0,0.0,0.0062934920873795415,3.799645359379713e-05,7.087211431474669e-08,6.398070941166958e-14,0.7877805011367929,0.6963489970021217
2019,density_ratio,pooled,24685,9043,True,178.0,91.0,0.0,0.0,2.0749833032452378e-137,1.9749003635101317e-224,0.0,0.9956259910853226,0.9999984152190583
2019,density_ratio,y=no,23944,7981,True,174.0,80.0,0.0,0.0,1.6698286611459557e-132,9.670111339423495e-217,0.0,0.9922510936636707,0.9999964851968718
2019,density_ratio,y=yes,741,1062,True,10.0,11.0,0.0035305824779508993,0.012912579078547993,0.003041807211017553,2.5362770123711488e-05,3.0543897954625187e-10,0.34542349888928797,0.2124868150764862
2019,density_ratio,job=admin.,2829,1032,True,15.0,11.0,0.0,0.0,7.315031253592193e-21,1.5000621932197202e-31,2.1341990501743788e-54,0.9743801453392779,0.997747578830735
2019,density_ratio,job=blue-collar,5469,1927,True,37.0,20.0,0.0,0.0,2.484267755808727e-33,6.001476351449196e-53,1.2655305764668768e-95,0.9529801237914481,0.9954361505912066
2019,density_ratio,job=entrepreneur,827,298,True,12.0,3.0,0.0045558364784483284,0.013539329561134553,0.0034380049052996223,2.104761387438329e-05,9.733715645095202e-11,0.4077269126379293,0.13130251869948448
2019,density_ratio,job=housemaid,686,263,True,4.0,3.0,0.0,0.0033265289477068948,9.640687577571128e-06,2.6399632734675433e-08,8.5342067692562e-14,0.9024566182963168,0.9117289462370434
2019,density_ratio,job=management,5113,1869,True,47.0,19.0,0.0,0.0017245705436202906,4.839451886124638e-24,8.496280753503448e-41,2.03965795816417e-78,0.7009653141567682,0.7380973487207553
2019,density_ratio,job=retired,1139,422,True,12.0,5.0,0.0005409671783684069,0.007084925780877691,1.0754141544795123e-05,2.857153710363045e-09,2.0931163166069777e-17,0.7006849369441968,0.4674174536548496
2019,density_ratio,job=self-employed,835,332,True,1.0,4.0,0.0,0.0,2.849795706280558e-10,7.248661933088031e-14,3.0590528757073465e-21,0.9981764329676149,0.9997733334215546
2019,density_ratio,job=services,2347,842,True,14.0,9.0,0.0,0.0,2.036454498846948e-16,4.320593683802887e-25,9.165298065334744e-44,0.9433474821139757,0.9864515828156815
2019,density_ratio,job=student,439,174,True,5.0,2.0,0.0014035572122132493,0.013936939476847047,0.009386201386491773,0.0004097183030656877,3.2862526816740954e-07,0.6839288726604769,0.4472734854658712
2019,density_ratio,job=technician,4163,1557,True,34.0,16.0,0.0,0.0008672608176460607,3.4541243607549286e-22,2.20656347478217e-36,8.380924197536018e-68,0.8228412543531114,0.9005120172410437
2019,density_ratio,job=unemployed,677,268,True,6.0,3.0,0.0,0.007491970198235823,0.00019258197452067677,1.0117150888836638e-06,8.946045467038546e-12,0.7670804563245159,0.6701687490720177
2019,density_ratio,job=unknown,161,59,False,,,,,,,,,
2019,density_ratio,marital=divorced,2854,1069,True,15.0,11.0,0.0,0.0,3.912271420157658e-21,6.211357871471962e-32,5.251883208754619e-55,0.9703223563475796,0.9980314794569268
2019,density_ratio,marital=married,15116,5379,True,116.0,54.0,0.0,0.0,1.3984005144032311e-80,5.56320189280035e-133,2.3684777496919813e-248,0.9560144472025386,0.9987668035400465
2019,density_ratio,marital=single,6715,2595,True,47.0,26.0,0.0,0.0,1.5132845753866724e-39,2.0033426334775592e-63,1.5788539546244912e-115,0.9437710528571257,0.996091530499378
2019,density_ratio,education=primary,3882,1365,True,20.0,14.0,0.0,0.0,1.5686963502054008e-28,2.9022304322536917e-43,1.0295017557197755e-74,0.9834449021086403,0.999684523757601
2019,density_ratio,education=secondary,12725,4635,True,82.0,47.0,0.0,0.0,4.642189082375793e-78,3.442489142370446e-124,3.3413819316640577e-224,0.9943962692845306,0.999993130054743
2019,density_ratio,education=tertiary,7079,2656,True,61.0,27.0,0.0,0.0006602710580551488,7.818575043084146e-35,1.5496325676370167e-58,2.353848719121715e-111,0.8008356557018178,0.8926100907786857
2019,density_ratio,education=unknown,999,387,True,12.0,4.0,0.0020323353656686986,0.009484359938956147,0.00016353337345176826,1.786839791612486e-07,2.3746490275852356e-14,0.5238017246619284,0.301507975667696
2019,density_ratio,age=<30,2718,1074,True,19.0,11.0,0.0,0.0002429285977343981,6.280469113896992e-17,1.2932234739135166e-26,1.0007824827044915e-47,0.8871204473380181,0.9592584508074105
2019,density_ratio,age=30-39,9876,3641,True,66.0,37.0,0.0,0.0,2.1189462520022723e-59,6.621705555848926e-95,4.252263651142592e-172,0.983136051561849,0.999818391474328
2019,density_ratio,age=40-49,6580,2324,True,43.0,24.0,0.0,0.0,8.91591895906358e-41,1.444820384894558e-64,3.4759933383268363e-116,0.9718299918700702,0.9989118406052029
2019,density_ratio,age=50-59,4704,1656,True,33.0,17.0,0.0,0.0,3.929529468320004e-28,7.37127579904606e-45,2.361008202351526e-81,0.9232748722510851,0.9871541982973585
2019,density_ratio,age=60+,807,348,True,10.0,4.0,0.0024157310402663566,0.011038583009053658,0.000924561809288907,3.984314502571641e-06,1.2306702105524206e-11,0.5800706443444796,0.29151093315049387
2020,distance,pooled,24691,9043,True,298.0,91.0,0.0020900757606439834,0.003309162956873064,5.0695991239412964e-77,1.2753835154064605e-148,5.0390926e-317,0.069143881487611,0.000830650750157715
2020,distance,y=no,23950,7995,True,276.0,80.0,0.001539402374475444,0.002751852800316474,3.947324631883813e-80,2.9083147724307468e-151,5.052274e-317,0.14474172249098255,0.010904609999512366
2020,distance,y=yes,741,1048,True,2.0,11.0,0.0,0.0,5.189164062138661e-08,4.599314860309525e-11,2.0785211129219347e-17,0.9904489113290387,0.9950532121178912
2020,distance,job=admin.,2854,989,True,41.0,10.0,0.00440990139658675,0.00868655606488427,6.007725806502995e-08,1.86457170473891e-15,8.91348102524329e-34,0.20076062775162448,0.01595161001488599
2020,distance,job=blue-collar,5502,1960,True,65.0,20.0,0.0018322079390781685,0.004549000958023625,4.496550898274779e-19,2.9352589150680027e-35,4.351704614755459e-73,0.3310857413827445,0.10169681694862533
2020,distance,job=entrepreneur,821,317,True,10.0,4.0,0.0022022908746416655,0.010679637636207408,0.0007125757105191626,2.668411802176708e-06,6.173553142251714e-12,0.6541938312335802,0.30924328791009487
2020,distance,job=housemaid,687,242,True,16.0,3.0,0.013423904253598578,0.02541303193473494,0.18805073879600254,0.012746296746527021,5.085874502295925e-06,0.22782560230811666,0.001893039113229429
2020,distance,job=management,5117,1894,True,74.0,19.0,0.004506665245379336,0.0075962749027121265,6.728713771388376e-13,3.1223427402462025e-26,6.222594542044071e-59,0.09050366857888806,0.0015067303910551717
2020,distance,job=retired,1109,490,True,12.0,5.0,0.0008288475375941568,0.00754826352520203,1.9568625531525856e-05,7.0432287436457945e-09,9.60613985430805e-17,0.5738879189387078,0.4315290592590976
2020,distance,job=self-employed,862,300,True,12.0,3.0,0.003960720898075885,0.012583620143491485,0.0019092299978432008,8.245789639385415e-06,1.8544547083642315e-11,0.4312320794050433,0.16069515130408887
2020,distance,job=services,2340,828,True,35.0,9.0,0.005007338340671674,0.009881223384610432,2.4851809405745287e-06,2.4983992940775584e-12,4.124638345758005e-27,0.24951351268449995,0.014408761460871323
2020,distance,job=student,421,179,True,19.0,2.0,0.03548549629309724,0.056081480994919906,0.9705133505157859,0.7628797775664395,0.12399117851825951,0.026138802914700995,8.705466981264661e-08
2020,distance,job=technician,4097,1542,True,31.0,16.0,0.0,0.0002002561580817344,2.648622048502193e-23,1.3768587270994607e-37,5.813120756842208e-69,0.8830839067740138,0.9549553674174317
2020,distance,job=unemployed,723,246,True,8.0,3.0,0.00107576456124174,0.00997589573482104,0.0006790977891639985,3.909803465423038e-06,3.022849194124893e-11,0.7032651162682312,0.4356851762366551
2020,distance,job=unknown,158,56,False,,,,,,,,,
2020,distance,marital=divorced,2809,1058,True,70.0,11.0,0.01507060638424113,0.020525453132478305,0.06840528260504178,1.1880048809681567e-05,2.5790966864699137e-18,0.00223910026644521,1.5868917613284864e-11
2020,distance,marital=married,15095,5449,True,183.0,55.0,0.0021446662718607075,0.003730704739416386,1.7358502239332832e-47,3.511756966661954e-91,5.233150987749963e-194,0.1292905025163364,0.006006287160390542
2020,distance,marital=single,6787,2536,True,87.0,26.0,0.002847094787569223,0.005354416023198605,1.7990281899861324e-20,1.498327337414835e-39,5.999287268978958e-85,0.18448254791742966,0.013930650914183704
2020,distance,education=primary,3845,1410,True,48.0,15.0,0.002508833458118244,0.005910873792465492,8.990435308716067e-13,8.932279096154669e-24,9.323496470379459e-50,0.3509609932946964,0.07487501264865143
2020,distance,education=secondary,12748,4625,True,148.0,47.0,0.0016259234960207666,0.003328389165800796,4.676887053843988e-43,8.294037032390487e-81,7.314896575087392e-169,0.23797892384802327,0.03981174975175407
2020,distance,education=tertiary,7091,2658,True,94.0,27.0,0.003289131620819676,0.005773640885029032,3.5716913919496885e-20,1.0432816710646631e-39,1.4476687493077977e-86,0.1286803307701076,0.004811166828545478
2020,distance,education=unknown,1007,350,True,6.0,4.0,0.0,0.0017434154688055477,8.671490624358105e-08,1.5938228012267867e-11,1.4998318476129909e-19,0.9130559095264799,0.9364429096363838
2020,distance,age=<30,2741,1043,True,37.0,11.0,0.0035340637310721213,0.007798389835125456,1.6813861519870676e-08,5.166359701264873e-16,4.809924785931221e-34,0.2927878258952546,0.04545474870341601
2020,distance,age=30-39,9932,3664,True,119.0,37.0,0.0020014889124836763,0.0039777566060313725,2.0457039247188247e-32,2.2820374876867025e-61,2.645733706758041e-129,0.20621375571209768,0.02917177640717424
2020,distance,age=40-49,6566,2244,True,74.0,23.0,0.0012830098117944599,0.003695521220093665,5.972217516510671e-24,1.0396654707481792e-43,1.6863834796824835e-89,0.39544676575107013,0.1650167503082758
2020,distance,age=50-59,4678,1725,True,74.0,18.0,0.00587750096086992,0.0092542287206844,5.358490816725282e-10,2.1688790619714497e-21,3.958951512397997e-50,0.06508660615706337,0.00013309898436662066
2020,distance,age=60+,774,367,True,10.0,4.0,0.00294939054628977,0.011935812791857818,0.0016902608572243482,1.0136679251845301e-05,6.184650917166566e-11,0.5130868743238087,0.2509253715333021
2020,density_ratio,pooled,24691,9043,True,251.0,91.0,0.00016732060796699689,0.0012927794621187677,1.439644918705715e-97,3.2344478458330554e-175,0.0,0.49494354610016056,0.4053599012301278
2020,density_ratio,y=no,23950,7995,True,287.0,80.0,0.0020033318571940698,0.0032380479084251007,1.3537620635110854e-75,2.5960737662853264e-145,4.82765889004639e-309,0.08297292601570835,0.0014837788045582627
2020,density_ratio,y=yes,741,1048,True,7.0,11.0,0.0,0.007747657780394655,0.0001585451135939131,5.765668354518718e-07,2.0414361185108873e-12,0.6724441135739327,0.6104176499654901
2020,density_ratio,job=admin.,2854,989,True,44.0,10.0,0.005471675408606033,0.009877241935717802,5.200166533082673e-07,3.837370625019461e-14,6.457221003284658e-32,0.14241571587557497,0.004130819812281812
2020,density_ratio,job=blue-collar,5502,1960,True,63.0,20.0,0.0014650319993831443,0.004145113522527032,6.575927495431519e-20,2.3856772949071095e-36,1.5182984311698764e-74,0.37886234921651074,0.15537331068138524
2020,density_ratio,job=entrepreneur,821,317,True,2.0,4.0,0.0,0.0,5.615525788410605e-09,2.1957854572265783e-12,1.8782655447475617e-19,0.9924216179739752,0.9975753592643518
2020,density_ratio,job=housemaid,687,242,True,4.0,3.0,0.0,0.0033070571710588307,9.40531931089159e-06,2.549440412818488e-08,8.072286944200307e-14,0.920126258576009,0.9122883913039466
2020,density_ratio,job=management,5117,1894,True,66.0,19.0,0.0029274570998237214,0.00586651488099212,1.1167052997755498e-15,4.98238357373286e-30,3.3863686685879166e-64,0.19884064720983155,0.025481686225493336
2020,density_ratio,job=retired,1109,490,True,7.0,5.0,0.0,0.001841393473175069,3.4764463684023195e-08,3.0079202673804926e-12,5.152611134305494e-21,0.8725286545934868,0.9260140977674463
2020,density_ratio,job=self-employed,862,300,True,11.0,3.0,0.002788909981485387,0.011145545144808193,0.0008252431082495341,2.7030468004127966e-06,4.039050325260107e-12,0.4921771904468113,0.24923757434081908
2020,density_ratio,job=services,2340,828,True,16.0,9.0,0.0,0.0003703972916849004,5.315673172633143e-15,2.1721086966278383e-23,1.2366578842504384e-41,0.908837401296044,0.9565720787947382
2020,density_ratio,job=student,421,179,True,4.0,2.0,0.0,0.011726784829659147,0.004717429477257421,0.00018860961230985544,1.47054526193561e-07,0.7481786356802207,0.6075687669297474
2020,density_ratio,job=technician,4097,1542,True,39.0,16.0,0.0,0.0024396801474870747,6.853955432914515e-19,3.7308104221222753e-32,4.62538198523389e-62,0.6777823012753548,0.6427411718100706
2020,density_ratio,job=unemployed,723,246,True,14.0,3.0,0.00945834555793062,0.02030962367479443,0.05488818447018794,0.0015940211677643932,1.3914293411961372e-07,0.3375694337942113,0.0159162259736753
2020,density_ratio,job=unknown,158,56,False,,,,,,,,,
2020,density_ratio,marital=divorced,2809,1058,True,26.0,11.0,0.0,0.0028486492485511744,8.418346466411725e-14,5.286562649624297e-23,1.1753750508693102e-43,0.701900747599508,0.6798532438792835
2020,density_ratio,marital=married,15095,5449,True,153.0,55.0,0.00013717834188188503,0.0015984328017031708,1.36446970169149e-60,3.854279870126741e-108,1.6913557632251926e-216,0.5256459285594521,0.444358428360958
2020,density_ratio,marital=single,6787,2536,True,72.0,26.0,0.0006146629102279613,0.002921202385651989,1.074998531747102e-26,1.0833099058852216e-47,7.579230319777948e-96,0.4924810281032769,0.3231881960586925
2020,density_ratio,education=primary,3845,1410,True,42.0,15.0,0.0009326030132272011,0.004147260526050633,2.8917804919022246e-15,4.973955274086407e-27,4.134547605682673e-54,0.5337266284523214,0.30352545467180597
2020,density_ratio,education=secondary,12748,4625,True,120.0,47.0,0.0,0.0009552729151183283,5.416760941021386e-56,2.4338923135285364e-97,1.4831109998214457e-190,0.7069640935975525,0.7590215036743815
2020,density_ratio,education=tertiary,7091,2658,True,78.0,27.0,0.0010099585617848194,0.003297437098287956,1.4354318160583943e-26,3.778836013688943e-48,5.996087039520628e-98,0.407969112613948,0.21355678453677815
2020,density_ratio,education=unknown,1007,350,True,12.0,4.0,0.0019359433460724427,0.009329343571895375,0.00014071273371693641,1.418445097843507e-07,1.597633506646136e-14,0.6016940398867117,0.3106751637030732
2020,density_ratio,age=<30,2741,1043,True,39.0,11.0,0.004271094749022512,0.00863010899725685,8.163787525950325e-08,4.472786716572533e-15,9.638293533648259e-33,0.23722542676325642,0.020868887390624365
2020,density_ratio,age=30-39,9932,3664,True,120.0,37.0,0.002103190584865977,0.004086923632487206,5.166592150926229e-32,7.741994996045602e-61,1.3715101368520064e-128,0.19298885445239938,0.023402963254997806
2020,density_ratio,age=40-49,6566,2244,True,50.0,23.0,0.0,0.0,3.337739135123927e-36,4.926262547264321e-59,3.079699558567946e-109,0.904903186761322,0.9809691609671366
2020,density_ratio,age=50-59,4678,1725,True,51.0,18.0,0.0009112069821774823,0.0037850825394609646,2.793493528646497e-18,1.3562086984887367e-32,1.506267405577217e-65,0.4985848208350345,0.286570624160032
2020,density_ratio,age=60+,774,367,True,7.0,4.0,0.0,0.006989699151792073,7.805720625180112e-05,2.0334207597562745e-07,3.636177176580548e-13,0.7405538172480308,0.6549874242444145
2021,distance,pooled,24622,9043,True,247.0,91.0,3.199897603276665e-05,0.0011521991781217136,7.0227394504650065e-99,9.778391364665226e-177,0.0,0.5384313332379429,0.48867344226048115
2021,distance,y=no,23883,8026,True,230.0,81.0,0.0,0.0007436155727121864,1.1337089252439433e-100,1.992571969555651e-177,0.0,0.6695543001110609,0.725760228502627
2021,distance,y=yes,739,1017,True,5.0,11.0,0.0,0.004215168887432626,1.2244894062273482e-05,2.5928288906784708e-08,4.21016914237989e-14,0.8732069825931806,0.8610134411444224
2021,distance,job=admin.,2857,1038,True,22.0,11.0,0.0,0.0009874781745610912,1.7896193357789003e-16,2.1394901684849492e-26,3.2512914574091936e-48,0.8571305305785293,0.9127396520773214
2021,distance,job=blue-collar,5483,1912,True,60.0,20.0,0.0009524388513992745,0.003585342106776545,4.7155115370080376e-21,8.603927479493988e-38,2.286365552268129e-76,0.48926456418455455,0.2587662026528795
2021,distance,job=entrepreneur,860,281,True,19.0,3.0,0.012215175005872679,0.02247483293167797,0.10587127777549793,0.00302675685294601,1.1994892257269864e-07,0.16962540276729524,0.0013897838807874444
2021,distance,job=housemaid,698,247,True,1.0,3.0,0.0,0.0,1.5141740207814462e-08,1.567006305510209e-11,1.1459907716924884e-17,0.9954162431421184,0.9991018149355346
2021,distance,job=management,4983,1916,True,69.0,20.0,0.003885939466914784,0.006962398416057544,1.2773074263557913e-13,5.381225334356039e-27,2.10582483263548e-59,0.1574108283781395,0.005586415841134971
2021,distance,job=retired,1142,423,True,17.0,5.0,0.0049355198216844455,0.012369094522796324,0.0008547336837158811,8.998272834775159e-07,4.8832996688099395e-14,0.4288129277883777,0.07182196155752527
2021,distance,job=self-employed,853,326,True,10.0,4.0,0.0017407367934917759,0.00990325346117852,0.00038922091345311395,1.0567865505678093e-06,1.2624880445439677e-12,0.6607482207045914,0.35061659223502245
2021,distance,job=services,2321,859,True,37.0,9.0,0.006001418754542407,0.01102920638997061,1.3042144186215335e-05,2.817429127782195e-11,1.590806879244243e-25,0.1640101234373112,0.004798190304463144
2021,distance,job=student,459,177,True,5.0,2.0,0.0009022688761250857,0.01289584342324248,0.0062841269758056924,0.00022472200696532988,1.194587190338132e-07,0.696256620149558,0.4854460741272471
2021,distance,job=technician,4147,1525,True,39.0,16.0,0.0,0.0022886967314622907,2.4159639975356053e-19,7.88844739986882e-33,3.455892053774868e-63,0.7052846304530229,0.6712179879117219
2021,distance,job=unemployed,664,279,True,23.0,3.0,0.02488742850188633,0.03911008120309376,0.804656772312291,0.29196698922640374,0.0025313162382109276,0.027087661301219135,4.6387148601104825e-07
2021,distance,job=unknown,155,60,False,,,,,,,,,
2021,distance,marital=divorced,2871,1036,True,42.0,11.0,0.004675807183644175,0.008970623503092653,9.654362028321924e-08,3.3668889240331874e-15,1.7208260254106726e-33,0.21445967123503387,0.011365143767420182
2021,distance,marital=married,15077,5396,True,154.0,54.0,0.00021639757661512718,0.0016837445087178999,5.850397849023685e-60,2.6717587500261022e-107,2.607774112426765e-215,0.4845766597009782,0.4066660145234721
2021,distance,marital=single,6674,2611,True,69.0,27.0,0.000342047989635643,0.002644005960445277,4.1173302898014894e-27,5.4478813846643954e-48,1.1241370676737104e-95,0.5521537285703845,0.4068600213968267
2021,distance,education=primary,3820,1363,True,27.0,14.0,0.0,0.0,5.2529503163534663e-23,1.4351973870118495e-36,3.566030579023961e-66,0.9045637740050252,0.9764439224221686
2021,distance,education=secondary,12782,4625,True,128.0,47.0,1.4224548726190999e-05,0.0016038503414437394,2.490302669933838e-52,8.420995770144091e-93,7.539791587579999e-185,0.5734691943878831,0.5055527138556326
2021,distance,education=tertiary,7039,2684,True,82.0,27.0,0.0016660424388794896,0.004021750612557757,1.999599820213449e-24,2.9100296000850495e-45,7.412870545995011e-94,0.29232155585813185,0.09384658498732676
2021,distance,education=unknown,981,371,True,6.0,4.0,0.0,0.0020563986664107804,1.6365459488291342e-07,3.920748640078916e-11,6.332062250530677e-19,0.8909063851408079,0.9263762033583816
2021,distance,age=<30,2782,998,True,31.0,10.0,0.0011546086312441456,0.005059956323691974,3.4450795874713217e-11,1.2229065033567842e-19,3.906436724913445e-39,0.4649557424250391,0.296804541532275
2021,distance,age=30-39,9925,3654,True,113.0,37.0,0.001399384270920794,0.0033315155039664243,7.515609188484936e-35,1.532463982330016e-64,1.6146855977525306e-133,0.30158001010382124,0.09259789462788122
2021,distance,age=40-49,6413,2351,True,65.0,24.0,0.00013703225928393605,0.0024703214297313683,9.888938805285987e-27,5.817524179045992e-47,5.046577998650734e-93,0.5667302312109775,0.47332737753054344
2021,distance,age=50-59,4716,1687,True,43.0,17.0,0.0,0.0017596923479922567,1.761690676453029e-22,5.535892467671802e-38,9.483633029926421e-73,0.6966722098920684,0.7483180045463467
2021,distance,age=60+,786,353,True,10.0,4.0,0.002750147788315726,0.011600869345469864,0.0013596879340794822,7.231588280064379e-06,3.444971865453655e-11,0.5516560225341128,0.2654638092284051
2021,density_ratio,pooled,24622,9043,True,216.0,91.0,0.0,0.0,1.0674059229016597e-114,1.5167293457587712e-196,0.0,0.878079941867021,0.977233204410835
2021,density_ratio,y=no,23883,8026,True,224.0,81.0,0.0,0.0004762459823150194,1.0549660350304654e-103,3.13133259220547e-181,0.0,0.7391520064662251,0.8406345981740674
2021,density_ratio,y=yes,739,1017,True,7.0,11.0,0.0,0.007795761191070334,0.00016543847071036203,6.1391320920608e-07,2.2655141697630037e-12,0.693065700602931,0.6076192469138443
2021,density_ratio,job=admin.,2857,1038,True,23.0,11.0,0.0,0.0014003104698518338,6.879353717960964e-16,1.1017162228765564e-25,2.5515647194371036e-47,0.8299839230966839,0.8756004559282524
2021,density_ratio,job=blue-collar,5483,1912,True,42.0,20.0,0.0,0.0,2.3795690547272636e-30,2.1737943946730762e-49,2.8442165599785553e-91,0.9013004973151126,0.9690573017837112
2021,density_ratio,job=entrepreneur,860,281,True,24.0,3.0,0.01808785529715762,0.029317002631488082,0.42229930660109,0.040741600549815016,1.1531639857104975e-05,0.06990838343063047,1.0483957538037617e-05
2021,density_ratio,job=housemaid,698,247,True,2.0,3.0,0.0,0.0,1.7000017132579605e-07,2.3387356072449144e-10,2.5852811126148214e-16,0.9818159783735686,0.9927691566022337
2021,density_ratio,job=management,4983,1916,True,51.0,20.0,0.00023717001441264,0.0029362893643111567,6.7729670648755225e-21,1.4562093468789702e-36,2.8380684189874676e-72,0.5896198393201635,0.45286028193503397
2021,density_ratio,job=retired,1142,423,True,8.0,5.0,0.0,0.0026305045287898852,7.05257202515042e-08,5.806682247311652e-12,7.5966598644815e-21,0.8905059036896518,0.8831431043869429
2021,density_ratio,job=self-employed,853,326,True,1.0,4.0,0.0,0.0,1.687466246304271e-10,3.569332731140688e-14,1.0354702880648721e-21,0.9984193940278446,0.9998108436210265
2021,density_ratio,job=services,2321,859,True,20.0,9.0,0.0,0.0025220950928779434,1.9275653410058057e-12,3.0678984753776687e-20,1.3940399983825646e-37,0.7629277429254481,0.7765459264866849
2021,density_ratio,job=student,459,177,True,13.0,2.0,0.018507515239541382,0.035003081131490955,0.49780083491659366,0.12659852910317249,0.0014754688001463545,0.16491621046163926,0.000893019325459551
2021,density_ratio,job=technician,4147,1525,True,37.0,16.0,0.0,0.0017383588353888518,2.197448974688336e-20,3.989585596060683e-34,7.509130738069227e-65,0.7618039964108729,0.7780708498222804
2021,density_ratio,job=unemployed,664,279,True,5.0,3.0,0.0,0.005825483296342546,7.124511233483432e-05,3.22974014339086e-07,2.483179961707124e-12,0.8142188375727619,0.7929679162835586
2021,density_ratio,job=unknown,155,60,False,,,,,,,,,
2021,density_ratio,marital=divorced,2871,1036,True,20.0,11.0,0.0,0.00010770445630857565,7.625302840120626e-18,4.400832005537128e-28,2.151290009824803e-50,0.9067642006859619,0.964160765724898
2021,density_ratio,marital=married,15077,5396,True,114.0,54.0,0.0,0.0,2.116828827921207e-81,6.94571522420347e-134,2.8495049471842535e-249,0.9616969463430821,0.9992532012260564
2021,density_ratio,marital=single,6674,2611,True,81.0,27.0,0.0021582320054001204,0.00462839306515201,6.4225891798004e-22,2.9071519054616684e-41,9.644205098157811e-87,0.2715767391302141,0.04854197876489245
2021,density_ratio,education=primary,3820,1363,True,38.0,14.0,0.0,0.003049176915627082,6.586133939718523e-17,4.533921454716692e-29,1.1722212397592446e-56,0.6117383126908649,0.5348417844577186
2021,density_ratio,education=secondary,12782,4625,True,112.0,47.0,0.0,0.00024632983697991104,1.6713108963079323e-60,4.969351208364905e-103,4.999664807799251e-198,0.8287592293859436,0.9289792171552614
2021,density_ratio,education=tertiary,7039,2684,True,66.0,27.0,0.0,0.0015112516064545909,8.084978856605428e-32,1.0546380116404099e-54,3.064031660996914e-106,0.6699154516508388,0.7166293662615113
2021,density_ratio,education=unknown,981,371,True,3.0,4.0,0.0,0.0,6.493729714996782e-10,6.583274065484797e-14,3.0562112570997306e-22,0.9807844173949644,0.996867113299842
2021,density_ratio,age=<30,2782,998,True,28.0,10.0,6.535520554212207e-05,0.003811349696469815,1.4572096054385655e-12,2.1597095258142676e-21,1.953243662194398e-41,0.5794050946420819,0.5118758337669401
2021,density_ratio,age=30-39,9925,3654,True,99.0,37.0,0.0,0.001795371000211054,3.2447419236017937e-41,1.0590798671208186e-72,2.946193040556093e-144,0.5752285740416714,0.5236187139850952
2021,density_ratio,age=40-49,6413,2351,True,52.0,24.0,0.0,0.0002073763204796522,1.5401556052929072e-33,1.9644485008180215e-55,6.927889271940539e-104,0.8571193499758343,0.9473903146927629
2021,density_ratio,age=50-59,4716,1687,True,33.0,17.0,0.0,0.0,2.9715960452461304e-28,4.9299050591581286e-45,1.2299941251851505e-81,0.9155240929714815,0.9876937180656905
2021,density_ratio,age=60+,786,353,True,10.0,4.0,0.002750147788315726,0.011600869345469864,0.0013596879340794822,7.231588280064379e-06,3.444971865453655e-11,0.5516560225341128,0.2654638092284051
2022,distance,pooled,24668,9043,True,313.0,91.0,0.002715659923378424,0.003964148683703545,5.3335869528414564e-71,1.4455280371362986e-140,5.399412553300131e-306,0.026741624886798755,2.511899916318174e-05
2022,distance,y=no,23928,7988,True,242.0,80.0,0.00011482258222478842,0.0012564304629441708,3.316261825458943e-95,1.288214656285456e-170,0.0,0.4995324349416562,0.4385606034158328
2022,distance,y=yes,740,1055,True,8.0,11.0,0.0008190008190008194,0.009516681867759771,0.0004840811892100426,2.3489952559661475e-06,1.2782741864153957e-11,0.5563876214283996,0.46096299565703774
2022,distance,job=admin.,2712,1109,True,41.0,12.0,0.005169691010398975,0.009668044817962672,5.607170423013795e-07,7.339842191915287e-14,6.677134606389016e-31,0.1911694178021119,0.00743145159917263
2022,distance,job=blue-collar,5549,1963,True,71.0,20.0,0.0028233315312068247,0.0056231701931385054,4.410350389073002e-17,1.0365985654613485e-32,7.30480027626882e-70,0.2177043970773307,0.024716998507365844
2022,distance,job=entrepreneur,826,292,True,14.0,3.0,0.007019346002396849,0.0165357294708434,0.013796472503308867,0.00014690508529614576,1.5619859001261521e-09,0.31295416971679996,0.04170076214683455
2022,distance,job=housemaid,673,262,True,13.0,3.0,0.00941059930658742,0.0207434515498745,0.06183751920793283,0.0022405606362475563,3.6327075296762796e-07,0.3014356480826184,0.01998156077618209
2022,distance,job=management,5109,1830,True,36.0,19.0,0.0,0.0,2.5579182177941377e-30,1.8363024957378903e-48,4.5619373153762245e-88,0.934300174049054,0.9891348888125657
2022,distance,job=retired,1140,441,True,13.0,5.0,0.0014176856282119446,0.008150829923655246,2.9295466888315556e-05,1.0228777145874865e-08,1.110396612691762e-16,0.6135135810494031,0.3554229609393435
2022,distance,job=self-employed,907,297,True,11.0,3.0,0.0021493880369293818,0.010095623084858995,0.0003603883238140588,7.513097761253361e-07,4.4325240105217457e-13,0.5327640903890885,0.3017830508917913
2022,distance,job=services,2328,813,True,27.0,9.0,0.0016140789336665628,0.006019046343715401,3.807198540389903e-09,4.3050701037349587e-16,3.1960471392136417e-32,0.539749626771438,0.24520448140879322
2022,distance,job=student,437,189,True,6.0,2.0,0.0037676536532371763,0.0170893013928209,0.023992307475966763,0.0013914368054097313,1.7290568095633375e-06,0.5466741446437694,0.27450235966838893
2022,distance,job=technician,4137,1547,True,68.0,16.0,0.006502052187331375,0.010177749509075662,2.6145042961738507e-08,4.5001695737687556e-18,4.967868106289582e-43,0.05438263589714744,8.329638779405262e-05
2022,distance,job=unemployed,686,248,True,9.0,3.0,0.0031510439673704984,0.012911159395810726,0.003475948149587526,3.816016370397666e-05,9.504013779543452e-10,0.6004492348693253,0.252113130882445
2022,distance,job=unknown,164,52,False,,,,,,,,,
2022,distance,marital=divorced,2828,1045,True,22.0,11.0,0.0,0.0011009962989795624,3.446695578695217e-16,5.542178976083911e-26,1.5396744552471285e-47,0.846769474603004,0.9041308810859474
2022,distance,marital=married,15027,5446,True,159.0,55.0,0.000586822507365529,0.0020806688600402204,3.371883520131023e-57,1.1287761930977037e-103,2.6072527194385208e-210,0.4167097750340021,0.2475964889472583
2022,distance,marital=single,6813,2552,True,96.0,26.0,0.004132029231104528,0.006741372503014957,1.7884521472356276e-17,1.6078234646830115e-35,1.688730731747819e-79,0.08127307097312556,0.0007862286985370505
2022,distance,education=primary,3851,1323,True,55.0,14.0,0.004325257246576384,0.007925697144267675,2.5877676616341373e-10,1.861492856189138e-20,3.2753911471507756e-45,0.19269904610176183,0.006901994634820761
2022,distance,education=secondary,12727,4730,True,180.0,48.0,0.0041850103137130714,0.006049570793151319,5.94454174142031e-31,1.6664815012210788e-64,1.789627114560966e-146,0.021209498925897047,5.514627693755739e-06
2022,distance,education=tertiary,7077,2637,True,60.0,27.0,0.0,0.0005058213932643698,2.2959670691298193e-35,3.4580368060815605e-59,3.5846332764142366e-112,0.8270698550925557,0.9137569036249833
2022,distance,education=unknown,1013,353,True,8.0,4.0,0.0,0.00424663268991318,1.3828901170217537e-06,4.2315993535313693e-10,8.059453601820736e-18,0.8254205132195322,0.7926231073357541
2022,distance,age=<30,2761,1026,True,49.0,11.0,0.007825447521209927,0.012589631823971145,4.1264354997442693e-05,3.27104115644257e-11,3.069432700235783e-27,0.07813695028227323,0.00013753007818789436
2022,distance,age=30-39,9909,3691,True,101.0,37.0,0.00019470107269077918,0.0020348407072996485,4.074042213599189e-40,2.8283070617499705e-71,2.5639551006731166e-142,0.5093736691412964,0.43703220980726376
2022,distance,age=40-49,6509,2311,True,72.0,24.0,0.001072330308772158,0.003476712654864025,2.3938556893496384e-24,4.1432344611995444e-44,9.438028195224066e-90,0.44647001877764075,0.21009233974095962
2022,distance,age=50-59,4686,1672,True,58.0,17.0,0.0024013071388231436,0.005433645518777734,2.014713771764503e-15,7.015586933840474e-29,1.2689343445511518e-60,0.2834702035233783,0.06279184013724277
2022,distance,age=60+,803,343,True,8.0,4.0,0.0,0.00798374838272488,0.00013383854133089862,3.441180192927906e-07,5.089553208961531e-13,0.7263178308835301,0.5519390997003307
2022,density_ratio,pooled,24668,9043,True,198.0,91.0,0.0,0.0,3.3407142776130365e-125,1.4248310634710852e-209,0.0,0.9671930097044354,0.9994218115815301
2022,density_ratio,y=no,23928,7988,True,241.0,80.0,7.26083975833227e-05,0.001212023596131967,1.1007793396457784e-95,3.1791912956778146e-171,0.0,0.5124545515632022,0.46421985959795775
2022,density_ratio,y=yes,740,1055,True,13.0,11.0,0.0076440076440076445,0.017965348281769024,0.025471949215918777,0.00048210226780488475,1.9928280844917054e-08,0.13862236725914412,0.0383246136791403
2022,density_ratio,job=admin.,2712,1109,True,32.0,12.0,0.0018175858883823482,0.005875606639042616,3.443261515040285e-10,3.3342894159952763e-18,6.943189662483736e-37,0.47320403089325863,0.1962755778151712
2022,density_ratio,job=blue-collar,5549,1963,True,42.0,20.0,0.0,0.0,5.329696640744917e-31,2.4772279744455245e-50,8.203397390217042e-93,0.8920575973550741,0.9745611129952085
2022,density_ratio,job=entrepreneur,826,292,True,8.0,3.0,0.0,0.007482145281725939,8.276539843042298e-05,1.6867718020506976e-07,1.549860003850439e-13,0.6825935303460935,0.5835584989569862
2022,density_ratio,job=housemaid,673,262,True,9.0,3.0,0.003407027181172797,0.013353449859308088,0.004383578831684827,5.477957362980653e-05,1.7828834557635211e-09,0.5540207452714634,0.23564752497786026
2022,density_ratio,job=management,5109,1830,True,55.0,19.0,0.0007730465745732913,0.0034929936508777994,3.9306352725791265e-20,7.54825437779972e-36,5.801444367125772e-72,0.5065524585561523,0.3095584412823658
2022,density_ratio,job=retired,1140,441,True,9.0,5.0,0.0,0.003773735159641609,2.9607840740475674e-07,3.3125185205389326e-11,6.846126673248244e-20,0.831557330633456,0.8029593816770706
2022,density_ratio,job=self-employed,907,297,True,7.0,3.0,0.0,0.004492082171532896,4.033690569856488e-06,2.7278795724620616e-09,3.097516169388558e-16,0.7843348253564806,0.8008928790081237
2022,density_ratio,job=services,2328,813,True,28.0,9.0,0.002047971120136069,0.006518418792244184,9.826739339305853e-09,1.4840611968738406e-15,1.675733954429083e-31,0.5004577148775079,0.1873402108514467
2022,density_ratio,job=student,437,189,True,4.0,2.0,0.0,0.01093232053611329,0.003333181144575021,0.00011350411943713862,6.362875492341583e-08,0.7414858775717487,0.6365099770036309
2022,density_ratio,job=technician,4137,1547,True,25.0,16.0,0.0,0.0,1.314063473598386e-27,7.772217464053493e-43,1.129585933575459e-75,0.9663818617558251,0.997636452447313
2022,density_ratio,job=unemployed,686,248,True,7.0,3.0,0.0002061430632859194,0.00917224290227511,0.0005022955530165824,3.1812167145687322e-06,3.51283833456813e-11,0.7393613997518746,0.5298835398924406
2022,density_ratio,job=unknown,164,52,False,,,,,,,,,
2022,density_ratio,marital=divorced,2828,1045,True,25.0,11.0,0.0,0.00234838142155403,1.674156668980284e-14,6.467412713887185e-24,6.35744466822629e-45,0.7546036807471077,0.7578248296268956
2022,density_ratio,marital=married,15027,5446,True,116.0,55.0,0.0,0.0,1.0404247825186385e-79,1.0305473821298571e-131,2.8006714302233743e-246,0.9569574440719364,0.9984498967748592
2022,density_ratio,marital=single,6813,2552,True,60.0,26.0,0.0,0.0009163945917650874,6.937244375879138e-33,1.5592565746747748e-55,3.9398909406061315e-106,0.7744418128085868,0.8539753625075306
2022,density_ratio,education=primary,3851,1323,True,29.0,14.0,0.0,0.00025621315857445677,4.434587558326367e-22,1.587417745800063e-35,4.816281421411243e-65,0.8886350617034371,0.9527034644861252
2022,density_ratio,education=secondary,12727,4730,True,120.0,48.0,0.0,0.0009735020331304595,8.387807783042014e-56,4.6735319280437554e-97,4.4100255615430206e-190,0.7016622440512328,0.7532173489991488
2022,density_ratio,education=tertiary,7077,2637,True,66.0,27.0,0.0,0.0014489658751227845,3.6510556819784575e-32,3.227861261820443e-55,4.251622351581126e-107,0.7055422885218124,0.7316418874510144
2022,density_ratio,education=unknown,1013,353,True,7.0,4.0,0.0,0.0029697105388617833,3.4386064248577547e-07,7.91201439781974e-11,9.954530405202254e-19,0.8722921128724499,0.8790838347089392
2022,density_ratio,age=<30,2761,1026,True,42.0,11.0,0.005264525003749922,0.00972874299106607,5.340101977512801e-07,5.6775685584324885e-14,2.842724413219857e-31,0.18807339800259706,0.006177243237496553
2022,density_ratio,age=30-39,9909,3691,True,71.0,37.0,0.0,0.0,1.6052507052648555e-56,1.5696786000861078e-91,4.2301505026985144e-168,0.9598803859085382,0.9987622849928798
2022,density_ratio,age=40-49,6509,2311,True,48.0,24.0,0.0,0.0,7.442244093873799e-37,1.091501097441224e-59,9.581478997469266e-110,0.9323843616539916,0.9887109433517293
2022,density_ratio,age=50-59,4686,1672,True,39.0,17.0,0.0,0.0008654121385412282,2.283630810680241e-24,3.00935545270495e-40,1.7736992320716226e-75,0.803011248319166,0.8928214226199325
2022,density_ratio,age=60+,803,343,True,9.0,4.0,0.001220171830383536,0.009572263259962443,0.0003844105527404004,1.306513668407158e-06,2.911532643645683e-12,0.6569498204404205,0.4116601007451072
2023,distance,pooled,24660,9043,True,224.0,91.0,0.0,0.00014315034705287934,8.65581733196811e-111,8.928580060593249e-192,0.0,0.8143182781031088,0.932095165215054
2023,distance,y=no,23920,7997,True,198.0,80.0,0.0,0.0,4.987768325872055e-118,4.551054168312087e-199,0.0,0.9324864703991037,0.9973076464524552
2023,distance,y=yes,740,1046,True,7.0,11.0,0.0,0.007771677119310797,0.00016195603662839833,5.949505638862978e-07,2.1505717905893326e-12,0.6728729930563971,0.6090197841018357
2023,distance,job=admin.,2788,1060,True,44.0,11.0,0.0058403257829369734,0.010349111252432961,1.3889488969520566e-06,1.9988228375063483e-13,1.321924361673155e-30,0.13211395689110586,0.00274657455683555
2023,distance,job=blue-collar,5580,1907,True,46.0,20.0,0.0,0.0005336885931237975,5.804781502798502e-29,6.382798400129815e-48,6.027747293178938e-90,0.8521634362808062,0.9205604102701029
2023,distance,job=entrepreneur,854,313,True,8.0,4.0,0.0,0.006907826947121225,4.576147792468226e-05,7.026162777080531e-08,3.615446936277633e-14,0.8035923847569575,0.620556498500552
2023,distance,job=housemaid,693,256,True,14.0,3.0,0.010305070911131519,0.021618556542132787,0.07884627418729631,0.0030531612469457785,4.90503553357669e-07,0.2848432051132741,0.01144421720109423
2023,distance,job=management,4989,1943,True,70.0,20.0,0.0040715837468693755,0.0071637273303711635,2.528094238415835e-13,1.3423172454743436e-26,7.072437146698333e-59,0.1310137638171309,0.003955778534319885
2023,distance,job=retired,1130,436,True,4.0,5.0,0.0,0.0,9.639325060270637e-11,2.8394123341351395e-15,9.006847158495231e-25,0.9829051060867422,0.9962048310117837
2023,distance,job=self-employed,866,326,True,22.0,4.0,0.015559754589777684,0.026341531959443748,0.26008551527493606,0.01486698091337256,1.7116485311466055e-06,0.11964836344762263,9.317146607645668e-05
2023,distance,job=services,2307,814,True,11.0,9.0,0.0,0.0,3.192754725517061e-18,4.244317849834775e-27,5.853464784083598e-46,0.9816129046077389,0.9981756185106775
2023,distance,job=student,451,171,True,3.0,2.0,0.0,0.007173461231682226,0.0006536362337456506,1.4723612765671342e-05,4.134153914671145e-09,0.8693447649045687,0.8289519501719234
2023,distance,job=technician,4138,1515,True,31.0,16.0,0.0,9.832355509523533e-05,1.0411022479123044e-23,3.5576464476478745e-38,6.398580917472511e-70,0.8993592612232768,0.9604731731703094
2023,distance,job=unemployed,707,251,True,5.0,3.0,0.0,0.004860612374218939,2.6119686078055097e-05,7.654892796714156e-08,2.413743832143408e-13,0.8698211811755717,0.8346624107535004
2023,distance,job=unknown,157,51,False,,,,,,,,,
2023,distance,marital=divorced,2826,1060,True,28.0,11.0,0.0,0.0035951380761568294,5.942409083690928e-13,5.622004951576412e-22,2.0370671796664728e-42,0.6312700760477606,0.5450530726541292
2023,distance,marital=married,15041,5504,True,142.0,56.0,0.0,0.0008526278508623486,1.5782939078747194e-65,2.9875970173767517e-114,3.781703102644933e-224,0.7141487550676676,0.7654517643773899
2023,distance,marital=single,6793,2479,True,63.0,25.0,0.0,0.0014406016852030858,4.0355952539409496e-31,2.696052134960023e-53,3.6814268774485825e-103,0.6883393714129528,0.7424584158906821
2023,distance,education=primary,3844,1406,True,14.0,15.0,0.0,0.0,4.058970580858501e-33,1.8957275380214078e-48,1.1733599573710567e-80,0.998907086198822,0.9999982315689198
2023,distance,education=secondary,12813,4656,True,121.0,47.0,0.0,0.0009838522693700069,4.51629288891123e-56,1.401618306681398e-97,3.372690861232742e-191,0.6870914568254548,0.7484486929483893
2023,distance,education=tertiary,7003,2625,True,89.0,27.0,0.002736201079768123,0.00519137805267547,2.323445977874491e-21,3.8332299751806907e-41,3.998771657574327e-88,0.19443735126687497,0.015783185652979603
2023,distance,education=unknown,1000,356,True,4.0,4.0,0.0,0.0,3.064759187661932e-09,3.4102833899232345e-13,1.6165325935670036e-21,0.9668964136923113,0.9899273452279858
2023,distance,age=<30,2757,1066,True,20.0,11.0,0.0,0.0005291319414207119,1.0767903739169027e-16,1.9936138969596e-26,1.0444828776864504e-47,0.8732965553431986,0.9448611843750161
2023,distance,age=30-39,9926,3592,True,102.0,36.0,0.00027883102636276137,0.002123963384915912,8.61232641993146e-40,6.7501868042309795e-71,6.563974536644879e-142,0.4928561683095759,0.4045582595856301
2023,distance,age=40-49,6486,2326,True,69.0,24.0,0.000644745325596389,0.0030129887868601385,1.7000346078595256e-25,1.539199811957308e-45,1.5891887961637076e-91,0.5027775758556641,0.3190460080102603
2023,distance,age=50-59,4693,1697,True,33.0,17.0,0.0,0.0,5.075723351015694e-28,1.0656307030068774e-44,4.291514632624769e-81,0.9099650722863861,0.9866409584579635
2023,distance,age=60+,798,362,True,9.0,4.0,0.0012911065542644481,0.009695009600329242,0.0004239455007747692,1.515228804667281e-06,3.744187383329226e-12,0.6180225729714635,0.4046457094245814
2023,density_ratio,pooled,24660,9043,True,173.0,91.0,0.0,0.0,2.5670951150864466e-140,7.16669515577675e-228,0.0,0.9975660991312356,0.9999997164431813
2023,density_ratio,y=no,23920,7997,True,207.0,80.0,0.0,0.0,5.0133083083905455e-113,6.594398247928222e-193,0.0,0.8793363228602664,0.9848046377504186
2023,density_ratio,y=yes,740,1046,True,8.0,11.0,0.0008190008190008194,0.009516681867759771,0.0004840811892100426,2.3489952559661475e-06,1.2782741864153957e-11,0.5637615276367337,0.46096299565703774
2023,density_ratio,job=admin.,2788,1060,True,27.0,11.0,0.0,0.0033642563245359926,4.186994566179873e-13,4.361184459514591e-22,2.285804171341402e-42,0.6551021323674819,0.5922611585715538
2023,density_ratio,job=blue-collar,5580,1907,True,49.0,20.0,0.0,0.0011399997487298293,2.6410435845273458e-27,7.025827742378546e-46,2.3621110362612766e-87,0.7937829451942895,0.8369676337695089
2023,density_ratio,job=entrepreneur,854,313,True,14.0,4.0,0.006458022851465475,0.015666451381060365,0.009170509510099352,7.41059268604405e-05,4.435809139457379e-10,0.44655592614360895,0.05210601617806741
2023,density_ratio,job=housemaid,693,256,True,11.0,3.0,0.005932339265672598,0.01629981925471912,0.014313273506737468,0.00025185154619677464,1.2188455002608212e-08,0.45201164331379906,0.09256413959888486
2023,density_ratio,job=management,4989,1943,True,35.0,20.0,0.0,0.0,9.661184919198238e-30,1.7650945331180993e-47,3.4924865880889345e-86,0.9343180302109864,0.989104001788817
2023,density_ratio,job=retired,1130,436,True,4.0,5.0,0.0,0.0,9.639325060270637e-11,2.8394123341351395e-15,9.006847158495231e-25,0.9829051060867422,0.9962048310117837
2023,density_ratio,job=self-employed,866,326,True,12.0,4.0,0.003895770639419601,0.01247929372559882,0.0017831115025166212,7.399553983826597e-06,1.5324434274112128e-11,0.5446933052079013,0.16425160020747193
2023,density_ratio,job=services,2307,814,True,8.0,9.0,0.0,0.0,8.56469860022758e-21,4.7332295723844595e-30,1.8449203883358152e-49,0.9957626633119042,0.9999125683018057
2023,density_ratio,job=student,451,171,True,13.0,2.0,0.019014983538265133,0.0357962809480389,0.5240872685118825,0.14235027890016833,0.0019365650925824776,0.17207597809503394,0.000761685126784276
2023,density_ratio,job=technician,4138,1515,True,24.0,16.0,0.0,0.0,2.512913174470927e-28,1.0961870141602396e-43,1.0222875290996148e-76,0.9774559057846904,0.9987049517463826
2023,density_ratio,job=unemployed,707,251,True,3.0,3.0,0.0,0.000939557514237388,1.006149032317839e-06,1.6769606497645134e-09,2.3223652383723634e-15,0.9562312338566001,0.9724266433539277
2023,density_ratio,job=unknown,157,51,False,,,,,,,,,
2023,density_ratio,marital=divorced,2826,1060,True,9.0,11.0,0.0,0.0,6.286977926873222e-26,2.287003149801937e-37,2.754244287238302e-61,0.9979120037076114,0.9999931538111015
2023,density_ratio,marital=married,15041,5504,True,116.0,56.0,0.0,0.0,7.58970771326841e-80,6.512753845252492e-132,1.3222757885532827e-246,0.9621334301254726,0.9985043122279108
2023,density_ratio,marital=single,6793,2479,True,54.0,25.0,0.0,0.0,4.702530310050433e-36,2.209809175197689e-59,6.664798917462849e-111,0.8673671704435666,0.9645985773825916
2023,density_ratio,education=primary,3844,1406,True,26.0,15.0,0.0,0.0,6.84546132468684e-24,1.0905915688488894e-37,1.0776877734337559e-67,0.9415113302138193,0.9863075486759982
2023,density_ratio,education=secondary,12813,4656,True,107.0,47.0,0.0,0.0,1.5004663809930538e-63,7.394047488269172e-107,4.670609381713193e-203,0.8803651767468451,0.9751874170579946
2023,density_ratio,education=tertiary,7003,2625,True,45.0,27.0,0.0,0.0,8.334550543813041e-44,3.19869755590719e-69,2.684990696046736e-124,0.9791859276290794,0.9994525359714809
2023,density_ratio,education=unknown,1000,356,True,11.0,4.0,0.0010101010101010092,0.0082241335758346,6.039917388292069e-05,4.932189283473268e-08,4.2517268964399906e-15,0.6448773848122324,0.4169591966989027
2023,density_ratio,age=<30,2757,1066,True,13.0,11.0,0.0,0.0,1.267290717624594e-21,3.0218393965657034e-32,8.278179539017547e-55,0.9825652120466273,0.9993051344787464
2023,density_ratio,age=30-39,9926,3592,True,83.0,36.0,0.0,2.834647989598071e-05,1.4484632923608056e-49,4.1360156848658574e-83,1.2718128646413183e-157,0.8454216267817428,0.9576880031103926
2023,density_ratio,age=40-49,6486,2326,True,47.0,24.0,0.0,0.0,3.03745232369283e-37,4.1975235808432664e-60,3.8938452812007444e-110,0.9372761084764712,0.9916154920359919
2023,density_ratio,age=50-59,4693,1697,True,40.0,17.0,0.0,0.0010917476107679307,7.064562375231968e-24,1.1628660184549932e-39,9.042981034303495e-75,0.7651248223060411,0.8634288237540214
2023,density_ratio,age=60+,798,362,True,3.0,4.0,0.0,0.0,9.075358209576044e-08,5.973879203739657e-11,1.2477780823146254e-17,0.9662817252095874,0.9863540979569698
2024,distance,pooled,24793,9043,True,315.0,91.0,0.002732524291028708,0.0039784603980504265,3.4168107944646037e-71,4.65303764367012e-141,3.0093699292336392e-307,0.025934406291919735,2.1634954722259125e-05
2024,distance,y=no,24049,7920,True,280.0,80.0,0.0016594906611123509,0.002875097891465784,2.951268020397832e-79,2.579239543761167e-150,3.1182766e-316,0.14273052369260292,0.006660734939710892
2024,distance,y=yes,744,1123,True,7.0,12.0,0.0,0.007675985561403668,0.00014872729312029686,5.247172833943242e-07,1.7460215825727684e-12,0.688198224501205,0.6145951172533768
2024,distance,job=admin.,2788,1083,True,22.0,11.0,0.0,0.0012614415491204994,8.480174645950574e-16,2.0521979305382717e-25,1.3101922689129926e-46,0.813169105217762,0.8911457609585842
2024,distance,job=blue-collar,5584,1902,True,62.0,20.0,0.0011142948105698823,0.003736983223312165,5.125346526395103e-21,5.995200011953975e-38,4.5389570082071444e-77,0.47423088733306296,0.22044997396363192
2024,distance,job=entrepreneur,858,282,True,6.0,3.0,0.0,0.003793300474920991,3.1212949432685332e-06,2.615772703663067e-09,5.431032568901485e-16,0.8399870403009733,0.8576297352544444
2024,distance,job=housemaid,683,252,True,11.0,3.0,0.006167088158303385,0.01668431056878508,0.01669275476016687,0.00032408171037490255,1.9251131038545644e-08,0.4528129641332072,0.08584599576888932
2024,distance,job=management,5059,1917,True,49.0,20.0,0.0,0.0022961397696648293,1.5484447133590433e-22,8.503515750536924e-39,1.4632821676297194e-75,0.667555864793097,0.6079841629901115
2024,distance,job=retired,1115,424,True,27.0,5.0,0.014358834986637679,0.023474957080175576,0.15616052119883975,0.0031360278275890468,1.7285368354067604e-08,0.08771513952974336,3.659450637606827e-05
2024,distance,job=self-employed,864,303,True,21.0,4.0,0.014450056116722784,0.02506358897210507,0.20000015545212182,0.009115001870239767,7.368166524309042e-07,0.18078669877724635,0.00023894288213116905
2024,distance,job=services,2320,826,True,21.0,9.0,0.0,0.0030390862872579348,6.757135349495092e-12,1.453352285340488e-19,1.0264108864738437e-36,0.7561142870835511,0.7053202698461574
2024,distance,job=student,436,177,True,13.0,2.0,0.020016680567139282,0.037361282488659636,0.5738565821768706,0.1759319222896194,0.0031930115116515605,0.1439159850484489,0.0005588856510252752
2024,distance,job=technician,4215,1565,True,52.0,16.0,0.0023604970224187297,0.005574245750650498,4.277607118762483e-14,3.143669218642411e-26,8.094679486640437e-55,0.30529126047511307,0.07732515201162413
2024,distance,job=unemployed,709,260,True,10.0,3.0,0.004145830662050691,0.01394615096301517,0.005290957857554769,6.066454944564305e-05,1.4114380641202562e-09,0.5226254265504235,0.17774608829896058
2024,distance,job=unknown,162,52,False,,,,,,,,,
2024,distance,marital=divorced,2807,1082,True,25.0,11.0,0.0,0.0024413539166071056,2.62858507576761e-14,1.2583198165339175e-23,1.914282749504308e-44,0.7165663895014454,0.7454988770493314
2024,distance,marital=married,15175,5420,True,184.0,55.0,0.0021466726573810594,0.003728356904047546,1.0221193258995934e-47,1.2251085121535505e-91,5.276222957655341e-195,0.1366239046775705,0.005853341060396708
2024,distance,marital=single,6811,2541,True,87.0,26.0,0.0028014693996194504,0.00530002382625746,1.1825819863617811e-20,7.707244959643418e-40,1.8730021648008657e-85,0.18644656372275606,0.015053356002523258
2024,distance,education=primary,3857,1335,True,72.0,14.0,0.008754907121513293,0.01279350113087228,8.947596418637824e-06,8.315415676915816e-14,1.6436943894530106e-35,0.025159877719527875,8.474733140019502e-07
2024,distance,education=secondary,12905,4628,True,146.0,47.0,0.0013267115165604127,0.0029982209285407467,3.4909411483390185e-45,6.867088877486276e-84,9.862065826144259e-174,0.28884865434898205,0.07487190024947588
2024,distance,education=tertiary,7001,2727,True,99.0,28.0,0.0041826636598812,0.006757529450966375,8.556827490772006e-18,2.7237993480179973e-36,2.0388498412686799e-81,0.07657271567458801,0.0005916576403444345
2024,distance,education=unknown,1030,353,True,5.0,4.0,0.0,0.0001813472052878328,9.05414743728692e-09,9.881916441664743e-13,3.8050796463594875e-21,0.9474592633640354,0.9764333982890074
2024,distance,age=<30,2722,1051,True,26.0,11.0,0.0,0.0032617745794126605,5.215608924539075e-13,7.959587209969103e-22,1.0801537038222083e-41,0.67749388086045,0.6190255086991062
2024,distance,age=30-39,10033,3611,True,120.0,37.0,0.0019803335860347727,0.003944237425794704,8.19950921910878e-33,4.3709601670354e-62,9.4589868992968e-131,0.23250016129238393,0.029840387030126023
2024,distance,age=40-49,6528,2364,True,89.0,24.0,0.0036702812438106553,0.0063026349682187835,7.895717548133481e-18,1.6675922419133364e-35,3.404173682853461e-78,0.11594287130159225,0.002896496592199244
2024,distance,age=50-59,4745,1658,True,58.0,17.0,0.0022458515609200536,0.005240775537540598,6.958369120996162e-16,1.3269063711454716e-29,7.036608018826851e-62,0.31095554315224005,0.07461740471185732
2024,distance,age=60+,765,359,True,12.0,4.0,0.005743711626064567,0.015445910262930563,0.009305166172646567,0.00010535762033652999,1.7430894306633043e-09,0.3827019285756151,0.08727304516159717
2024,density_ratio,pooled,24793,9043,True,291.0,91.0,0.0017547311944924174,0.002955456651757483,1.1139975352106811e-80,1.2383665018711887e-153,5e-324,0.10809524489050004,0.003960506946992195
2024,density_ratio,y=no,24049,7920,True,341.0,80.0,0.004221599755717597,0.005554223027276968,1.412201661909676e-56,8.673606342588572e-120,1.8813119001835747e-274,0.002787092926498046,4.984826891600488e-10
2024,density_ratio,y=yes,744,1123,True,11.0,12.0,0.004833279026827415,0.01449889936608725,0.006349572152520128,6.749402632707222e-05,1.1465805115204045e-09,0.2808951405003897,0.13158036982879312
2024,density_ratio,job=admin.,2788,1083,True,38.0,11.0,0.0036665072533078272,0.007906464577755425,1.7123314546890232e-08,4.36019925254286e-16,2.3283226349630886e-34,0.24347638515017866,0.03843836432674188
2024,density_ratio,job=blue-collar,5584,1902,True,68.0,20.0,0.0021996468987872998,0.0049300519118617705,1.634515652472548e-18,1.1140913283057147e-34,1.0665226535162685e-72,0.32938252687155367,0.061814766375436356
2024,density_ratio,job=entrepreneur,858,282,True,12.0,3.0,0.00402627675354948,0.012688915042277668,0.0020438097359080755,9.18661544095329e-06,2.2435722069224042e-11,0.4700592007257327,0.15717821107901253
2024,density_ratio,job=housemaid,683,252,True,5.0,3.0,0.0,0.005384224596526755,4.5828657067462914e-05,1.7134787991279255e-07,8.886144942263897e-13,0.8583637331951703,0.8123196797271977
2024,density_ratio,job=management,5059,1917,True,54.0,20.0,0.000680854802222661,0.0034058608977825962,3.6881709654136017e-20,8.801946315927926e-36,1.2544433985785282e-71,0.5248932529940256,0.3334927624958786
2024,density_ratio,job=retired,1115,424,True,13.0,5.0,0.0016759523485980884,0.00855865090848589,4.727544676555379e-05,2.1248391242464635e-08,3.8704063952757626e-16,0.626319745555173,0.32734867560523545
2024,density_ratio,job=self-employed,864,303,True,10.0,4.0,0.0015899738121960335,0.009649599770490118,0.00031524464424330335,7.66263659866888e-07,7.292835597492145e-13,0.7135367120829194,0.36503729941067875
2024,density_ratio,job=services,2320,826,True,27.0,9.0,0.0016544757924068273,0.006074509561174373,4.425857939737629e-09,5.428870266157941e-16,4.758699754907118e-32,0.51920100147379,0.23985802834024983
2024,density_ratio,job=student,436,177,True,9.0,2.0,0.01074969882309332,0.02600432471134627,0.1623033871928693,0.020330558643214224,8.306480739196138e-05,0.3404360316211966,0.0333654389389881
2024,density_ratio,job=technician,4215,1565,True,58.0,16.0,0.003798363228968211,0.007166610709745757,6.930794325488862e-12,2.939585673549277e-23,9.50788137605147e-51,0.17653103436970263,0.011435026533894705
2024,density_ratio,job=unemployed,709,260,True,5.0,3.0,0.0,0.004818571902672851,2.4918257307209245e-05,7.156008151000292e-08,2.1647735942596033e-13,0.8601993769590004,0.8364219355322731
2024,density_ratio,job=unknown,162,52,False,,,,,,,,,
2024,density_ratio,marital=divorced,2807,1082,True,32.0,11.0,0.0014142133842881969,0.005335957553913634,5.769973607769804e-11,2.1235603900306163e-19,6.144096652735876e-39,0.4467989648781864,0.2518571012436326
2024,density_ratio,marital=married,15175,5420,True,179.0,55.0,0.001813855191120429,0.00337567942928531,9.674304495824412e-50,2.642216777980226e-94,1.3626264835718658e-198,0.18244515227475172,0.0163319281367931
2024,density_ratio,marital=single,6811,2541,True,82.0,26.0,0.0020599475892384427,0.0044939369038840046,1.3368451041254173e-22,2.001804840990022e-42,5.86161314334998e-89,0.27143987578085244,0.05469123865855266
2024,density_ratio,education=primary,3857,1335,True,31.0,14.0,0.0,0.0008403441610615113,5.879627361238277e-21,3.56061152129127e-34,2.219302653376174e-63,0.8424216214598843,0.9078995084365169
2024,density_ratio,education=secondary,12905,4628,True,161.0,47.0,0.002500792504666971,0.004248468014333365,4.509394157736775e-39,7.47330216685874e-76,6.235029595275994e-163,0.11964839013967607,0.0035244407743721335
2024,density_ratio,education=tertiary,7001,2727,True,79.0,28.0,0.0012970730011152803,0.003626813136254779,2.1916744535107983e-25,1.9447214710491783e-46,3.067156456573545e-95,0.378564043787751,0.1539550042146658
2024,density_ratio,education=unknown,1030,353,True,29.0,4.0,0.018338727076591153,0.028476989462772904,0.4242017048399256,0.029784613235708433,2.0038706822983264e-06,0.049332964455967764,1.1450964225158964e-06
2024,density_ratio,age=<30,2722,1051,True,35.0,11.0,0.0028870631368794475,0.00708286677536622,4.350341591165166e-09,9.085191051739364e-17,5.419467977448918e-35,0.3393398896859002,0.08428285721890938
2024,density_ratio,age=30-39,10033,3611,True,130.0,37.0,0.0029871122266218442,0.005023248214436497,6.113911950321526e-29,6.230754906369292e-57,9.352806727246839e-124,0.11735485786876688,0.0024246195346969797
2024,density_ratio,age=40-49,6528,2364,True,58.0,24.0,0.0,0.0010550284133568934,2.6383914520694634e-31,6.081639137889101e-53,2.4851112476049832e-101,0.7543189712839682,0.8332322638025722
2024,density_ratio,age=50-59,4745,1658,True,72.0,17.0,0.0052261285137997476,0.00851601979051476,5.1249131340960003e-11,5.857964805111466e-23,1.1437711353050607e-52,0.08531220876439745,0.0005070776690985269
2024,density_ratio,age=60+,765,359,True,7.0,4.0,0.0,0.007189956156998497,9.480852415702829e-05,2.7051794088651486e-07,5.828300127659385e-13,0.745988559807766,0.6431400435448358
2025,distance,pooled,24672,9043,True,306.0,91.0,0.002426993672129858,0.0036621792387170303,1.0244385821660943e-73,3.3502018950871894e-144,5.884295496348e-311,0.04222220236932522,0.00013828432692288229
2025,distance,y=no,23932,7987,True,276.0,80.0,0.0015481574899926895,0.002761513961973896,5.5253350296990675e-80,4.895576788373166e-151,1.2372597e-316,0.14520259840675367,0.010564870889189552
2025,distance,y=yes,740,1056,True,8.0,11.0,0.0008190008190008194,0.009516681867759771,0.0004840811892100426,2.3489952559661475e-06,1.2782741864153957e-11,0.555571191303242,0.46096299565703774
2025,distance,job=admin.,2790,997,True,26.0,10.0,0.0,0.0029366770413657094,1.2564033292826737e-13,9.578748859050999e-23,3.1614636103566247e-43,0.6602601409716227,0.6670148043058994
2025,distance,job=blue-collar,5481,2001,True,79.0,20.0,0.004458008289425914,0.007428157755977784,8.64884338112389e-14,4.2421396541158975e-28,3.61164104448609e-63,0.08320253257609657,0.001178596059587616
2025,distance,job=entrepreneur,828,291,True,8.0,3.0,0.0,0.0074398394276476735,7.935650799657138e-05,1.5849287646945503e-07,1.3972197424510468e-13,0.6857876216260009,0.5862579612205298
2025,distance,job=housemaid,693,257,True,5.0,3.0,0.0,0.005161662942423287,3.628113256525981e-05,1.2256370944559673e-07,5.166207767120354e-13,0.8567711061488401,0.8219082771701847
2025,distance,job=management,5091,1880,True,68.0,19.0,0.0033908124656504154,0.006383437003576732,9.382296058415054e-15,9.805311968879424e-29,2.6634119126634594e-62,0.16793928617062423,0.012299142218289686
2025,distance,job=retired,1111,466,True,17.0,5.0,0.005355080962641718,0.012993661221744007,0.0013948189079962233,2.0015460333820473e-06,2.0589191327617606e-13,0.328481920186957,0.05911571900986249
2025,distance,job=self-employed,863,317,True,3.0,4.0,0.0,0.0,1.591594191659696e-08,5.392446824576526e-12,2.914863429382536e-19,0.9825535249930071,0.9918455060209679
2025,distance,job=services,2338,813,True,23.0,9.0,0.0,0.003948175206242695,4.7876937349563454e-11,1.5327779497362549e-18,1.725065153402017e-35,0.7013336013351275,0.559505220175186
2025,distance,job=student,474,163,True,2.0,2.0,0.0,0.003254752885199527,7.180743911393135e-05,9.718605065341507e-07,1.1297985581390874e-10,0.9464089736970944,0.9506142485203922
2025,distance,job=technician,4161,1558,True,66.0,16.0,0.005920779532892005,0.009528436016621906,5.20798664556697e-09,3.9311979886310102e-19,1.1360977446468694e-44,0.068922037170833,0.00027227374256262994
2025,distance,job=unemployed,701,237,True,18.0,3.0,0.015835963054222683,0.028121427403898464,0.3066526568083858,0.029630626056365905,1.9450770879607034e-05,0.1812751005407132,0.0003383688669574196
2025,distance,job=unknown,141,63,False,,,,,,,,,
2025,distance,marital=divorced,2850,1033,True,64.0,11.0,0.012581959950381002,0.01775634394317421,0.009897693704796321,2.2266397272864436e-07,1.727847835518326e-21,0.009780375469208354,6.0184242042997205e-09
2025,distance,marital=married,15033,5467,True,196.0,55.0,0.00306866980185679,0.004712171737059336,4.9040337924795664e-42,8.746315696854166e-84,1.1802778979432429e-183,0.04812667457505482,0.000191396703093274
2025,distance,marital=single,6789,2543,True,84.0,26.0,0.0023969255078402233,0.004864890495828303,1.2345221718941249e-21,4.1690143332176395e-41,4.498514131307293e-87,0.22923494698006472,0.031638405196046555
2025,distance,education=primary,3837,1386,True,24.0,14.0,0.0,0.0,3.7445006772988793e-25,3.56059245934437e-39,1.7481762743796766e-69,0.9443496217177512,0.9949193248656648
2025,distance,education=secondary,12751,4594,True,175.0,46.0,0.0037620341125948523,0.0055992975248731845,8.201075140772265e-33,4.1096399375788577e-67,3.211973976784721e-150,0.03015256444642893,3.527486173306385e-05
2025,distance,education=tertiary,7098,2681,True,93.0,27.0,0.0031336185182339023,0.005603928102206115,1.3738602673556198e-20,2.784230167705868e-40,2.1873568175040943e-87,0.13221506430816085,0.006730149680132821
2025,distance,education=unknown,986,382,True,34.0,4.0,0.02473005921281783,0.03600496188049587,0.8319406135605834,0.22755384404678275,0.00024246090542827013,0.008270122813350347,1.1329521743452218e-09
2025,distance,age=<30,2770,1022,True,30.0,11.0,0.0008387120300477694,0.004708415684196094,1.5695312961163712e-11,4.7067102853887133e-20,1.2669977776416367e-39,0.573414178742681,0.3552748411851879
2025,distance,age=30-39,10007,3557,True,167.0,36.0,0.006755876946743339,0.009042682574195165,3.334420342410288e-17,2.3940348635126256e-40,3.9709662663266624e-100,0.002682116640829467,5.044232179412269e-10
2025,distance,age=40-49,6415,2419,True,78.0,25.0,0.0021808104426966463,0.004707550800558772,4.485730684972308e-21,1.1858871606888998e-39,2.4202755499408754e-83,0.27753304806193846,0.050292219821990405
2025,distance,age=50-59,4672,1690,True,28.0,17.0,0.0,0.0,3.8238222847645205e-31,2.283712041917306e-48,1.7170737507028707e-85,0.9662089687318834,0.998796970402627
2025,distance,age=60+,808,355,True,12.0,4.0,0.0049004900490048995,0.014092655169442036,0.004695202785084476,3.472073877676523e-05,2.3739027866234467e-10,0.4308108046118963,0.11669367676785124
2025,density_ratio,pooled,24672,9043,True,249.0,91.0,9.33459104665334e-05,0.0012154862714627657,2.340416651511703e-98,3.531430335626083e-176,0.0,0.5187037934587004,0.45057773363293013
2025,density_ratio,y=no,23932,7987,True,261.0,80.0,0.0009150505556990593,0.0020972685430801843,1.7858665767143762e-86,1.857432427533192e-159,0.0,0.27418505896027306,0.08580005591987193
2025,density_ratio,y=yes,740,1056,True,10.0,11.0,0.0035490035490035494,0.01294353155430621,0.003095651151744671,2.607036432608772e-05,3.204926068985312e-10,0.34909527712819116,0.21136106886322067
2025,density_ratio,job=admin.,2790,997,True,45.0,10.0,0.006190941674812642,0.010739411921945352,2.588505197501874e-06,4.867083505380528e-13,4.695099996689462e-30,0.10703040701199465,0.0016643358300781163
2025,density_ratio,job=blue-collar,5481,2001,True,61.0,20.0,0.0011407635928708717,0.0037935849302214177,1.35051976711259e-20,3.3741991570323943e-37,1.426782870823518e-75,0.39147439181954924,0.21722671713792838
2025,density_ratio,job=entrepreneur,828,291,True,1.0,3.0,0.0,0.0,3.493545945531961e-10,9.54677217869942e-14,4.661089615679101e-21,0.995496065566468,0.999756812567966
2025,density_ratio,job=housemaid,693,257,True,2.0,3.0,0.0,0.0,1.9506801324541237e-07,2.824326436427416e-10,3.4642328467596426e-16,0.9793073028959558,0.9924442106239932
2025,density_ratio,job=management,5091,1880,True,32.0,19.0,0.0,0.0,9.129305468216448e-33,2.4251627499033077e-51,1.6121749276889103e-91,0.9621469275435409,0.9982283346320798
2025,density_ratio,job=retired,1111,466,True,16.0,5.0,0.004445899135368082,0.011910573851459784,0.0006694673311502355,7.272768954806532e-07,4.9592313484639695e-14,0.3786849766760683,0.097505466842537
2025,density_ratio,job=self-employed,863,317,True,10.0,4.0,0.0016035207228718242,0.009672393082594677,0.00032136332954944163,7.890367282510218e-07,7.666394061638388e-13,0.6856427571354764,0.3637232431168747
2025,density_ratio,job=services,2338,813,True,15.0,9.0,0.0,0.0,1.2276530890821698e-15,3.824111768683918e-24,1.4901672241876782e-42,0.9346392359902118,0.974290394100536
2025,density_ratio,job=student,474,163,True,6.0,2.0,0.0026850786344457226,0.014979983749306073,0.012211558325641261,0.000491359448118412,2.860418839164967e-07,0.6642372125813683,0.3382933894774452
2025,density_ratio,job=technician,4161,1558,True,44.0,16.0,0.0005801829882579694,0.00361146628977949,4.756825385167149e-17,5.831810644774495e-30,1.5771705478695656e-59,0.5266132194692916,0.3753823065884641
2025,density_ratio,job=unemployed,701,237,True,12.0,3.0,0.007190305335811755,0.01776584551911744,0.02425825482941609,0.000515298524452886,3.16472951459568e-08,0.4506843877386255,0.052893640661215054
2025,density_ratio,job=unknown,141,63,False,,,,,,,,,
2025,density_ratio,marital=divorced,2850,1033,True,24.0,11.0,0.0,0.001841079918016229,2.9545522837071396e-15,6.807557983471653e-25,2.77919822743278e-46,0.8023151272529667,0.8260975964569504
2025,density_ratio,marital=married,15033,5467,True,139.0,55.0,0.0,0.0006431542903658138,5.406754432158652e-67,4.5703736137357754e-116,1.9119241766535506e-226,0.7328791442745017,0.8337653299251387
2025,density_ratio,marital=single,6789,2543,True,90.0,26.0,0.003289635194186674,0.005834163666671065,2.204234567020857e-19,4.344597720890729e-38,5.938580906840641e-83,0.1411278637478932,0.005667497092429599
2025,density_ratio,education=primary,3837,1386,True,39.0,14.0,0.0001658492667093139,0.003288125678231548,1.4106935025612914e-16,1.0940981267544123e-28,3.0290394287650155e-56,0.5634468696481996,0.48099825160958337
2025,density_ratio,education=secondary,12751,4594,True,116.0,46.0,0.0,0.0006122799507261684,4.3594525487351026e-58,5.816468942746399e-100,6.096106656931773e-194,0.7423547068082272,0.8580151937908502
2025,density_ratio,education=tertiary,7098,2681,True,54.0,27.0,0.0,0.0,4.926203250878468e-39,1.0185621483228644e-63,5.363984278695294e-118,0.9052840718317794,0.9845996251777707
2025,density_ratio,education=unknown,986,382,True,16.0,4.0,0.006290081340791279,0.014689277134167612,0.004750353916942786,1.794177148782203e-05,1.6084413115860654e-11,0.3028474919083236,0.04321624901856618
2025,density_ratio,age=<30,2770,1022,True,28.0,11.0,0.00010939722131057816,0.0038715063593377217,1.858907998137974e-12,3.1137962455263274e-21,3.6139774112448184e-41,0.6487839030302625,0.5027423390701139
2025,density_ratio,age=30-39,10007,3557,True,129.0,36.0,0.002920178097553935,0.004954455487012834,4.080737384923813e-29,4.0398134170226997e-57,6.818550201374476e-124,0.11263764524550532,0.002962341282316719
2025,density_ratio,age=40-49,6415,2419,True,64.0,25.0,0.0,0.002293217202332781,3.140935385093176e-27,1.3484832689478235e-47,7.347724649905968e-94,0.6125506675437176,0.5243726220647912
2025,density_ratio,age=50-59,4672,1690,True,33.0,17.0,0.0,0.0,8.269733469431488e-28,2.1526137509733768e-44,1.3422271524706173e-80,0.9097833072920323,0.985609467716054
2025,density_ratio,age=60+,808,355,True,9.0,4.0,0.0011501150115011494,0.009451029705638209,0.00034845515849807286,1.1261845956032152e-06,2.2632903057117725e-12,0.6389224940273956,0.4186731709284753
2026,distance,pooled,24714,9043,True,336.0,91.0,0.0036318514104384456,0.004919973225018224,5.551549129328498e-63,8.539995580991042e-130,2.1432588217705745e-291,0.005129468852953222,3.9957415365511963e-08
2026,distance,y=no,23973,8006,True,295.0,81.0,0.002328798349321438,0.0035782394700158908,1.3636844812233332e-72,2.2102842533655364e-141,7.618053305444269e-304,0.06345334713794712,0.0002878679288030667
2026,distance,y=yes,741,1037,True,1.0,11.0,0.0,0.0,4.36564709231058e-09,2.9086169924036402e-12,8.689881673808068e-19,0.9984913914651542,0.9994169857138944
2026,distance,job=admin.,2848,985,True,43.0,10.0,0.0051498127340823974,0.00952203040663958,2.8424097502354577e-07,1.670480258233853e-14,2.0930587374880725e-32,0.16166934860474205,0.006396357946061684
2026,distance,job=blue-collar,5579,1894,True,70.0,19.0,0.0025727792352635516,0.005340452979861889,1.0825262402042303e-17,1.3967205428018625e-33,3.455685975138093e-71,0.22953533828079792,0.03609435588796986
2026,distance,job=entrepreneur,813,311,True,8.0,4.0,0.0,0.0077621867036288894,0.00010867558226213372,2.525766565090161e-07,3.0373240388788725e-13,0.7836138665988766,0.565813031926215
2026,distance,job=housemaid,707,255,True,14.0,3.0,0.009900990099009901,0.02099397566263147,0.06674641693778156,0.0022605862764477585,2.732605482602209e-07,0.2998620109975586,0.01339003452209752
2026,distance,job=management,5055,1946,True,67.0,20.0,0.0032870745036917147,0.00628143593557012,7.567523050372228e-15,8.519439548311263e-29,3.2067121873346198e-62,0.18859845197094913,0.014907516894031645
2026,distance,job=retired,1157,411,True,15.0,5.0,0.0029945086124861407,0.00999297713881533,0.0001351765279682199,6.991306993896136e-08,1.2203179653368121e-15,0.5678923819190481,0.18951759328226075
2026,distance,job=self-employed,834,356,True,10.0,4.0,0.0020105128018797084,0.01035707629388493,0.0005582282366864848,1.8346057974056931e-06,3.245203352487423e-12,0.5871049087779108,0.3259276946886442
2026,distance,job=services,2311,818,True,20.0,9.0,0.0,0.002576609470511521,2.395784287537511e-12,4.22280699739491e-20,2.3622447543072785e-37,0.7955670572009181,0.7704192956282314
2026,distance,job=student,449,173,True,0.0,2.0,0.0,0.0,1.2609862768551872e-06,1.2609883082050757e-08,1.0916945670507006e-12,1.0,1.0
2026,distance,job=technician,4152,1571,True,78.0,16.0,0.00887487592689905,0.012762970455415577,5.317361341677641e-06,1.4172986316991583e-14,7.682380540982466e-38,0.012292398650029839,2.4283798455944135e-07
2026,distance,job=unemployed,659,269,True,9.0,3.0,0.0036939961067426925,0.013849177575445409,0.005609874456086221,8.058053180882085e-05,3.497881089278749e-09,0.5236143397605267,0.21836762373411875
2026,distance,job=unknown,150,54,False,,,,,,,,,
2026,distance,marital=divorced,2859,1043,True,40.0,11.0,0.004031218092078533,0.008256490233099992,2.5706887887903025e-08,5.678892406547409e-16,1.6083312873942498e-34,0.2529402014451875,0.02455045127247188
2026,distance,marital=married,15018,5457,True,194.0,55.0,0.0029473049848599184,0.004584704230407064,1.1608050697370536e-42,1.3363445832681838e-84,1.0545690181241597e-184,0.056547487673344714,0.00031995953123329415
2026,distance,marital=single,6837,2543,True,102.0,26.0,0.00496850913700409,0.007639874594632013,1.0382824749894937e-15,4.251283274925638e-33,3.429064457887133e-76,0.04729491858975509,7.993910124183464e-05
2026,distance,education=primary,3901,1342,True,50.0,14.0,0.002845683184057959,0.00625819509554604,1.9336830830458065e-12,1.9464527363002607e-23,1.4740131058427785e-49,0.2997062164845478,0.049912425774008784
2026,distance,education=secondary,12760,4641,True,185.0,47.0,0.004543871315031189,0.006427106118489103,1.5022175686676817e-29,1.3145288775081904e-62,5.920793536116444e-144,0.01404514469859071,9.695422960929035e-07
2026,distance,education=tertiary,7063,2705,True,93.0,28.0,0.0031992014152569157,0.00568165541281249,2.502963779994371e-20,7.253036949305102e-40,1.1802580274307882e-86,0.15272055767274162,0.0059478420154845495
2026,distance,education=unknown,990,355,True,6.0,4.0,0.0,0.0019462034507762536,1.3141173351583263e-07,2.8723624835663592e-11,3.847877161710561e-19,0.9053261403056303,0.9300098734024738
2026,distance,age=<30,2752,1001,True,49.0,10.0,0.007884073291050035,0.012663659187941717,4.6298069073684526e-05,4.017861673567076e-11,4.542561714500094e-27,0.055500172489210964,0.0001276415093282195
2026,distance,age=30-39,9980,3602,True,137.0,37.0,0.0037651059695147874,0.005861086780089245,4.748826968058996e-26,6.556449113736424e-53,5.763275192220589e-118,0.06516159318329659,0.00022200762915259022
2026,distance,age=40-49,6509,2375,True,78.0,24.0,0.002003442009587346,0.004493959351866878,8.098748260583816e-22,8.191936054784089e-41,2.364867796473693e-85,0.27026140455103176,0.06418009475272066
2026,distance,age=50-59,4664,1731,True,46.0,18.0,0.0,0.002619441075983677,1.7100349311770173e-20,2.2077484011210225e-35,3.966515160753465e-69,0.6372711464494877,0.5573484321103525
2026,distance,age=60+,809,334,True,11.0,4.0,0.003633367044986327,0.012531242222634924,0.0021163899764460974,1.178085847673298e-05,5.251861707898217e-11,0.5421858679152707,0.1921707245906287
2026,density_ratio,pooled,24714,9043,True,187.0,91.0,0.0,0.0,3.680620646905845e-132,3.7534647076778425e-218,0.0,0.9885752953822775,0.9999734384831669
2026,density_ratio,y=no,23973,8006,True,201.0,81.0,0.0,0.0,7.621860450032902e-117,9.830921235650157e-198,0.0,0.932167034963252,0.9954658992594664
2026,density_ratio,y=yes,741,1037,True,9.0,11.0,0.002167423220054799,0.011210865212181518,0.0012648266590272598,8.012688630379178e-06,6.423535690682434e-11,0.46517499403585244,0.32530596324449385
2026,density_ratio,job=admin.,2848,985,True,20.0,10.0,0.0,0.00019001690864347745,1.3042421464164741e-17,9.523194811781355e-28,7.512483203300719e-50,0.8773856974086414,0.9608287272902198
2026,density_ratio,job=blue-collar,5579,1894,True,37.0,19.0,0.0,0.0,1.8559912097712518e-34,1.4533979429204152e-54,3.1027677008410556e-98,0.9455223607277536,0.9969903228361252
2026,density_ratio,job=entrepreneur,813,311,True,13.0,4.0,0.006050666567271732,0.015457205330729527,0.0087827863056672,8.113294599693036e-05,7.512065587637522e-10,0.4719851198837002,0.06926191629616589
2026,density_ratio,job=housemaid,707,255,True,10.0,3.0,0.004186132899004185,0.014013840327597947,0.005474152067416641,6.402462332229036e-05,1.5521571234035595e-09,0.5334836427193184,0.17566734721025426
2026,density_ratio,job=management,5055,1946,True,33.0,20.0,0.0,0.0,1.0201109360005912e-31,5.260540704575571e-50,1.1299174357431551e-89,0.9588198777858569,0.9965864460358149
2026,density_ratio,job=retired,1157,411,True,11.0,5.0,0.0,0.005745263946593932,2.451536582388042e-06,4.0839549026870375e-10,1.3609620085980496e-18,0.7780546681970604,0.6070229548548292
2026,density_ratio,job=self-employed,834,356,True,5.0,4.0,0.0,0.0025898289564167272,1.232200150011284e-06,9.926024358474966e-10,2.2438631772001583e-16,0.9030423683379872,0.9192942483384122
2026,density_ratio,job=services,2311,818,True,24.0,9.0,0.0003890047161358285,0.004620463924180675,2.490093284131799e-10,1.403265806846006e-17,4.211691028091756e-34,0.6459524438573756,0.45401177396386566
2026,density_ratio,job=student,449,173,True,2.0,2.0,0.0,0.0039948343198275725,0.0001383020234768943,2.4142445307891468e-06,4.71554371659388e-10,0.9325177039924724,0.9392777664049272
2026,density_ratio,job=technician,4152,1571,True,44.0,16.0,0.0006033358634514695,0.0036411446584619115,5.681508759841938e-17,7.636140857486066e-30,2.4902836191404403e-59,0.5120455728389672,0.37002420737616687
2026,density_ratio,job=unemployed,659,269,True,7.0,3.0,0.0006284391716865163,0.009958195855711735,0.0008723927675510516,7.2498742470621e-06,1.3984190938423066e-10,0.6769811961681113,0.48806150879695787
2026,density_ratio,job=unknown,150,54,False,,,,,,,,,
2026,density_ratio,marital=divorced,2859,1043,True,25.0,11.0,0.0,0.0022136281922685926,8.58047952501059e-15,2.4151703121959353e-24,1.2459765598692106e-45,0.7655278158939609,0.7753082770057218
2026,density_ratio,marital=married,15018,5457,True,113.0,55.0,0.0,0.0,2.0023095515833606e-81,8.94458943723504e-134,8.201007624191398e-249,0.9678162218459796,0.9993583523701459
2026,density_ratio,marital=single,6837,2543,True,50.0,26.0,0.0,0.0,6.897329246605938e-39,6.344058600065498e-63,1.4055102645108738e-115,0.9339666007271721,0.9916071083308096
2026,density_ratio,education=primary,3901,1342,True,20.0,14.0,0.0,0.0,9.727353577263757e-29,1.4814140837525215e-43,3.5380906326539296e-75,0.9857504697112355,0.999715097196119
2026,density_ratio,education=secondary,12760,4641,True,94.0,47.0,0.0,0.0,1.1098543958004739e-70,2.0073500863516315e-115,1.5335996677081167e-213,0.9685171118882533,0.9992378964446789
2026,density_ratio,education=tertiary,7063,2705,True,60.0,28.0,0.0,0.0005268243395511674,3.114734887244289e-35,5.414279224437182e-59,7.511739182971774e-112,0.8387443105246457,0.9111676564097797
2026,density_ratio,education=unknown,990,355,True,26.0,4.0,0.016426895214774005,0.026520248153788787,0.29433203333273616,0.014484573288303708,6.681650466843982e-07,0.06979675423270293,1.3154025591498123e-05
2026,density_ratio,age=<30,2752,1001,True,13.0,10.0,0.0,0.0,1.440253870090363e-21,3.614650162479597e-32,1.0988372048830057e-54,0.9763421977708809,0.9992842658095664
2026,density_ratio,age=30-39,9980,3602,True,111.0,37.0,0.0011335802918969243,0.003039768637937861,3.624008689471872e-36,2.3316542248817886e-66,3.3480736190386634e-136,0.37652700928811045,0.14132300396123992
2026,density_ratio,age=40-49,6509,2375,True,52.0,24.0,0.0,5.549829740439901e-05,1.8232404635259626e-34,8.702125161574183e-57,4.158955779594244e-106,0.8612765185484196,0.9587036972337456
2026,density_ratio,age=50-59,4664,1731,True,17.0,18.0,0.0,0.0,7.3409050491927775e-40,1.8602695336895375e-58,1.5705308576030948e-97,0.9994210953271665,0.9999998200987662
2026,density_ratio,age=60+,809,334,True,5.0,4.0,0.0,0.002980667394976389,2.2691276597007725e-06,2.3577187074792567e-09,8.956448286624934e-16,0.9112903924768394,0.9065265874465314
2027,distance,pooled,24640,9043,True,298.0,91.0,0.002115308933490752,0.0033369024087191754,1.2776875224006761e-76,5.420591611975207e-148,6.19512273e-316,0.0667886637671257,0.0007397887348816879
2027,distance,y=no,23901,8024,True,256.0,81.0,0.0007180292105609036,0.0018911736732527622,1.854580652845719e-88,6.022365969077125e-162,0.0,0.34625633538383754,0.14216587420718302
2027,distance,y=yes,739,1019,True,10.0,11.0,0.0035674744741050557,0.012974567400336002,0.003150398956224655,2.679725396324313e-05,3.3628229318840543e-10,0.37881092024531343,0.21023778128214296
2027,distance,job=admin.,2781,1049,True,43.0,11.0,0.005517236369447804,0.009993724677395826,7.868234015702492e-07,9.11352782756726e-14,4.5830613629653044e-31,0.1556951079866995,0.004312795030703079
2027,distance,job=blue-collar,5608,1937,True,70.0,20.0,0.0025072407383391684,0.0052607126158571,6.4634130323695395e-18,6.201779171890212e-34,8.393999878850127e-72,0.26748401365069796,0.039425051964568615
2027,distance,job=entrepreneur,868,262,True,11.0,3.0,0.002699809151422055,0.010999292019819366,0.000740023259663113,2.2823738810506974e-06,3.0131876812665663e-12,0.5857734342208545,0.2560549198365793
2027,distance,job=housemaid,711,227,True,2.0,3.0,0.0,0.0,1.1883538696193886e-07,1.4313977011966832e-10,1.2074012821560252e-16,0.9864027832288689,0.9935512850095382
2027,distance,job=management,5036,1908,True,73.0,20.0,0.004541041872257123,0.007661268355779669,1.1551141056876182e-12,9.133477243202159e-26,6.427166120412158e-58,0.11703104541569719,0.0015201786328902353
2027,distance,job=retired,1114,462,True,13.0,5.0,0.001686524128175833,0.008575343157490634,4.8183247778331235e-05,2.187616065346987e-08,4.068094515421376e-16,0.5600993022715226,0.3262357898570208
2027,distance,job=self-employed,852,304,True,8.0,4.0,0.0,0.006947602575668853,4.7752474117850916e-05,7.481754876832738e-08,4.0126963474346883e-14,0.8155098906981996,0.6179725051019224
2027,distance,job=services,2279,879,True,22.0,9.0,0.0,0.003793913043344854,5.1971783140075454e-11,2.2707913690021346e-18,5.722951268587372e-35,0.646527988793465,0.5945484192594785
2027,distance,job=student,443,184,True,4.0,2.0,0.0,0.010649105159395171,0.0029227270506064296,9.370659100973525e-05,4.6414636896264294e-08,0.7571055664074289,0.6469973234609261
2027,distance,job=technician,4117,1508,True,54.0,16.0,0.0031478251055613213,0.006491149625128323,1.377442007334394e-12,4.932756793984701e-24,2.2645319999034578e-51,0.27361169818028963,0.030697237910259773
2027,distance,job=unemployed,690,258,True,9.0,3.0,0.0030742204655248126,0.01277840650950375,0.00323466651153223,3.412259703892882e-05,7.826540331739506e-10,0.5795026574462385,0.2572545097788712
2027,distance,job=unknown,141,65,False,,,,,,,,,
2027,distance,marital=divorced,2841,1024,True,43.0,11.0,0.005187389559089665,0.009570273411249526,3.16486069866547e-07,1.9966764386747908e-14,2.89275334818969e-32,0.19329554781205172,0.006145071002831431
2027,distance,marital=married,15006,5504,True,175.0,56.0,0.0016787897635558574,0.0032418103038830085,4.897448132573352e-50,2.3126744982015856e-94,7.369120042140085e-198,0.20720947493965905,0.024550310951277583
2027,distance,marital=single,6793,2515,True,71.0,26.0,0.00045650082452673393,0.0027469090220484716,3.306930444059737e-27,2.3344172763232284e-48,9.438786988326984e-97,0.5334850898410675,0.370213392404341
2027,distance,education=primary,3903,1332,True,45.0,14.0,0.0015450430515764866,0.004806173474543725,1.9007601914161668e-14,4.3500613137106247e-26,3.837477293801437e-53,0.4483286789806985,0.18767754201175438
2027,distance,education=secondary,12713,4676,True,145.0,47.0,0.0014198462243770202,0.0031111359847667483,4.892495900840328e-44,5.11480452419179e-82,2.617692171919465e-170,0.2517277831965345,0.06306869022572516
2027,distance,education=tertiary,7013,2663,True,123.0,27.0,0.007615006474267848,0.01044725525289362,4.661258940815418e-11,1.488582057769838e-26,2.2155858480035348e-67,0.004269836731664591,5.932443403374732e-09
2027,distance,education=unknown,1011,372,True,9.0,4.0,0.0,0.005538217391652122,5.165949215632634e-06,2.143639262382505e-09,6.438962276891035e-17,0.7447031922481531,0.6805970710872702
2027,distance,age=<30,2714,1064,True,41.0,11.0,0.005158437730287399,0.009653509560860786,5.437427394316445e-07,6.974954292413689e-14,6.087375144318951e-31,0.16461416083240693,0.0075173011416825196
2027,distance,age=30-39,9894,3599,True,124.0,36.0,0.002558432515982547,0.004579385354208133,3.795779516044286e-30,2.7314097787096057e-58,5.816992578203584e-125,0.1325189660790442,0.008084006623981139
2027,distance,age=40-49,6531,2366,True,97.0,24.0,0.004901255705114226,0.007634827792536046,3.252078876370352e-15,6.967834893152878e-32,3.9369504850495004e-73,0.05273128008861859,0.00013591522572071945
2027,distance,age=50-59,4691,1668,True,42.0,17.0,0.0,0.0015810414815515964,8.915135080062333e-23,2.696467125597139e-38,5.092272807124443e-73,0.7311142457737678,0.7838359216763859
2027,distance,age=60+,810,346,True,15.0,4.0,0.008604564160119715,0.018557896050865136,0.030565487650036135,0.0004973108264280288,1.0985755612148586e-08,0.2824952131130035,0.018477428940721356
2027,density_ratio,pooled,24640,9043,True,204.0,91.0,0.0,0.0,1.6816641728135022e-121,5.6620739032360654e-205,0.0,0.946113724014796,0.9976078546490204
2027,density_ratio,y=no,23901,8024,True,214.0,81.0,0.0,2.258153758067027e-05,4.44415618447371e-109,5.658473550813022e-188,0.0,0.8394326809361415,0.9533403844764776
2027,density_ratio,y=yes,739,1019,True,12.0,11.0,0.006301171389128087,0.016340167994634232,0.013858727162597947,0.0002027760710217322,5.719203830530733e-09,0.21706443155412405,0.07196247724532472
2027,density_ratio,job=admin.,2781,1049,True,26.0,11.0,0.0,0.0029787934738705673,1.5181928196823828e-13,1.2688317909648036e-22,5.049571118249582e-43,0.7004826587925288,0.6608425929206347
2027,density_ratio,job=blue-collar,5608,1937,True,41.0,20.0,0.0,0.0,3.3931092805863644e-32,6.419805855262184e-52,4.0760085592034955e-95,0.9199402518762327,0.9852532962655748
2027,density_ratio,job=entrepreneur,868,262,True,9.0,3.0,0.0003723874691616627,0.008104745638036067,0.00010482348810654463,1.8501008805798723e-07,1.0750323412259909e-13,0.7047016018651424,0.5019654192648564
2027,density_ratio,job=housemaid,711,227,True,25.0,3.0,0.02541590305303385,0.039156278069317346,0.8304149960760885,0.30783289922378554,0.002256367676634309,0.06342021215799423,1.1454644824163691e-07
2027,density_ratio,job=management,5036,1908,True,30.0,20.0,0.0,0.0,1.4084306740082797e-33,3.645118690151588e-52,3.2661707104408835e-92,0.9814691925515081,0.9992555919969891
2027,density_ratio,job=retired,1114,462,True,12.0,5.0,0.000779790725930762,0.007469313388917279,1.772012654418943e-05,6.0633291420031e-09,7.456051012094134e-17,0.6215257537823476,0.4375243646785542
2027,density_ratio,job=self-employed,852,304,True,16.0,4.0,0.008868022952529996,0.01856910547909135,0.030266958809932597,0.0004268145057146133,5.977971946375268e-09,0.36213821585145567,0.013661896348471887
2027,density_ratio,job=services,2279,879,True,16.0,9.0,0.0,0.0006501645267240137,2.2188035011000834e-14,1.6911807036582213e-22,3.424723922752478e-40,0.8712539297726497,0.9443207125157073
2027,density_ratio,job=student,443,184,True,2.0,2.0,0.0,0.004184822797355831,0.00016173765366578764,3.001057862601679e-06,6.638891356475214e-10,0.9218127275784582,0.9362096039309862
2027,density_ratio,job=technician,4117,1508,True,73.0,16.0,0.007809452307873488,0.011618567404462663,6.215539656000845e-07,5.574328698221214e-16,7.635730957728101e-40,0.03414377636156488,4.213031371232118e-06
2027,density_ratio,job=unemployed,690,258,True,8.0,3.0,0.001610305958132045,0.010931602759331764,0.0012955774052150768,1.0389225423777414e-05,1.5874433489467012e-10,0.6512127941070405,0.38631317603824145
2027,density_ratio,job=unknown,141,65,False,,,,,,,,,
2027,density_ratio,marital=divorced,2841,1024,True,28.0,11.0,0.0,0.0035229574799640205,4.370191988403535e-13,3.547814723980035e-22,9.411143823542844e-43,0.6729492060553495,0.5562251224127567
2027,density_ratio,marital=married,15006,5504,True,125.0,56.0,0.0,0.0,2.6994045371489987e-74,4.766002120776782e-125,9.16489468716143e-238,0.9077179133756749,0.9840950751674343
2027,density_ratio,marital=single,6793,2515,True,53.0,26.0,0.0,0.0,1.2186825977686185e-36,4.263572940672829e-60,8.417692645194431e-112,0.9032055697844531,0.9737444651711911
2027,density_ratio,education=primary,3903,1332,True,36.0,14.0,0.0,0.0021843759459005377,1.1705014848336943e-18,1.920063136431158e-31,3.79611607850182e-60,0.7247506366361482,0.7088077853642445
2027,density_ratio,education=secondary,12713,4676,True,107.0,47.0,0.0,0.0,1.335893376274791e-62,1.8342065427869346e-105,9.29829272152145e-201,0.8662377717772405,0.9697266355201456
2027,density_ratio,education=tertiary,7013,2663,True,61.0,27.0,0.0,0.0007614414249436865,3.255886810244214e-34,1.2683608070141568e-57,7.612645084134548e-110,0.7862055662271392,0.877668486994489
2027,density_ratio,education=unknown,1011,372,True,3.0,4.0,0.0,0.0,2.859514455050327e-10,2.132834583362576e-14,5.303937870981263e-23,0.9824123882112988,0.9975531089187686
2027,density_ratio,age=<30,2714,1064,True,17.0,11.0,0.0,0.0,3.334860029829659e-18,3.9849558062193456e-28,1.442836378762895e-49,0.9324791778101267,0.9853410674789819
2027,density_ratio,age=30-39,9894,3599,True,83.0,36.0,0.0,6.108006653607734e-05,2.91739929183714e-49,1.1562190860291217e-82,6.922739615036442e-157,0.8392756133375046,0.9547817419812153
2027,density_ratio,age=40-49,6531,2366,True,80.0,24.0,0.002271992625690375,0.004782037807264513,3.420532994191216e-21,4.97575559493197e-40,2.1185961627702106e-84,0.24325485890540546,0.0421517035242909
2027,density_ratio,age=50-59,4691,1668,True,34.0,17.0,0.0,0.0,2.257925219312283e-27,6.494266574650534e-44,4.162282213221742e-80,0.9037130097948609,0.9797408940884446
2027,density_ratio,age=60+,810,346,True,9.0,4.0,0.0011223344556677893,0.009402953615017026,0.00033500434707201416,1.0611309137325947e-06,2.046196599516196e-12,0.6569268922815519,0.4214775392141875
2028,distance,pooled,24672,9043,True,272.0,91.0,0.001034993252892086,0.002204209837401746,8.59761169708913e-88,1.1846748518449455e-162,0.0,0.24392833870653402,0.05813653339440992
2028,distance,y=no,23932,7999,True,213.0,80.0,0.0,0.0,6.735552504518733e-110,4.640071642479986e-189,0.0,0.83216898963918,0.9612524993516982
2028,distance,y=yes,740,1044,True,10.0,11.0,0.0035490035490035494,0.01294353155430621,0.003095651151744671,2.607036432608772e-05,3.204926068985312e-10,0.35889451312877874,0.21136106886322067
2028,distance,job=admin.,2754,1017,True,26.0,11.0,0.0,0.0031067913546354562,2.674418203412843e-13,2.9443458235461987e-22,2.0542092423023472e-42,0.7206698626267896,0.6419890179881583
2028,distance,job=blue-collar,5540,1921,True,57.0,20.0,0.00029172592349487687,0.0028404428573569106,6.529610806967477e-23,2.753764630718272e-40,6.283316796661639e-80,0.5779861844423341,0.43247492010637084
2028,distance,job=entrepreneur,821,290,True,2.0,3.0,0.0,0.0,5.615525788410605e-09,2.1957854572265783e-12,1.8782655447475617e-19,0.9818666644901889,0.9975753592643518
2028,distance,job=housemaid,695,246,True,10.0,3.0,0.004432817382457671,0.014428116298925998,0.006704871114877374,8.833920829425024e-05,2.7408033886133656e-09,0.5457295733948089,0.16343832209709797
2028,distance,job=management,5137,1897,True,52.0,19.0,0.00012387845753623417,0.0027645363247709442,9.126950002674349e-22,5.452537235818522e-38,6.582522614990166e-75,0.5456421348496088,0.4835808380050362
2028,distance,job=retired,1133,468,True,27.0,5.0,0.01397024080166181,0.022943967907474227,0.13533869578822566,0.002297074765832364,8.788550853025155e-09,0.05950423049669209,4.777616264490621e-05
2028,distance,job=self-employed,844,333,True,10.0,4.0,0.0018670113456843304,0.010115685739723344,0.0004619818160271999,1.373141522819125e-06,1.975644954909052e-12,0.6401228578854689,0.3388823857278528
2028,distance,job=services,2365,790,True,32.0,8.0,0.0035663185768894006,0.008214273804009301,1.6665822392325556e-07,5.487312572289711e-14,1.5367758407459738e-29,0.2964307933991252,0.057499120036401244
2028,distance,job=student,454,196,True,4.0,2.0,0.0,0.010149208415061532,0.00229338360417024,6.583213139483772e-05,2.598540073697313e-08,0.7421645191426005,0.6656961789856586
2028,distance,job=technician,4109,1574,True,45.0,16.0,0.0009611815403978938,0.004059979053436233,3.718421160455849e-16,1.0392267707091064e-28,1.2642338582173205e-57,0.46312944339847023,0.2901665634347904
2028,distance,job=unemployed,662,248,True,6.0,3.0,0.0,0.007888839268140461,0.0002670313663464037,1.6323549460042727e-06,1.9687085438288807e-11,0.7906986102567738,0.6493101856928944
2028,distance,job=unknown,158,63,False,,,,,,,,,
2028,distance,marital=divorced,2793,1028,True,42.0,11.0,0.005088478772689298,0.009502053755405372,3.267448972304323e-07,2.512278301387273e-14,6.477071941054975e-32,0.19646126124620908,0.007423594430386176
2028,distance,marital=married,15087,5440,True,184.0,55.0,0.002218111384943757,0.0038089570098110174,5.009758637057258e-47,1.4786296731526024e-90,3.979074346130728e-193,0.12303760599658023,0.0047258379583622915
2028,distance,marital=single,6792,2575,True,54.0,26.0,0.0,0.0,4.8086871539446713e-36,2.2829531935826836e-59,7.030259893131472e-111,0.8706676972670868,0.9645069154613103
2028,distance,education=primary,3834,1371,True,56.0,14.0,0.004652682273965528,0.008297035611320685,7.161595969584032e-10,8.19214275986782e-20,3.12632804004615e-44,0.14002713133078518,0.004200752850464621
2028,distance,education=secondary,12778,4594,True,153.0,46.0,0.001993641217306893,0.0037180284256786576,3.0545809703731935e-41,1.7466786241586151e-78,6.882601143524267e-166,0.16104980481641187,0.01589963544064607
2028,distance,education=tertiary,7039,2728,True,64.0,28.0,0.0,0.0011956422961485588,7.457588117766192e-33,5.393494130681876e-56,6.715626826160244e-108,0.7466516229500868,0.7936998135870966
2028,distance,education=unknown,1021,350,True,14.0,4.0,0.0037495424371036513,0.011468167185162794,0.0006296923475629162,9.649163925143553e-07,1.8531480140871957e-13,0.4972360705183134,0.15023635579808436
2028,distance,age=<30,2746,1064,True,11.0,11.0,0.0,0.0,3.6128535509517875e-23,5.3637615525654e-34,7.946581187686494e-57,0.9925056533784375,0.9998848973829058
2028,distance,age=30-39,10008,3558,True,115.0,36.0,0.0015058660142592997,0.0034372651060788494,1.113741608480675e-34,1.7526545511429735e-64,7.660992172189497e-134,0.28520775420109223,0.07604115687226735
2028,distance,age=40-49,6459,2338,True,96.0,24.0,0.004912102914889724,0.007663180550778849,4.82699138748658e-15,1.607706489782581e-31,2.6600479773793525e-72,0.058957740670721195,0.00014289385489466607
2028,distance,age=50-59,4653,1722,True,56.0,18.0,0.0020558041189891615,0.005063582069035017,5.89284619737191e-16,1.599620090859062e-29,2.4697092931707732e-61,0.3539395312902697,0.0957698679044721
2028,distance,age=60+,806,361,True,14.0,4.0,0.007444168734491316,0.017193436813318246,0.01831953234572614,0.00023738690201355838,3.802832070167215e-09,0.3003021283154572,0.03523127934277179
2028,density_ratio,pooled,24672,9043,True,225.0,91.0,0.0,0.00018132059634786907,2.2456466596698906e-110,2.7551713486455523e-191,0.0,0.8058633717624938,0.924084205453635
2028,density_ratio,y=no,23932,7999,True,255.0,80.0,0.0006618077819816079,0.0018313121658989477,3.557554214086305e-89,6.251542390279432e-163,0.0,0.33539710880273593,0.16190767975428866
2028,density_ratio,y=yes,740,1044,True,11.0,11.0,0.004914004914004915,0.014631220941743583,0.006778685271307267,7.497021264381549e-05,1.3827078663991673e-09,0.27262786481002005,0.12823778786347725
2028,density_ratio,job=admin.,2754,1017,True,27.0,11.0,0.0,0.0035301840802824704,8.442574728065097e-13,1.24406041464268e-21,1.3220763764030113e-41,0.6847728335974271,0.5670265137908561
2028,density_ratio,job=blue-collar,5540,1921,True,49.0,20.0,0.0,0.001221065427327907,6.234724752552313e-27,2.497523346637219e-45,1.930623465568377e-86,0.7780619581231182,0.8236360229841422
2028,density_ratio,job=entrepreneur,821,290,True,9.0,3.0,0.0009719607770764896,0.009142704783515457,0.00026955418135607466,7.642828260179774e-07,1.1740326714364194e-12,0.6146026599435779,0.4368853964556222
2028,density_ratio,job=housemaid,695,246,True,4.0,3.0,0.0,0.003153292670129254,7.715780197460367e-06,1.9279634626490926e-08,5.170569310783331e-14,0.9191858279583828,0.9166512058845089
2028,density_ratio,job=management,5137,1897,True,56.0,19.0,0.0009104083466551828,0.003636749565977738,6.397759658587513e-20,1.2378965432291423e-35,8.109256320213141e-72,0.4322171882850618,0.27614021741933314
2028,density_ratio,job=retired,1133,468,True,4.0,5.0,0.0,0.0,8.894095846031784e-11,2.5407277337562497e-15,7.571722956705746e-25,0.9780985591174923,0.9962908733250873
2028,density_ratio,job=self-employed,844,333,True,4.0,4.0,0.0,0.0008205287951918353,1.7871477739771594e-07,9.781681995171356e-11,1.1879003901856417e-17,0.9548802599385402,0.9692045340142507
2028,density_ratio,job=services,2365,790,True,19.0,8.0,0.0,0.0017839589525163947,2.008754130531635e-13,1.5248009563777187e-21,1.8228803398452897e-39,0.7853744372093723,0.8579500634039552
2028,density_ratio,job=student,454,196,True,4.0,2.0,0.0,0.010149208415061532,0.00229338360417024,6.583213139483772e-05,2.598540073697313e-08,0.7421645191426005,0.6656961789856586
2028,density_ratio,job=technician,4109,1574,True,58.0,16.0,0.004156925792360205,0.007611290907613754,3.9497301522819485e-11,4.929743341056415e-22,1.4429039122432412e-48,0.14751011665755295,0.007126747110400789
2028,density_ratio,job=unemployed,662,248,True,8.0,3.0,0.0021056486313283896,0.011816860416471604,0.0022137442997086374,2.349871814852124e-05,6.396383166010334e-10,0.6501434173093669,0.3445810801832924
2028,density_ratio,job=unknown,158,63,False,,,,,,,,,
2028,density_ratio,marital=divorced,2793,1028,True,21.0,11.0,0.0,0.0008174790644033073,1.9284358968535818e-16,3.310356931951174e-26,1.249837723644587e-47,0.8749331568521035,0.9265060915002421
2028,density_ratio,marital=married,15087,5440,True,147.0,55.0,0.0,0.00117647664709104,1.956912028812304e-63,1.015859605505864e-111,4.1222671915905397e-221,0.6278024608134345,0.6352755061817466
2028,density_ratio,marital=single,6792,2575,True,67.0,26.0,0.0,0.002096440196199317,4.201146442824632e-29,9.219289023941667e-51,6.995233974619521e-100,0.5926114138145286,0.5610951211169919
2028,density_ratio,education=primary,3834,1371,True,31.0,14.0,0.0,0.0009058877945005405,9.808768561179344e-21,7.515434143348247e-34,7.559733811120191e-63,0.8173139299652967,0.9018182512325699
2028,density_ratio,education=secondary,12778,4594,True,111.0,46.0,0.0,0.0001644752897426485,5.223933605486334e-61,1.2037054803362318e-103,8.60973078924605e-199,0.8181123678620845,0.9403649548759054
2028,density_ratio,education=tertiary,7039,2728,True,74.0,28.0,0.000518037313036603,0.0027694800370161175,6.2013760726999795e-28,8.552153586037996e-50,7.360714530507638e-100,0.5073465659177938,0.3485128081289204
2028,density_ratio,education=unknown,1021,350,True,14.0,4.0,0.0037495424371036513,0.011468167185162794,0.0006296923475629162,9.649163925143553e-07,1.8531480140871957e-13,0.4972360705183134,0.15023635579808436
2028,density_ratio,age=<30,2746,1064,True,30.0,11.0,0.0009343250421181955,0.004837596769023501,2.5069052310907187e-11,9.600936636487814e-20,4.255758929017501e-39,0.5171609055996541,0.33809381842144604
2028,density_ratio,age=30-39,10008,3558,True,91.0,36.0,0.0,0.0008226458034930109,5.401708404614063e-46,7.086549899344351e-79,1.1764163913499956e-152,0.7440267274549024,0.8318678067352655
2028,density_ratio,age=40-49,6459,2338,True,65.0,24.0,6.411850350540586e-05,0.002380894126200155,3.9085589673718754e-27,1.4362046543028331e-47,4.782733241105985e-94,0.5877081754488581,0.4963255199229377
2028,density_ratio,age=50-59,4653,1722,True,34.0,18.0,0.0,0.0,5.414307505951942e-27,2.297707066191561e-43,3.2481201879422733e-79,0.9160080254835994,0.97699934344109
2028,density_ratio,age=60+,806,361,True,5.0,4.0,0.0,0.003029191714629483,2.440932332240766e-06,2.614867928432089e-09,1.0571603110564632e-15,0.8902006435442887,0.9048813271007419
2029,distance,pooled,24703,9043,True,296.0,91.0,0.002002374062447737,0.0032170533962092044,6.393715157225914e-78,7.864345852765899e-150,1.034697e-318,0.07805319129525305,0.0012779628588138702
2029,distance,y=no,23962,7984,True,255.0,80.0,0.0006483329244367559,0.0018163818423112075,1.9777607120363713e-89,2.555530236782377e-163,0.0,0.34450302109872116,0.16678337875308497
2029,distance,y=yes,741,1059,True,13.0,11.0,0.007620060251639198,0.0179276691955834,0.025119686805024924,0.00047081472308810974,1.9067722851872433e-08,0.13729915966347903,0.0386665370175877
2029,distance,job=admin.,2861,1000,True,31.0,10.0,0.000843810350975677,0.004642117300799815,7.441235992077498e-12,1.1807757297066176e-20,7.30387467076717e-41,0.4944171140793888,0.35129253174923025
2029,distance,job=blue-collar,5553,1870,True,56.0,19.0,8.549387263595827e-05,0.0026088923865871423,1.6844006876486025e-23,4.634622736230031e-41,5.28519297881493e-81,0.572612917465678,0.4928067582123988
2029,distance,job=entrepreneur,830,307,True,14.0,4.0,0.006936838262139467,0.016407973323663897,0.01302501582079804,0.0001333400641297849,1.3060993756461547e-09,0.43961625014051137,0.04308908130193219
2029,distance,job=housemaid,708,261,True,5.0,3.0,0.0,0.004839562564983564,2.551201397673178e-05,7.401282388603702e-08,2.2858824824265503e-13,0.8585943257332351,0.8355441018421432
2029,distance,job=management,5025,2001,True,55.0,20.0,0.000954821850344239,0.003719922032284495,2.013362882556189e-19,9.122861158087499e-35,4.025254722585982e-70,0.4193387227288142,0.26851006658572024
2029,distance,job=retired,1067,470,True,14.0,5.0,0.003152423958422083,0.010541740746656729,0.0002827107675991824,2.7302248668582416e-07,2.027626256391792e-14,0.45117518573890136,0.18809172426306078
2029,distance,job=self-employed,863,304,True,16.0,4.0,0.008626239217200979,0.018205439520994387,0.02629024269331649,0.0003330751256725666,3.725330228819407e-09,0.3717240747388912,0.015214307982403375
2029,distance,job=services,2326,796,True,40.0,8.0,0.007269600562807785,0.012452104716647958,7.746487947625604e-05,3.745024107534929e-10,6.670250050618532e-24,0.10267751805672844,0.0009405588180569781
2029,distance,job=student,406,208,True,5.0,3.0,0.0023386575110713047,0.01587746031024666,0.017859541214280152,0.0010817845624867565,1.7082871743435158e-06,0.7312164145137606,0.38294073551433105
2029,distance,job=technician,4248,1490,True,60.0,15.0,0.004165953318495691,0.007557532386195744,1.9252898419822916e-11,1.045835531313608e-22,3.9593666540424096e-50,0.1452485019303397,0.006232982573892704
2029,distance,job=unemployed,662,282,True,32.0,3.0,0.03872562482834386,0.05493572931394835,0.9966210660382678,0.8896427309248318,0.12709943541879626,0.0022026259879220442,7.228888076732619e-13
2029,distance,job=unknown,154,54,False,,,,,,,,,
2029,distance,marital=divorced,2907,1000,True,46.0,10.0,0.00588270041314417,0.010290687825958142,9.074164200042951e-07,6.968755930208744e-14,9.035984672102341e-32,0.11612495192902768,0.0021382874220253418
2029,distance,marital=married,15038,5467,True,137.0,55.0,0.0,0.0004960152954377908,4.429998548739404e-68,1.967926625658649e-117,3.173184700587835e-228,0.7620182885560371,0.8732679448635278
2029,distance,marital=single,6758,2576,True,103.0,26.0,0.005294136989904968,0.008008217459973502,6.956167276834395e-15,8.548541467694162e-32,5.4407085029132e-74,0.03260585318977554,3.369198301135719e-05
2029,distance,education=primary,3870,1336,True,49.0,14.0,0.0026883825333437737,0.0060984683247380655,1.3962906094782111e-12,1.439713304179063e-23,1.3623573601097915e-49,0.32079655538052165,0.060728501662265955
2029,distance,education=secondary,12798,4614,True,161.0,47.0,0.0026061521607700696,0.00436833340698727,2.996993858490501e-38,1.4851297643922293e-74,1.1496002708167635e-160,0.11310056690034798,0.002609273618154857
2029,distance,education=tertiary,7035,2739,True,89.0,28.0,0.0026778086479579016,0.005121903077981732,1.3231929441986471e-21,1.5740849879453155e-41,8.437875389684656e-89,0.18815174414730257,0.017436245172015006
2029,distance,education=unknown,1000,354,True,5.0,4.0,0.0,0.0004889665771875265,1.945232840931954e-08,2.8838507680903472e-12,2.0717703736983076e-20,0.94222522030133,0.9713136000009955
2029,distance,age=<30,2709,1094,True,41.0,11.0,0.005186602085826893,0.009689887853609325,5.871538401849096e-07,7.922950967749068e-14,7.6702959712763675e-31,0.14211818185417102,0.007304216103525284
2029,distance,age=30-39,9948,3648,True,125.0,37.0,0.0025912522896841344,0.0046086124633662835,3.534249204511181e-30,1.9659881491479545e-58,2.0789738536555833e-125,0.14307224546215344,0.007301927274045249
2029,distance,age=40-49,6593,2255,True,68.0,23.0,0.00031714076913530844,0.0026323481868752697,7.03738128607838e-27,1.5885007336065654e-47,1.1583861472553922e-94,0.5373219817325199,0.41537268403414496
2029,distance,age=50-59,4678,1690,True,59.0,17.0,0.0026386135834618085,0.005698622307856654,5.659655083029263e-15,2.8659615108350185e-28,9.338246693094171e-60,0.24605571212848368,0.046412763116507584
2029,distance,age=60+,775,356,True,9.0,4.0,0.001629195177582275,0.010279953489621166,0.0006623881412802206,2.9833302706784105e-06,1.185543858008269e-11,0.6097198920794831,0.37242582017406967
2029,density_ratio,pooled,24703,9043,True,232.0,91.0,0.0,0.00046995757119143276,4.860971996162387e-107,3.4577139015732614e-187,0.0,0.7356453338662443,0.8396653914512275
2029,density_ratio,y=no,23962,7984,True,261.0,80.0,0.0009012586426825628,0.0020820055408168683,1.0003688795036777e-86,7.65068774830648e-160,0.0,0.2785408654756323,0.0889406796725774
2029,density_ratio,y=yes,741,1059,True,14.0,11.0,0.0089832195095353,0.019574862984339737,0.043764432981620985,0.0010682483398831316,6.461582805516199e-08,0.09547580864558673,0.01917690672608148
2029,density_ratio,job=admin.,2861,1000,True,26.0,10.0,0.0,0.002613699226255535,2.797300677563901e-14,1.0330416465528743e-23,7.789615328153743e-45,0.6818727926219288,0.7135948925247
2029,density_ratio,job=blue-collar,5553,1870,True,31.0,19.0,0.0,0.0,2.3146680639388556e-38,4.0317737105548474e-59,1.1652989072255197e-103,0.9851587354984673,0.9998771165480553
2029,density_ratio,job=entrepreneur,830,307,True,4.0,4.0,0.0,0.001004175019898639,2.5598550161676084e-07,1.6162174035785297e-10,2.6255500159310266e-17,0.9628535770802044,0.9660720974673885
2029,density_ratio,job=housemaid,708,261,True,4.0,3.0,0.0,0.002910809597774932,5.587293522955466e-06,1.2230900056462434e-08,2.5043898382240717e-14,0.9109591219738289,0.9233274708551354
2029,density_ratio,job=management,5025,2001,True,70.0,20.0,0.003970048746168149,0.0070402304315004115,1.403783843331499e-13,5.164027479672759e-27,1.2873030904628245e-59,0.1121315497232821,0.0046404254812645014
2029,density_ratio,job=retired,1067,470,True,15.0,5.0,0.004099097819810097,0.011681415179065794,0.0006410831719637813,8.187564974175004e-07,9.176641458643489e-14,0.3934027959735647,0.12193758041681245
2029,density_ratio,job=self-employed,863,304,True,15.0,4.0,0.007455786134812787,0.016806160961058123,0.014972601811885514,0.00014509297922098271,1.0830753783309162e-09,0.42243551570728866,0.02997711346710924
2029,density_ratio,job=services,2326,796,True,35.0,8.0,0.00509827422983055,0.010001198080874652,3.088653383261872e-06,3.5772105450699403e-12,7.893957399286772e-27,0.19467125502007865,0.013300888697018783
2029,density_ratio,job=student,406,208,True,4.0,3.0,0.0,0.012528101733735439,0.00650517279651098,0.00030223580569055527,3.209696949495393e-07,0.8195100497879649,0.579188380828296
2029,density_ratio,job=technician,4248,1490,True,36.0,15.0,0.0,0.001187982582732599,7.092605279728213e-22,3.417515554717106e-36,5.1537021824808904e-68,0.7690570192160388,0.8603024985818029
2029,density_ratio,job=unemployed,662,282,True,13.0,3.0,0.009734810339039945,0.02125298340945169,0.07087646911880158,0.002853923581605503,5.78664639886559e-07,0.2471573515005879,0.017750671698749776
2029,density_ratio,job=unknown,154,54,False,,,,,,,,,
2029,density_ratio,marital=divorced,2907,1000,True,37.0,10.0,0.0027554527038531162,0.006778334779316615,9.48688732923601e-10,5.393150490554158e-18,1.599043753700909e-37,0.31081655943894515,0.086691690686493
2029,density_ratio,marital=married,15038,5467,True,152.0,55.0,0.00010881524380659868,0.0015711919460211468,1.4294288290334784e-60,5.385389643332256e-108,5.065737321407869e-216,0.5243242497884808,0.4581642387053777
2029,density_ratio,marital=single,6758,2576,True,48.0,26.0,0.0,0.0,2.4016520853295088e-39,2.7494538344463585e-63,1.3521435640293894e-115,0.9409389527088733,0.9949450247974855
2029,density_ratio,education=primary,3870,1336,True,41.0,14.0,0.0006003184297757932,0.0037620296076076,6.269182694158015e-16,6.234336305969581e-28,2.020634203601877e-55,0.5572306914269689,0.3764287336185905
2029,density_ratio,education=secondary,12798,4614,True,80.0,47.0,0.0,0.0,3.525929478001842e-80,6.8430445280341434e-127,6.211134318732279e-228,0.9966244574785709,0.9999980340694768
2029,density_ratio,education=tertiary,7035,2739,True,96.0,28.0,0.0036828842798992045,0.006210560478038055,4.680098081387105e-19,4.3605642478830914e-38,4.522063756720505e-84,0.10254325376117578,0.0020094448839390365
2029,density_ratio,education=unknown,1000,354,True,17.0,4.0,0.007070707070707072,0.015546210885031187,0.007287789493810683,3.150267022709532e-05,3.184936127184939e-11,0.3215647776899347,0.026391035409607924
2029,density_ratio,age=<30,2709,1094,True,21.0,11.0,0.0,0.0011554577374312226,1.2990458108276932e-15,5.261977118779883e-25,1.1402962826757396e-45,0.8173901753765521,0.9025816381435563
2029,density_ratio,age=30-39,9948,3648,True,103.0,37.0,0.00035741410892195004,0.0022065576961179576,1.637217315197092e-39,1.3764493337219267e-70,1.2938025143850735e-141,0.5009181233671944,0.37478663217886427
2029,density_ratio,age=40-49,6593,2255,True,60.0,23.0,0.0,0.001283628564715759,7.559228044222899e-31,1.6153263390862055e-52,3.979439158034881e-101,0.7279779789168461,0.7848377419701724
2029,density_ratio,age=50-59,4678,1690,True,66.0,17.0,0.004150094359585596,0.007362545780170776,1.8112060160724267e-12,7.105784565565742e-25,4.443387076473726e-55,0.1272421136796821,0.004437991490217464
2029,density_ratio,age=60+,775,356,True,13.0,4.0,0.006842619745845551,0.016704146152600876,0.015471064499484608,0.00020782417130155238,4.19591178752379e-09,0.3375005462265284,0.051609217289756426
2030,distance,pooled,24740,9043,True,238.0,91.0,0.0,0.0007120402447692575,2.4249595099203925e-104,6.990996956053379e-184,0.0,0.6690568233796339,0.7344464324558397
2030,distance,y=no,23998,7969,True,221.0,80.0,0.0,0.0002924723183263645,2.7082674776852437e-106,1.016271933132052e-184,0.0,0.7693027763225456,0.8980623467734072
2030,distance,y=yes,742,1074,True,11.0,11.0,0.004873533175419968,0.01456488269796298,0.006560842569967205,7.113654375948867e-05,1.2591690672635779e-09,0.252890747895929,0.12990319861750507
2030,distance,job=admin.,2843,1019,True,16.0,11.0,0.0,0.0,2.836542373934566e-20,6.75658416501562e-31,1.0951442829286591e-53,0.9680171850994027,0.9957710065237185
2030,distance,job=blue-collar,5500,1905,True,68.0,20.0,0.0023875114784205685,0.005159298115947475,7.431360788085054e-18,1.1945287187334171e-33,6.562828698490461e-71,0.3049989412453144,0.04873661982526855
2030,distance,job=entrepreneur,841,298,True,2.0,3.0,0.0,0.0,3.21155560389317e-09,1.0233819159223183e-12,5.773682730002368e-20,0.9817020772456243,0.9979737579889832
2030,distance,job=housemaid,684,256,True,10.0,3.0,0.004666548526197648,0.01482057311644158,0.008056919530810504,0.00011838166113390845,4.604276362864011e-09,0.5092046560808143,0.15260582906873865
2030,distance,job=management,5003,1972,True,54.0,20.0,0.0008015392784531297,0.00355683856253974,1.1034107333922454e-19,4.6673227563753196e-35,2.1326994154299894e-70,0.4637738636701293,0.3048278500429797
2030,distance,job=retired,1133,429,True,11.0,5.0,0.0,0.0060798596387817054,4.0549930146046795e-06,8.617171284780382e-10,4.723424353452704e-18,0.7411187501166139,0.5796357227179647
2030,distance,job=self-employed,855,311,True,14.0,4.0,0.00643865556146258,0.015636453832161758,0.009035554264930662,7.22981009325858e-05,4.2396424990949286e-10,0.45228812296333104,0.05250781574113357
2030,distance,job=services,2310,899,True,25.0,9.0,0.0008308190126371938,0.005134048690746785,7.287918037889065e-10,5.5450146544767915e-17,2.5852697160230137e-33,0.50733513665837,0.3730166671437247
2030,distance,job=student,485,154,True,2.0,2.0,0.0,0.0029531806086921164,5.373332686011073e-05,6.501644049487738e-07,6.015021887686176e-11,0.954658938063595,0.9549342054646353
2030,distance,job=technician,4221,1471,True,36.0,15.0,0.0,0.001260094554001188,1.2779021257102273e-21,8.115902639450032e-36,2.146649170057201e-67,0.7753390945311723,0.8510893067966743
2030,distance,job=unemployed,707,273,True,10.0,3.0,0.004186132899004185,0.014013840327597947,0.005474152067416641,6.402462332229036e-05,1.5521571234035595e-09,0.4886084361123284,0.17566734721025426
2030,distance,job=unknown,158,56,False,,,,,,,,,
2030,distance,marital=divorced,2833,1034,True,26.0,11.0,0.0,0.002739140941793577,5.068097047716953e-14,2.4910464531936507e-23,3.36239802295004e-44,0.7314598988594745,0.6956860439060073
2030,distance,marital=married,15081,5454,True,144.0,55.0,0.0,0.0009665893868484067,7.06421643398775e-65,1.6044834234262708e-113,2.064027134446815e-223,0.6688801722971166,0.722285787902348
2030,distance,marital=single,6826,2555,True,71.0,26.0,0.00040546099731567065,0.0026848671737856556,1.7177737735162824e-27,8.651555022030266e-49,1.760108834979212e-97,0.5142475134257809,0.38559242163076596
2030,distance,education=primary,3821,1374,True,37.0,14.0,0.0,0.002746920656878685,2.0836215952768003e-17,1.0592472786455775e-29,1.7587525527003024e-57,0.6346856991610637,0.5999705644748161
2030,distance,education=secondary,12891,4630,True,134.0,47.0,0.0003988374944856216,0.002008188215618605,1.9621607683018046e-50,1.2814417578549754e-90,1.5130700187598754e-182,0.48291200435706955,0.33785022157767786
2030,distance,education=tertiary,7021,2701,True,68.0,27.0,0.0,0.0018569673804959782,1.1953534579349345e-30,3.3809481369583743e-53,3.3335368392462594e-104,0.6065013797673848,0.6207300555184245
2030,distance,education=unknown,1007,338,True,4.0,4.0,0.0,0.0,2.5476584534554827e-09,2.6391703499706305e-13,1.081518984764492e-21,0.972487383221889,0.9904340847426689
2030,distance,age=<30,2721,1065,True,16.0,11.0,0.0,0.0,5.680791236423264e-19,4.715502204024287e-29,9.682793671519157e-51,0.9491276330400682,0.9922420174769085
2030,distance,age=30-39,10059,3563,True,117.0,36.0,0.001647853422383693,0.003584500685465436,2.967730465291077e-34,5.0011073653571127e-64,1.765472610769835e-133,0.26028661867653735,0.05806630912852939
2030,distance,age=40-49,6497,2340,True,61.0,24.0,0.0,0.0016231849953542,1.8725118378318598e-29,1.435265446917159e-50,3.9837849472576256e-98,0.6936529862727081,0.7065108927871193
2030,distance,age=50-59,4677,1735,True,33.0,18.0,0.0,0.0,7.36279426216909e-28,1.8209058129198252e-44,1.0231603919578703e-80,0.9284386765451724,0.9858613648530457
2030,distance,age=60+,786,340,True,23.0,4.0,0.019456653044439307,0.03151892469665318,0.5196255152945374,0.07492897490016756,6.229589754694672e-05,0.0545326222969029,7.503580475760673e-06
2030,density_ratio,pooled,24740,9043,True,200.0,91.0,0.0,0.0,9.665498928748485e-125,3.5656229924351166e-209,0.0,0.963151167896293,0.9992016279294832
2030,density_ratio,y=no,23998,7969,True,242.0,80.0,8.502392034353091e-05,0.001223320695587261,8.107215174853102e-96,1.5368174607205875e-171,0.0,0.5160618910441711,0.45656090513148784
2030,density_ratio,y=yes,742,1074,True,11.0,11.0,0.004873533175419968,0.01456488269796298,0.006560842569967205,7.113654375948867e-05,1.2591690672635779e-09,0.252890747895929,0.12990319861750507
2030,density_ratio,job=admin.,2843,1019,True,26.0,11.0,0.0,0.002694057187107139,4.100021824343262e-14,1.819627551533384e-23,1.9949899140803598e-44,0.7477526329535655,0.7021527561677693
2030,density_ratio,job=blue-collar,5500,1905,True,37.0,20.0,0.0,0.0,1.1976658052486616e-33,2.106294477110488e-53,2.329304307388958e-96,0.9585163996044177,0.9959362573806048
2030,density_ratio,job=entrepreneur,841,298,True,17.0,3.0,0.010317202945026964,0.02037042464424935,0.05640338328698803,0.0011516863803381922,3.018446095418433e-08,0.1893927955954156,0.005737438116783972
2030,density_ratio,job=housemaid,684,256,True,11.0,3.0,0.006143304388918423,0.016645358222771522,0.01643942409986091,0.00031604161447504114,1.8392837063966667e-08,0.4432246416817566,0.08650393008156787
2030,density_ratio,job=management,5003,1972,True,33.0,20.0,0.0,0.0,3.5027450097917473e-31,3.0764684337378196e-49,1.9509517579168964e-88,0.9512083581517685,0.9958088044122742
2030,density_ratio,job=retired,1133,429,True,19.0,5.0,0.006838018311981241,0.01465658848138052,0.0037700434295301804,7.557248581943743e-06,1.1225251120166935e-12,0.31724765485140394,0.02240648351881628
2030,density_ratio,job=self-employed,855,311,True,13.0,4.0,0.005257250871285959,0.014207376868810932,0.004568668010648393,2.7840793932294586e-05,1.0872730689835837e-10,0.5096723169821273,0.09290012454841468
2030,density_ratio,job=services,2310,899,True,14.0,9.0,0.0,0.0,5.009019739673246e-16,1.5515180827629309e-24,7.107322948332951e-43,0.9191362100546359,0.9837845455319455
2030,density_ratio,job=student,485,154,True,6.0,2.0,0.0023950848693116726,0.014414575095484819,0.009931556499207062,0.0003582940095332027,1.6641120089640163e-07,0.7014275249480503,0.3576054545313432
2030,density_ratio,job=technician,4221,1471,True,37.0,15.0,0.0,0.0015310863687390721,4.487608996318308e-21,3.822847272883355e-35,1.5428394974809504e-66,0.7485773552366384,0.8100968110768593
2030,density_ratio,job=unemployed,707,273,True,13.0,3.0,0.008472275799008472,0.019268226074349807,0.039887225586809044,0.0010408281436868009,8.442195060158721e-08,0.3066625653983675,0.02820833991858751
2030,density_ratio,job=unknown,158,56,False,,,,,,,,,
2030,density_ratio,marital=divorced,2833,1034,True,16.0,11.0,0.0,0.0,3.6304769091170255e-20,9.579599559320587e-31,1.9119793860799384e-53,0.9647020137625792,0.9955513146363336
2030,density_ratio,marital=married,15081,5454,True,134.0,55.0,0.0,0.00025095095524148937,4.5970899990386837e-70,5.4070790817376004e-120,9.960829516035836e-232,0.8106640860562043,0.923813875144834
2030,density_ratio,marital=single,6826,2555,True,55.0,26.0,0.0,7.706598096700394e-05,8.563407019654154e-36,3.8551739237957822e-59,8.93507913573945e-111,0.8663505539032369,0.9567490148874552
2030,density_ratio,education=primary,3821,1374,True,48.0,14.0,0.0025880368722556637,0.0060112729626236976,1.3791835882522136e-12,1.7500429386958842e-23,3.0082574960454995e-49,0.29684497618043487,0.06931265205960307
2030,density_ratio,education=secondary,12891,4630,True,93.0,47.0,0.0,0.0,1.3133079823557783e-72,4.613845541480127e-118,1.5060562373253426e-217,0.9762824610854876,0.9996362669920252
2030,density_ratio,education=tertiary,7021,2701,True,72.0,27.0,0.0002575246842445242,0.002487674843060878,1.034551578986947e-28,9.513907505027318e-51,5.1055305001765924e-101,0.5061578697882512,0.4310008388670403
2030,density_ratio,education=unknown,1007,338,True,3.0,4.0,0.0,0.0,3.19042980959319e-10,2.4790560178346056e-14,6.700010589119464e-23,0.9870358880177137,0.9974709241303346
2030,density_ratio,age=<30,2721,1065,True,25.0,11.0,0.0,0.002837043278975743,1.6437434956220534e-13,1.8933287073666172e-22,1.7222212187240254e-42,0.7021082305638677,0.691079959130847
2030,density_ratio,age=30-39,10059,3563,True,74.0,36.0,0.0,0.0,3.747219360332284e-56,1.9133580847058177e-91,8.099890383842907e-169,0.9512254385379221,0.9977017612624778
2030,density_ratio,age=40-49,6497,2340,True,43.0,24.0,0.0,0.0,6.373172147854115e-40,2.416910550319934e-63,3.274297385058374e-114,0.9667354479850123,0.9985039984352043
2030,density_ratio,age=50-59,4677,1735,True,39.0,18.0,0.0,0.0008864879081853747,2.78284222846801e-24,4.020941274861264e-40,2.858142845967942e-75,0.8225564472450277,0.890436887567091
2030,density_ratio,age=60+,786,340,True,19.0,4.0,0.014316189888708973,0.025524293929222223,0.20818274192206568,0.011863047192703813,2.096547638163745e-06,0.12875963347971411,0.0004901339512757187
2031,distance,pooled,24672,9043,True,255.0,91.0,0.0003389930432731984,0.0014736230553780076,1.6281921931566408e-95,1.4545812850147922e-172,0.0,0.44039844948583584,0.30655125061346233
2031,distance,y=no,23932,7984,True,233.0,80.0,0.0,0.0008547669668626289,1.2839628383279185e-99,3.323080680282585e-176,0.0,0.617302071264744,0.6680425756629216
2031,distance,y=yes,740,1059,True,6.0,11.0,0.0,0.006000117309613176,4.749553211547041e-05,1.318843564700265e-07,3.1635881448101275e-13,0.7674357541672148,0.7488063704672885
2031,distance,job=admin.,2780,989,True,26.0,10.0,0.0,0.0029834898798798957,1.550432845857239e-13,1.3090704639977535e-22,5.319165500792333e-43,0.664678975437577,0.6601532572727487
2031,distance,job=blue-collar,5571,1901,True,71.0,19.0,0.002772293025389417,0.0055611619502685125,2.999034010516336e-17,5.630781799915708e-33,2.510974065550695e-70,0.2058301324638024,0.02656420220556771
2031,distance,job=entrepreneur,837,298,True,7.0,3.0,0.0,0.005708039359218503,1.9567168161995902e-05,2.6928805895852697e-08,1.3055673951050357e-14,0.7465350975616266,0.731019715179763
2031,distance,job=housemaid,688,255,True,6.0,3.0,0.0,0.007211884402361965,0.0001512877677100202,7.111386840787805e-07,5.007832718104762e-12,0.7950502879822948,0.6849520141946512
2031,distance,job=management,5142,1884,True,56.0,19.0,0.0008997010163871302,0.0036234094047620396,5.806180537316331e-20,1.0674670543981967e-35,6.301931983119625e-72,0.4441653866128292,0.2785225327441834
2031,distance,job=retired,1097,471,True,18.0,5.0,0.006473117685515134,0.014378889072984574,0.0033766683726608035,7.345628658562656e-06,1.519711765329976e-12,0.2656798628732804,0.030780355276846368
2031,distance,job=self-employed,869,312,True,7.0,4.0,0.0,0.005127952518651875,9.554744040690638e-06,9.504375028795693e-09,2.37351478917601e-15,0.8623469891532288,0.7648674665845226
2031,distance,job=services,2279,871,True,37.0,9.0,0.006298172599181814,0.011417613740028176,2.396592020172455e-05,7.906512969888917e-11,1.0654260537267496e-24,0.1414487312530872,0.0036151415063150833
2031,distance,job=student,439,198,True,11.0,2.0,0.015209037988081268,0.03144891178545755,0.3417124105039043,0.06665344277714708,0.0005477031792074088,0.17707377767064716,0.005344205449416351
2031,distance,job=technician,4111,1562,True,26.0,16.0,0.0,0.0,1.202881373100117e-26,1.2459746288482218e-41,4.7487473015656574e-74,0.9528557658077058,0.9953864479902552
2031,distance,job=unemployed,698,249,True,9.0,3.0,0.002923214957598912,0.012517443184838576,0.002799028521100079,2.7261504149122926e-05,5.303003640930419e-10,0.608617087164977,0.2676358276999204
2031,distance,job=unknown,161,53,False,,,,,,,,,
2031,distance,marital=divorced,2861,1008,True,33.0,11.0,0.00154992779949089,0.005447402772866037,5.514649304669514e-11,1.5660929828794417e-19,2.2466776237817115e-39,0.5159129987305435,0.22797764412285
2031,distance,marital=married,15024,5464,True,156.0,55.0,0.0003872591732016646,0.0018684546893842848,1.4666375691526534e-58,2.0836316563418196e-105,1.4334923220613287e-212,0.4566070097049603,0.32918503564690504
2031,distance,marital=single,6787,2571,True,59.0,26.0,0.0,0.0007942185222406189,3.494353122355233e-33,7.631620269203868e-56,2.169080778293998e-106,0.780980995579232,0.8749885408961217
2031,distance,education=primary,3900,1313,True,40.0,14.0,0.0002590002590002588,0.003364073186318083,1.1827370681245015e-16,6.460084419848835e-29,7.356720465542728e-57,0.6203860225284004,0.45755074629605796
2031,distance,education=secondary,12700,4690,True,159.0,47.0,0.0025451364034041204,0.004310722540739487,2.8941278349706825e-38,2.1657798503598583e-74,5.520403020782364e-160,0.10014708157303641,0.0032758620032745387
2031,distance,education=tertiary,7067,2700,True,52.0,27.0,0.0,0.0,6.053972195676566e-40,9.528173756358376e-65,4.0994054177214976e-119,0.9212856260785378,0.9915195383530072
2031,distance,education=unknown,1005,340,True,12.0,4.0,0.0019598974822855417,0.009367867159745576,0.00014610986373294165,1.5028302162057442e-07,1.7641593847299278e-14,0.6204060687786446,0.30837669329431866
2031,distance,age=<30,2769,1032,True,40.0,11.0,0.004490553786328434,0.00885185050820329,1.1080206291711464e-07,6.100339394928592e-15,1.1184775294238258e-32,0.23186183239681024,0.015806096409390936
2031,distance,age=30-39,9952,3617,True,109.0,37.0,0.0009621942901685663,0.002858158117895055,8.18206279046293e-37,3.884477670391228e-67,4.278607992037592e-137,0.40000080908190266,0.18195419412429512
2031,distance,age=40-49,6459,2326,True,50.0,24.0,0.0,0.0,3.7458076722911005e-35,1.653803456202726e-57,9.593636600117064e-107,0.9009238224807214,0.9742087628437727
2031,distance,age=50-59,4697,1711,True,66.0,18.0,0.004092446715397535,0.007292016900685577,1.3299889343769974e-12,4.299520797993091e-25,1.81139311060652e-55,0.16482593431072956,0.004838787373541269
2031,distance,age=60+,795,357,True,18.0,4.0,0.01276920144844673,0.023626991316791975,0.1376864897873049,0.005627503431647329,5.590652670323941e-07,0.13887832849404455,0.0014017395195255686
2031,density_ratio,pooled,24672,9043,True,263.0,91.0,0.0006665225536820868,0.0018175721595915116,8.049062012927093e-92,7.701096269835454e-168,0.0,0.3415063125462211,0.15633066305889037
2031,density_ratio,y=no,23932,7984,True,295.0,80.0,0.0023500929400979546,0.003601659883644131,2.839583930240584e-72,7.005357264577346e-141,5.6710066292667046e-303,0.053394100760383645,0.0002598293820804917
2031,density_ratio,y=yes,740,1059,True,14.0,11.0,0.00900900900900901,0.019614750329125342,0.044326292408767884,0.0010924803497357883,6.744295092492233e-08,0.0948970817720997,0.018983495544737456
2031,density_ratio,job=admin.,2780,989,True,30.0,10.0,0.0007993605115907278,0.0046552472535534815,1.2904860553350568e-11,3.4948964720537956e-20,7.642528974865773e-40,0.5118869441974008,0.36249369831732897
2031,density_ratio,job=blue-collar,5571,1901,True,62.0,19.0,0.0011404658685218727,0.003769231840799529,6.57650748748757e-21,8.785857893264034e-38,8.717773470531242e-77,0.3956105176638989,0.21520693084174616
2031,density_ratio,job=entrepreneur,837,298,True,10.0,3.0,0.001967102325525265,0.010284056027774633,0.00052748840928471,1.6821107564287147e-06,2.7966905336525105e-12,0.5419734411688845,0.32980399581704345
2031,density_ratio,job=housemaid,688,255,True,9.0,3.0,0.00311252055438102,0.012844590946582822,0.003353246354178334,3.608619717944978e-05,8.624901579764367e-10,0.5849991810708859,0.25467958972675353
2031,density_ratio,job=management,5142,1884,True,75.0,19.0,0.004632085145504049,0.007724932932366276,9.500210490144067e-13,4.5775525354623716e-26,8.275073601659647e-59,0.08787332639438175,0.001133121704988282
2031,density_ratio,job=retired,1097,471,True,5.0,5.0,0.0,0.0,1.6182505979078043e-09,8.909590385529584e-14,8.518559249097219e-23,0.9529103270065779,0.9849471938286604
2031,density_ratio,job=self-employed,869,312,True,7.0,4.0,0.0,0.005127952518651875,9.554744040690638e-06,9.504375028795693e-09,2.37351478917601e-15,0.8623469891532288,0.7648674665845226
2031,density_ratio,job=services,2279,871,True,14.0,9.0,0.0,0.0,1.061901579259231e-15,4.51607269148846e-24,3.9429907495534554e-42,0.9251462791386051,0.9811893549123403
2031,density_ratio,job=student,439,198,True,13.0,2.0,0.019810864913370613,0.03703980264411205,0.563878918674063,0.1687796675089701,0.002892174032897243,0.10661921692259574,0.0005953091066864889
2031,density_ratio,job=technician,4111,1562,True,38.0,16.0,0.0,0.0021196741472636043,1.578450039061929e-19,5.553136497758002e-33,3.3725558382999907e-63,0.6970349140301288,0.7082568862072729
2031,density_ratio,job=unemployed,698,249,True,6.0,3.0,0.0,0.006964889292184572,0.00012134171715588814,5.15509675430253e-07,2.951372980689575e-12,0.8102366916169499,0.6980084383121621
2031,density_ratio,job=unknown,161,53,False,,,,,,,,,
2031,density_ratio,marital=divorced,2861,1008,True,33.0,11.0,0.00154992779949089,0.005447402772866037,5.514649304669514e-11,1.5660929828794417e-19,2.2466776237817115e-39,0.5159129987305435,0.22797764412285
2031,density_ratio,marital=married,15024,5464,True,144.0,55.0,0.0,0.0010085491021719784,2.2949680109815897e-64,9.347471827195042e-113,3.941055991642826e-222,0.6559354603738274,0.7065418138739494
2031,density_ratio,marital=single,6787,2571,True,78.0,26.0,0.001507635661164466,0.0038968555067871507,4.672984909949151e-24,2.755778162514061e-44,2.4455063697647148e-91,0.32829966721050374,0.12133717278215582
2031,density_ratio,education=primary,3900,1313,True,34.0,14.0,0.0,0.00160584399947527,1.0885753409121087e-19,1.0241694904045134e-32,9.262581059873511e-62,0.7923909728102856,0.810569556906648
2031,density_ratio,education=secondary,12700,4690,True,128.0,47.0,7.953551260637804e-05,0.0016793645516938781,1.3044818761687307e-51,1.0217404619655563e-91,5.045547101028246e-183,0.5258259820374072,0.47642316163909787
2031,density_ratio,education=tertiary,7067,2700,True,93.0,27.0,0.0031916733487414107,0.005672733373726643,2.337390796819628e-20,6.502019140525583e-40,9.735619923763503e-87,0.12072450929487716,0.006033098547301882
2031,density_ratio,education=unknown,1005,340,True,5.0,4.0,0.0,0.0004364248208426195,1.7129348808828217e-08,2.4131087172015355e-12,1.5624542125579602e-20,0.9494599144222786,0.9722331268848942
2031,density_ratio,age=<30,2769,1032,True,21.0,11.0,0.0,0.0009119554862667738,3.3322414294108957e-16,7.310482042814985e-26,4.547354340777634e-47,0.8680510272925981,0.9202282636670767
2031,density_ratio,age=30-39,9952,3617,True,119.0,37.0,0.0019771671700932153,0.003949491234562583,1.4193506582547112e-32,1.2902847661773193e-61,9.865084928937645e-130,0.23043596376487108,0.03058200336591565
2031,density_ratio,age=40-49,6459,2326,True,81.0,24.0,0.0025663040061553754,0.00511806156420958,3.0420202410459136e-20,1.239212499698956e-38,3.603036295290582e-82,0.23381186481504349,0.026447527825386095
2031,density_ratio,age=50-59,4697,1711,True,39.0,18.0,0.0,0.0008397624082376303,1.793077147107668e-24,2.11138462352013e-40,9.897964761340386e-76,0.8383984520342711,0.8956807587744112
2031,density_ratio,age=60+,795,357,True,9.0,4.0,0.0013340956737183142,0.0097693953651338,0.0004495252344255909,1.6558798799339204e-06,4.353399763541883e-12,0.6247026692900777,0.40043735919106527
2032,distance,pooled,24637,9043,True,301.0,91.0,0.0022397945440523676,0.0034672553691529363,2.1014103760081604e-75,2.2361564131145434e-146,9.7311615776e-314,0.05587457083231701,0.0003886600593560012
2032,distance,y=no,23898,8032,True,274.0,81.0,0.0014801965592826758,0.002691162068672022,1.4960930255953414e-80,1.0383650354732923e-151,2.277823e-317,0.16883455177027326,0.013757263992918758
2032,distance,y=yes,739,1011,True,6.0,11.0,0.0,0.006021818710610129,4.857826661761972e-05,1.3626471248612637e-07,3.337094777685238e-13,0.794639293096081,0.747672965712974
2032,distance,job=admin.,2802,1054,True,24.0,11.0,0.0,0.0020452981155298965,8.436048174855729e-15,3.1738328848219855e-24,3.5162357560470976e-45,0.7731177929731988,0.8025141799052236
2032,distance,job=blue-collar,5450,1929,True,54.0,20.0,0.0,0.002438062904094225,1.472704684445113e-23,6.45195497420562e-41,2.692588712535211e-80,0.6276531654396966,0.5454599708607262
2032,distance,job=entrepreneur,844,296,True,27.0,3.0,0.02221264780506486,0.03418979253574279,0.6914403732062175,0.1437341106099427,0.00017433592646415443,0.027553684245804278,2.3702753481023635e-07
2032,distance,job=housemaid,675,257,True,10.0,3.0,0.004863449307893753,0.015151138696592488,0.009348558066413371,0.0001501586862132478,7.025747490073828e-09,0.49788797438734156,0.14402059332607642
2032,distance,job=management,5082,1919,True,99.0,20.0,0.00957628230355503,0.013112080287251922,2.6649941534875443e-06,2.540236192607081e-16,3.953551437734801e-44,0.004473933866553069,1.1482614619274198e-09
2032,distance,job=retired,1141,423,True,8.0,5.0,0.0,0.002641631203273794,7.220008196957654e-08,6.005405475791967e-12,8.021530418921902e-21,0.8902238321761102,0.8825924599237869
2032,distance,job=self-employed,843,349,True,11.0,4.0,0.00307943012569347,0.011622355533844714,0.0011617899659484964,4.6033275719837845e-06,1.018035299203566e-11,0.5402051203412823,0.22809656175420562
2032,distance,job=services,2316,832,True,14.0,9.0,0.0,0.0,4.3298064176068313e-16,1.26131858844845e-24,5.099842680603417e-43,0.9430094556066199,0.9842473518092241
2032,distance,job=student,438,176,True,5.0,2.0,0.0014298233476315659,0.013991474234340722,0.009574335433229018,0.0004221114904360135,3.4559605280995244e-07,0.6776671966704528,0.4453442088192179
2032,distance,job=technician,4187,1508,True,53.0,16.0,0.0026850786344457226,0.00594668560556087,1.7173311232529858e-13,2.2494870019559982e-25,1.5807844350119536e-53,0.31942558172318153,0.05339556129013968
2032,distance,job=unemployed,696,241,True,10.0,3.0,0.004411935446418205,0.014393050435056034,0.006593137133069332,8.60096259382263e-05,2.6142421351429483e-09,0.5599403098736706,0.16444121740736142
2032,distance,job=unknown,163,59,False,,,,,,,,,
2032,distance,marital=divorced,2764,1081,True,24.0,11.0,0.0,0.0022119922659660286,1.9264471031328116e-14,1.068456061453725e-23,2.6089654542452815e-44,0.7398331920017529,0.782329388751349
2032,distance,marital=married,15101,5375,True,163.0,54.0,0.0008020072254228937,0.0023055611210135983,5.194710312407393e-56,2.661690144079039e-102,7.194216720104445e-209,0.3551040817787912,0.1732278602898825
2032,distance,marital=single,6772,2587,True,113.0,26.0,0.006753894527078225,0.009576733609880156,3.576750862959574e-12,7.129506536769418e-28,2.3234878807835824e-68,0.009412032799833674,2.6859057868842267e-07
2032,distance,education=primary,3840,1310,True,42.0,14.0,0.000946969696969696,0.004165783051911286,3.186431994321678e-15,5.767773207678988e-27,5.3197449939959e-54,0.541188874104948,0.3006563434179635
2032,distance,education=secondary,12731,4669,True,136.0,47.0,0.0006894806203580057,0.0023299264544490096,3.8189047044872546e-48,2.3200228705618527e-87,1.7913721256835683e-177,0.39849951759914093,0.23074943980522072
2032,distance,education=tertiary,7063,2669,True,124.0,27.0,0.007632605254012587,0.01045523643021283,4.2689154803931253e-11,1.0980236214718936e-26,8.821212452474947e-68,0.004026157880519855,4.893971940528221e-09
2032,distance,education=unknown,1003,395,True,10.0,4.0,0.0,0.006922013469117752,1.9604687340066574e-05,1.1711684684497186e-08,6.278777042805378e-16,0.6412664457891444,0.5464639608680523
2032,distance,age=<30,2734,1061,True,35.0,11.0,0.0028300562316655948,0.007007601913415672,3.522220816722797e-09,6.51098556048189e-17,3.027299080388565e-35,0.33370951943248883,0.08807359974955879
2032,distance,age=30-39,9953,3571,True,138.0,36.0,0.003904208365174908,0.006012756477849404,1.6295142287538402e-25,3.981563839794322e-52,9.378703781260974e-117,0.048437002818114167,0.00014076058180669318
2032,distance,age=40-49,6494,2331,True,63.0,24.0,0.0,0.0019714023016029485,2.021864412127545e-28,2.880971771453854e-49,1.985354782396891e-96,0.6507979555614303,0.6124400946755727
2032,distance,age=50-59,4673,1720,True,58.0,18.0,0.002436087820209369,0.00547679606813114,2.54343938189057e-15,1.0113186915919269e-28,2.3969932439935144e-60,0.31152420210581,0.060381588200838214
2032,distance,age=60+,783,360,True,12.0,4.0,0.005379465149580091,0.014861431448601184,0.007014209144638823,6.646529796288065e-05,7.597786750873376e-10,0.3975475501004308,0.0989678287281003
2032,density_ratio,pooled,24637,9043,True,222.0,91.0,0.0,6.627065480164186e-05,1.2455832322002822e-111,8.989344209179357e-193,0.0,0.8306849215693608,0.9462462612584029
2032,density_ratio,y=no,23898,8032,True,255.0,81.0,0.0006771201850287965,0.0018482784880088279,6.916953119896727e-89,1.7221944896003175e-162,0.0,0.3545932953117731,0.15649048075424513
2032,density_ratio,y=yes,739,1011,True,8.0,11.0,0.0008337775590820252,0.00954311216723101,0.0004938684011367488,2.4207257123405874e-06,1.3448106082991018e-11,0.591703091531675,0.4594816193817167
2032,density_ratio,job=admin.,2802,1054,True,35.0,11.0,0.00251624020360637,0.006593253063901741,1.0517136143121273e-09,9.736273318950419e-18,1.1028380790057358e-36,0.3688706199297514,0.11172217186742914
2032,density_ratio,job=blue-collar,5450,1929,True,41.0,20.0,0.0,0.0,1.2581499168489783e-30,1.20012692761497e-49,2.044017732282958e-91,0.9062428824853883,0.9757787186847303
2032,density_ratio,job=entrepreneur,844,296,True,1.0,3.0,0.0,0.0,2.1930437926314555e-10,5.086813045126709e-14,1.7798610797390163e-21,0.9955228940126185,0.999792936171162
2032,density_ratio,job=housemaid,675,257,True,5.0,3.0,0.0,0.0055670024189032495,5.520836562944781e-05,2.2386366012479036e-07,1.3703373404273188e-12,0.8484634762252732,0.8043547964770654
2032,density_ratio,job=management,5082,1919,True,51.0,20.0,3.577689528102734e-05,0.0026826523597604647,9.199513446533187e-22,7.188354707615776e-38,1.785685607359056e-74,0.6162780604432642,0.5087980027379677
2032,density_ratio,job=retired,1141,423,True,23.0,5.0,0.010260359953611487,0.01862467745960189,0.028399481030898004,0.00015626040527778423,1.0083493901856934e-10,0.18865648172787727,0.0015584596250041794
2032,density_ratio,job=self-employed,843,349,True,5.0,4.0,0.0,0.0024547832942662154,9.880441359143441e-07,7.262121033974154e-10,1.3618216449328196e-16,0.9105965563267193,0.9234983934402735
2032,density_ratio,job=services,2316,832,True,22.0,9.0,0.0,0.003572383159476572,2.405221417900155e-11,7.206677170975705e-19,8.418366043672742e-36,0.7111508976559449,0.6240630571203727
2032,density_ratio,job=student,438,176,True,8.0,2.0,0.008348323416816567,0.022943368579583054,0.09399116085405423,0.009022058417520979,2.406083813139291e-05,0.4178571452545499,0.07602110531968159
2032,density_ratio,job=technician,4187,1508,True,33.0,16.0,0.0,0.0005298757627858191,5.35086711388882e-23,1.9933626183377373e-37,3.010978977607066e-69,0.8729563515693746,0.9316641024991605
2032,density_ratio,job=unemployed,696,241,True,7.0,3.0,5.805178218971287e-05,0.008896555191848647,0.0004084164897345042,2.3387644876999e-06,2.1003232182376012e-11,0.7596963006856025,0.545035236430113
2032,density_ratio,job=unknown,163,59,False,,,,,,,,,
2032,density_ratio,marital=divorced,2764,1081,True,29.0,11.0,0.0004970106272566479,0.004321611261297103,6.190783309223734e-12,1.4751642983848544e-20,2.953902194443754e-40,0.5457902303368708,0.42279014481335087
2032,density_ratio,marital=married,15101,5375,True,132.0,54.0,0.0,9.410390475174355e-05,2.512826476937135e-71,1.3318161572428042e-121,6.919149635200198e-234,0.8293024028062143,0.9471637643778178
2032,density_ratio,marital=single,6772,2587,True,61.0,26.0,0.0,0.001147595934386018,5.686036978674945e-32,2.6114920493923485e-54,2.3665181191144575e-104,0.7262953253703925,0.8099353905212094
2032,density_ratio,education=primary,3840,1310,True,38.0,14.0,0.0,0.0029807921092176327,4.379100985116544e-17,2.4575012210550438e-29,4.19138439849089e-57,0.6657982832481225,0.5477016739543011
2032,density_ratio,education=secondary,12731,4669,True,120.0,47.0,0.0,0.0009700251872508828,7.71767156776003e-56,4.1274889667534363e-97,3.5834877008030985e-190,0.6850699466948033,0.7543291351204273
2032,density_ratio,education=tertiary,7063,2669,True,47.0,27.0,0.0,0.0,4.326783741947398e-43,1.6210534711567465e-68,9.105806672085867e-124,0.9674458225710291,0.9988792880733919
2032,density_ratio,education=unknown,1003,395,True,8.0,4.0,0.0,0.004389219978433726,1.7336429740066886e-06,5.872420289297703e-10,1.3763598480959403e-17,0.769104137694504,0.7838282296477321
2032,density_ratio,age=<30,2734,1061,True,22.0,11.0,0.0,0.00148547689128947,2.8393160018025185e-15,1.1930701290920623e-24,2.34205692001255e-45,0.8138792252809097,0.871446536296701
2032,density_ratio,age=30-39,9953,3571,True,73.0,36.0,0.0,0.0,1.0266091024253606e-55,1.155463802659494e-90,2.909913679243918e-167,0.9512966530503328,0.9977727297090762
2032,density_ratio,age=40-49,6494,2331,True,65.0,24.0,9.332624053904455e-06,0.002313699329268289,1.9245669484976056e-27,4.943251760886464e-48,7.945090582283398e-95,0.6014409478457434,0.5137629104036862
2032,density_ratio,age=50-59,4673,1720,True,33.0,18.0,0.0,0.0,8.079845145573655e-28,2.0817649285935912e-44,1.2713082649012894e-80,0.9319042822511279,0.9856601681059133
2032,density_ratio,age=60+,783,360,True,22.0,4.0,0.018279861191738588,0.030181067381280423,0.44320274713848296,0.052576074172765594,3.164706496487788e-05,0.05171104866654229,2.155051919293239e-05
2033,distance,pooled,24737,9043,True,303.0,91.0,0.0022715737232453076,0.003497887746521967,2.145200899260059e-75,1.481846248378339e-146,1.879289912e-314,0.053240254793908794,0.00031988312035283395
2033,distance,y=no,23995,7928,True,269.0,80.0,0.0012228978680322705,0.002418706710707217,1.735970166115511e-83,1.013423351518554e-155,3.5e-323,0.2221898881358464,0.03376704063239102
2033,distance,y=yes,742,1115,True,6.0,12.0,0.0,0.005956889296018532,4.540059235143914e-05,1.2353779096833636e-07,2.8430799957310986e-13,0.7913787514935547,0.7510620789828413
2033,distance,job=admin.,2856,1034,True,28.0,11.0,0.0,0.0034515336946535375,3.2115132185188413e-13,2.237159883479687e-22,4.344523331455464e-43,0.6683943748920826,0.5673135096918518
2033,distance,job=blue-collar,5466,1939,True,77.0,20.0,0.004128367465359781,0.00707323949874068,2.4138197729689024e-14,7.681542260044151e-29,3.8381439278612936e-64,0.12600258004339554,0.002393450081080668
2033,distance,job=entrepreneur,833,282,True,6.0,3.0,0.0,0.004208831395142735,5.610550650299062e-06,6.062330704931637e-09,2.1144606582253792e-15,0.8296209251112664,0.8385061589002609
2033,distance,job=housemaid,722,245,True,7.0,3.0,0.0,0.008215354050135886,0.00023710583910119834,1.0446084865663485e-06,5.479721105035777e-12,0.7688601112489575,0.5834119681781789
2033,distance,job=management,5079,1888,True,56.0,19.0,0.0010361540190246626,0.0037934122476168033,1.9640380278319792e-19,6.874211006573064e-35,1.5051031800356322e-70,0.42220214400565903,0.24914956525677973
2033,distance,job=retired,1069,489,True,10.0,5.0,0.0,0.005874447017662204,4.9165391421413064e-06,1.5047483513889701e-09,2.0542707606811837e-17,0.6804018520738888,0.6258950329418349
2033,distance,job=self-employed,855,303,True,21.0,4.0,0.014708488392698919,0.0254317230185911,0.21497051730271455,0.010640611934953218,1.031036214943326e-06,0.1748764503481715,0.00020808705852628793
2033,distance,job=services,2338,844,True,22.0,9.0,0.0,0.003443979948519186,1.5173259261603483e-11,3.632683815583812e-19,2.6862128061480325e-36,0.7069187826054405,0.6411412306870379
2033,distance,job=student,456,164,True,13.0,2.0,0.01869572922204501,0.03529729752933735,0.5076265556603293,0.13233567223105502,0.0016345541315148904,0.1957966037745654,0.0008417074798216209
2033,distance,job=technician,4227,1507,True,56.0,16.0,0.0032809763114944094,0.006589342676290725,1.1129839990831725e-12,2.329751434950819e-24,2.526537123092444e-52,0.26099217536768055,0.024107859518489056
2033,distance,job=unemployed,678,291,True,6.0,3.0,0.0,0.00746613392997098,0.00018841350060730535,9.798633101750714e-07,8.486927425985228e-12,0.7296617587200933,0.6715307695013211
2033,distance,job=unknown,158,57,False,,,,,,,,,
2033,distance,marital=divorced,2872,1037,True,26.0,11.0,0.0,0.0025650865721033173,2.213359130308824e-14,7.305504771277331e-24,4.3823181613599884e-45,0.7411981422743756,0.7204599846964934
2033,distance,marital=married,14987,5456,True,188.0,55.0,0.0025699040178255497,0.0041871700886963945,1.0849359836918297e-44,2.9100976503262118e-87,3.431122607640729e-188,0.08451664486757662,0.001413135554444858
2033,distance,marital=single,6878,2550,True,95.0,26.0,0.0038506613092248445,0.006423548588912731,2.8399285744933904e-18,9.801634293661296e-37,1.7446682561302058e-81,0.09780278212060507,0.0014971718887476918
2033,distance,education=primary,3790,1378,True,48.0,14.0,0.0026918259108232715,0.006142833886327568,2.3904456666055176e-12,4.1602564151188177e-23,1.3621129263288893e-48,0.28371185049240727,0.06257394043385728
2033,distance,education=secondary,12872,4634,True,165.0,47.0,0.0028469907276619517,0.004618847182141077,2.6784453068744495e-37,2.028961333996735e-73,1.8364681618263595e-159,0.08677076428223617,0.001133821437320285
2033,distance,education=tertiary,7114,2659,True,92.0,27.0,0.0029618649241927287,0.005414853502839732,4.46367662071382e-21,5.724354873974812e-41,2.1113180996112433e-88,0.15589730731041715,0.009590126433638725
2033,distance,education=unknown,961,372,True,18.0,4.0,0.008818675832203407,0.0178274973312937,0.02160867019873254,0.0001796466568379535,6.071203639190676e-10,0.22039532245788235,0.009586904287487992
2033,distance,age=<30,2785,1042,True,46.0,11.0,0.006582884500299222,0.011181899061775377,5.213803107098773e-06,1.3742684801261842e-12,2.2353449536684368e-29,0.11169072678545841,0.0009417927130410964
2033,distance,age=30-39,10012,3597,True,146.0,36.0,0.004628788887678221,0.006779199335668269,2.73147498756278e-23,3.857216085365934e-49,7.89661452040982e-113,0.02237502390868293,9.156600923327713e-06
2033,distance,age=40-49,6495,2312,True,62.0,24.0,0.0,0.0017982336942957893,6.268842188328539e-29,6.585120440034192e-50,2.910173236686611e-97,0.6873003795467654,0.660379971314255
2033,distance,age=50-59,4677,1720,True,35.0,18.0,0.0,0.0,1.2818350102666216e-26,5.710665931905647e-43,7.477480937938889e-79,0.9045528023887939,0.9689780811152725
2033,distance,age=60+,768,372,True,12.0,4.0,0.005681818181818182,0.015346603845202565,0.008880392321569897,9.761108157734179e-05,1.5184560059828833e-09,0.36006452055961224,0.089159852230707
2033,density_ratio,pooled,24737,9043,True,193.0,91.0,0.0,0.0,8.491377049827702e-129,4.053114343119495e-214,0.0,0.9799144335781617,0.9998622325471664
2033,density_ratio,y=no,23995,7928,True,252.0,80.0,0.0005072605614385145,0.0016673144964857616,4.351294994041479e-91,1.6478196617161291e-165,0.0,0.4054605701230802,0.22540481371496218
2033,density_ratio,y=yes,742,1115,True,6.0,12.0,0.0,0.005956889296018532,4.540059235143914e-05,1.2353779096833636e-07,2.8430799957310986e-13,0.7913787514935547,0.7510620789828413
2033,density_ratio,job=admin.,2856,1034,True,25.0,11.0,0.0,0.0022265412013220826,9.154998066027207e-15,2.6570605837769675e-24,1.4590155910802064e-45,0.7718870369591179,0.7736536612886058
2033,density_ratio,job=blue-collar,5466,1939,True,49.0,20.0,0.0,0.0013741609763163907,3.0341702448509654e-26,2.591712175790964e-44,9.347414330690944e-85,0.7519824732902965,0.7970230173460118
2033,density_ratio,job=entrepreneur,833,282,True,6.0,3.0,0.0,0.004208831395142735,5.610550650299062e-06,6.062330704931637e-09,2.1144606582253792e-15,0.8296209251112664,0.8385061589002609
2033,density_ratio,job=housemaid,722,245,True,5.0,3.0,0.0,0.004550964270861729,1.8332348696159586e-05,4.613609902463788e-08,1.065865507952351e-13,0.8823821033312254,0.8474872916565388
2033,density_ratio,job=management,5079,1888,True,53.0,19.0,0.0004395202268799439,0.0031321079415488687,8.623820155213078e-21,1.2505768485341531e-36,7.702927118591178e-73,0.5068005522167855,0.3963577985185334
2033,density_ratio,job=retired,1069,489,True,4.0,5.0,0.0,0.0,4.920505184650626e-10,2.704555694388175e-14,3.052002066985179e-23,0.9687604217966272,0.9939733737716874
2033,density_ratio,job=self-employed,855,303,True,3.0,4.0,0.0,0.0,1.973655781610501e-08,7.256618905135006e-12,4.632632195552437e-19,0.9844972354285895,0.9913076780013926
2033,density_ratio,job=services,2338,844,True,41.0,9.0,0.0076124806663728836,0.012822111861771509,0.00011698470330274217,6.662473112181216e-10,1.404813311944933e-23,0.10943681256782561,0.0005687041109513758
2033,density_ratio,job=student,456,164,True,2.0,2.0,0.0,0.003779470305898634,0.00011517211228749723,1.8722510449743307e-06,3.1624593711450707e-10,0.941257692758537,0.9426799546921132
2033,density_ratio,job=technician,4227,1507,True,31.0,16.0,0.0,0.0,1.3575732445882906e-24,1.8659070496327192e-39,5.263936612714682e-72,0.9133355822896501,0.9704781198262418
2033,density_ratio,job=unemployed,678,291,True,9.0,3.0,0.0033074103870564045,0.013181340940277866,0.0040107033411087584,4.7685257503016795e-05,1.400235297458524e-09,0.4910764098180417,0.24193485113143715
2033,density_ratio,job=unknown,158,57,False,,,,,,,,,
2033,density_ratio,marital=divorced,2872,1037,True,33.0,11.0,0.0015053037337159898,0.005387966947959288,4.480490519335628e-11,1.1375235862622839e-19,1.2984347391461386e-39,0.48700493610159556,0.23441573975176158
2033,density_ratio,marital=married,14987,5456,True,112.0,55.0,0.0,0.0,9.98487239738614e-82,4.557552571498942e-134,5.212157694338106e-249,0.9705294642853055,0.9994912773441068
2033,density_ratio,marital=single,6878,2550,True,48.0,26.0,0.0,0.0,1.4783306361173105e-40,4.95088765779684e-65,2.001220818532479e-118,0.9528269912928186,0.996636433330787
2033,density_ratio,education=primary,3790,1378,True,25.0,14.0,0.0,0.0,5.412959244477743e-24,1.1171800268566472e-37,2.2263560467627316e-67,0.9284392683084484,0.9895590941828069
2033,density_ratio,education=secondary,12872,4634,True,131.0,47.0,0.00017891782963255917,0.001774159195199369,1.1100189484535573e-51,3.626177421277795e-92,1.780261927225028e-184,0.5311878737935759,0.4318085704620165
2033,density_ratio,education=tertiary,7114,2659,True,67.0,27.0,0.0,0.0015449374514785305,5.46622526732662e-32,4.4440029721986145e-55,4.1389653191534997e-107,0.6779078165443606,0.7051577735889445
2033,density_ratio,education=unknown,961,372,True,9.0,4.0,0.0,0.006349065904596303,1.5117194311980405e-05,1.0414657970039256e-08,8.819438753492147e-16,0.716393267530639,0.6225843665407003
2033,density_ratio,age=<30,2785,1042,True,47.0,11.0,0.006945577861197251,0.01158657814478458,9.56813407424259e-06,3.3600159475801745e-12,8.306767353853597e-29,0.09803746262112062,0.0005400918185760074
2033,density_ratio,age=30-39,10012,3597,True,68.0,36.0,0.0,0.0,1.761738907032686e-59,2.4685721503949897e-95,2.180532911944583e-173,0.9754602037235598,0.9997344200325183
2033,density_ratio,age=40-49,6495,2312,True,62.0,24.0,0.0,0.0017982336942957893,6.268842188328539e-29,6.585120440034192e-50,2.910173236686611e-97,0.6873003795467654,0.660379971314255
2033,density_ratio,age=50-59,4677,1720,True,46.0,18.0,0.0,0.0025841324727388184,1.310720431154626e-20,1.4816159511337687e-35,2.0310647685238783e-69,0.6496045744694241,0.5648611947521092
2033,density_ratio,age=60+,768,372,True,4.0,4.0,0.0,0.001897676455641338,1.2406933225329944e-06,1.474029652862409e-09,8.682563048114467e-16,0.9197877583058104,0.9483038319382494
2034,distance,pooled,24682,9043,True,291.0,91.0,0.001808048886891768,0.0030141387694523664,8.631586619003576e-80,2.992560105242195e-152,7.26e-322,0.10109041261303517,0.0031822755857974006
2034,distance,y=no,23942,7974,True,264.0,80.0,0.0010370179111303499,0.0022250427772676183,3.134313746163037e-85,7.1580990567076325e-158,0.0,0.2493980258104666,0.06061898398456833
2034,distance,y=yes,740,1069,True,7.0,11.0,0.0,0.007771677119310797,0.00016195603662839833,5.949505638862978e-07,2.1505717905893326e-12,0.6561082219071436,0.6090197841018357
2034,distance,job=admin.,2765,1076,True,25.0,11.0,0.0,0.0026315279832099248,6.453493891668857e-14,4.743610063970079e-23,1.7283475788013449e-43,0.707603634948308,0.7196989254717895
2034,distance,job=blue-collar,5528,1911,True,88.0,20.0,0.005978745486704964,0.009067205855325647,2.2416510684813058e-11,9.465116340359124e-25,1.3562781176291847e-58,0.05049702527292723,2.7339111275784702e-05
2034,distance,job=entrepreneur,820,306,True,12.0,4.0,0.0046809559004680965,0.013740216770459363,0.003858793958262984,2.532745254035634e-05,1.352816761752702e-10,0.5510254934354719,0.12580753102422673
2034,distance,job=housemaid,712,236,True,8.0,3.0,0.0012484394506866413,0.01028466614183101,0.0008436659668212968,5.424972654897452e-06,5.263925893175621e-11,0.7169513466404582,0.41924917430952774
2034,distance,job=management,5060,1889,True,57.0,19.0,0.0012775981155427785,0.004066375895451219,7.713757149910276e-19,4.396963569354408e-34,2.1813692330960672e-69,0.3887627202699289,0.20017703391135303
2034,distance,job=retired,1117,447,True,10.0,5.0,0.0,0.005190091977915035,1.758464342194852e-06,3.3066039355607443e-10,1.6682646129166772e-18,0.7630991924614492,0.6787970310517115
2034,distance,job=self-employed,866,302,True,22.0,4.0,0.015559754589777684,0.026341531959443748,0.26008551527493606,0.01486698091337256,1.7116485311466055e-06,0.15660282326979758,9.317146607645668e-05
2034,distance,job=services,2320,823,True,27.0,9.0,0.0016544757924068273,0.006074509561174373,4.425857939737629e-09,5.428870266157941e-16,4.758699754907118e-32,0.5230839232572648,0.23985802834024983
2034,distance,job=student,450,190,True,12.0,2.0,0.016835016835016838,0.03318000575309497,0.41655331138707297,0.0922304894525782,0.0008861215581027399,0.1640665590706178,0.0022676591396369214
2034,distance,job=technician,4175,1564,True,69.0,16.0,0.00659287485634791,0.010258636263291576,2.8522273382321655e-08,4.462796531419508e-18,3.4098200208546486e-43,0.047213946430125664,6.35427634838128e-05
2034,distance,job=unemployed,701,248,True,13.0,3.0,0.008631248288880244,0.0195182191072573,0.043173227334821346,0.0011940080867969807,1.0945367303269449e-07,0.36346149129152344,0.02660225172208776
2034,distance,job=unknown,168,51,False,,,,,,,,,
2034,distance,marital=divorced,2872,1023,True,17.0,11.0,0.0,0.0,7.247456736109945e-20,1.719845784048765e-30,2.324151819071664e-53,0.9584624725754272,0.9929924623819733
2034,distance,marital=married,15063,5426,True,178.0,55.0,0.0018353890092587556,0.003404711609071847,2.958696101896678e-49,1.8929151298522583e-93,6.576890525924976e-197,0.17751050939071578,0.015659035342117975
2034,distance,marital=single,6747,2594,True,99.0,26.0,0.004720392003628998,0.007391340122318816,4.825160042270687e-16,2.052308135093842e-33,3.0253574468599266e-76,0.04641439186387446,0.00017732666395211776
2034,distance,education=primary,3879,1345,True,59.0,14.0,0.005262733027620885,0.008947017471930076,3.0549926727641495e-09,5.290914992638742e-19,2.8039965244896283e-43,0.12165423972173621,0.0014273026040229294
2034,distance,education=secondary,12772,4634,True,158.0,47.0,0.002394758736756858,0.0041454196788335024,3.2955010304483525e-39,8.782119531751496e-76,3.2711691997175184e-162,0.12951657727619315,0.005095215521583126
2034,distance,education=tertiary,7059,2683,True,73.0,27.0,0.00034485669844785835,0.002576566285329041,1.4299210390193357e-28,1.1968689723317836e-50,4.4480011605628766e-101,0.5029837148223693,0.402473232318385
2034,distance,education=unknown,972,381,True,12.0,4.0,0.0023693727397431094,0.01002630625035888,0.0002701855121593603,3.8740524949478135e-07,8.996847827552986e-14,0.5151553221613402,0.27115391193839156
2034,distance,age=<30,2681,1085,True,33.0,11.0,0.0023321616010911054,0.006489133101369088,1.5386700808501952e-09,2.730318249994721e-17,1.6475732165547067e-35,0.35444564656069283,0.135750143790052
2034,distance,age=30-39,10009,3614,True,134.0,37.0,0.0034221725699395793,0.0054913026856074345,2.6040802136397128e-27,1.1035996830338728e-54,1.4876160266163988e-120,0.08316710804762048,0.0006661817383464559
2034,distance,age=40-49,6491,2298,True,81.0,23.0,0.0025038553770644354,0.0050431285745877645,1.7225674387656422e-20,5.0600845886282946e-39,7.560416412679756e-83,0.20518749234820602,0.029098491311555737
2034,distance,age=50-59,4697,1685,True,28.0,17.0,0.0,0.0,2.0823712444351986e-31,9.627366966789922e-49,4.3013052761992194e-86,0.9681023589284643,0.998925292205004
2034,distance,age=60+,804,361,True,5.0,4.0,0.0,0.0030617417472583145,2.5625466394475687e-06,2.8015990111762246e-09,1.1806689505929665e-15,0.8895045955246795,0.9037704817934411
2034,density_ratio,pooled,24682,9043,True,231.0,91.0,0.0,0.00043584854936615003,2.3211599181112432e-107,1.5223270832714892e-187,0.0,0.7445911738066571,0.8520275273734231
2034,density_ratio,y=no,23942,7974,True,280.0,80.0,0.0017120499118661342,0.0029330543793618133,2.146066941333767e-78,5.614439524679954e-149,6.3030059945e-314,0.12303511820069829,0.005442500865241979
2034,density_ratio,y=yes,740,1069,True,6.0,11.0,0.0,0.006000117309613176,4.749553211547041e-05,1.318843564700265e-07,3.1635881448101275e-13,0.7615284930625404,0.7488063704672885
2034,density_ratio,job=admin.,2765,1076,True,52.0,11.0,0.008895464591667124,0.013774323411976116,0.0001864206930211838,3.337908759145657e-10,1.0100411364756603e-25,0.03663738254852714,2.0793448295726447e-05
2034,density_ratio,job=blue-collar,5528,1911,True,79.0,20.0,0.004334225028870471,0.0072793423571363095,4.08537816475947e-14,1.2409504281118513e-28,3.976498506284171e-64,0.12530171213534436,0.0014737883713647649
2034,density_ratio,job=entrepreneur,820,306,True,8.0,4.0,0.0,0.007610296173892336,9.387241840778436e-05,2.032740863519593e-07,2.1147440516925503e-13,0.7953589143112756,0.575410510601866
2034,density_ratio,job=housemaid,712,236,True,7.0,3.0,0.0,0.008471492428839787,0.0002925480360263175,1.4256898251345071e-06,9.197141002409718e-12,0.7792735331607551,0.5688359515415997
2034,density_ratio,job=management,5060,1889,True,51.0,19.0,7.984988222142432e-05,0.00273815957302378,1.4360272281591958e-21,1.4051358637201708e-37,5.517011251454471e-74,0.5584459921275244,0.49640721820755923
2034,density_ratio,job=retired,1117,447,True,18.0,5.0,0.00617635622111898,0.013942290068785371,0.002515033280893285,4.484827374926539e-06,6.146045695257059e-13,0.3183476918808639,0.0356572614441768
2034,density_ratio,job=self-employed,866,302,True,9.0,4.0,0.00039657545431217385,0.008146627933911497,0.00010917664140454658,1.966239428994679e-07,1.190793260080961e-13,0.7729555206252087,0.49923394191155446
2034,density_ratio,job=services,2320,823,True,9.0,9.0,0.0,0.0,4.8427825491934626e-20,3.1394074144125455e-29,1.4226434338998575e-48,0.992438067532464,0.999753749278988
2034,density_ratio,job=student,450,190,True,5.0,2.0,0.0011223344556677893,0.013352955264517796,0.0075351010362301,0.00029477327068359654,1.8857235762284802e-07,0.6545398567198515,0.46837300071692356
2034,density_ratio,job=technician,4175,1564,True,22.0,16.0,0.0,0.0,3.37730475876691e-30,5.59870029232619e-46,1.0372403764982047e-79,0.9848362627987579,0.9997142360867368
2034,density_ratio,job=unemployed,701,248,True,4.0,3.0,0.0,0.003040263973194898,6.648884319230438e-06,1.5629639746378916e-08,3.700838433195866e-14,0.9192760989795477,0.9197947682984404
2034,density_ratio,job=unknown,168,51,False,,,,,,,,,
2034,density_ratio,marital=divorced,2872,1023,True,33.0,11.0,0.0015053037337159898,0.005387966947959288,4.480490519335628e-11,1.1375235862622839e-19,1.2984347391461386e-39,0.503040693302264,0.23441573975176158
2034,density_ratio,marital=married,15063,5426,True,137.0,55.0,0.0,0.00047843969319086516,2.6116077317957256e-68,8.979573994492415e-118,8.602456907041952e-229,0.7793282006414629,0.8774091692619419
2034,density_ratio,marital=single,6747,2594,True,59.0,26.0,0.0,0.0008587429133397304,8.276016184055044e-33,2.7221816446169296e-55,1.7792011790468568e-105,0.7621267738136744,0.8648882186505202
2034,density_ratio,education=primary,3879,1345,True,38.0,14.0,0.0,0.0028494669008869837,1.9701472540337174e-17,7.422681383805544e-30,5.62475797308163e-58,0.64657373931572,0.5724961295944967
2034,density_ratio,education=secondary,12772,4634,True,134.0,47.0,0.0004966672677289654,0.0021209210172823474,2.0692838280349448e-49,4.5722648251005196e-89,6.4334714345011686e-180,0.458819620310756,0.29990200454270655
2034,density_ratio,education=tertiary,7059,2683,True,66.0,27.0,0.0,0.0014783861401395457,5.32188788031247e-32,5.6569367342963665e-55,1.0838166489653991e-106,0.6749858741713116,0.7245874709392933
2034,density_ratio,education=unknown,972,381,True,20.0,4.0,0.01068296130024525,0.019959177035109136,0.0492772024223285,0.0006269465446018174,3.7987258184983386e-09,0.1496853025041098,0.002401015009962185
2034,density_ratio,age=<30,2681,1085,True,31.0,11.0,0.001578636043388002,0.0056299481887927385,2.3590227618474436e-10,2.342637306479686e-18,6.10174866277125e-37,0.4277081787922645,0.23209337047195064
2034,density_ratio,age=30-39,10009,3614,True,95.0,37.0,0.0,0.001258948018584989,6.071352229327421e-44,2.5712578402945328e-76,2.2808461118926415e-149,0.6925374370719382,0.7089340568525755
2034,density_ratio,age=40-49,6491,2298,True,57.0,23.0,0.0,0.0009464470389872424,1.6950473302219234e-31,4.249322312423069e-53,2.4559208945232873e-101,0.7489528790988814,0.8535890916902298
2034,density_ratio,age=50-59,4697,1685,True,47.0,17.0,6.451571280185946e-06,0.0027704806639672016,2.6717385318080368e-20,3.301872936716634e-35,4.555974004610671e-69,0.5764913251898123,0.5179397521256363
2034,density_ratio,age=60+,804,361,True,9.0,4.0,0.0012060907583295634,0.009547896425559919,0.00037694350680039714,1.268306561137318e-06,2.7685792929420874e-12,0.6247738675249115,0.4130628907346597
2035,distance,pooled,24692,9043,True,311.0,91.0,0.0026213863894084207,0.0038649453291443865,6.071803788342995e-72,7.115711843986351e-142,6.893881420222924e-308,0.031132977977791073,4.4252899771259685e-05
2035,distance,y=no,23951,7993,True,289.0,80.0,0.0020871737710283075,0.003325838970809414,8.4761284312441495e-75,2.909757498894105e-144,1.239471960947819e-307,0.07472914953987382,0.0009919528500771607
2035,distance,y=yes,741,1050,True,11.0,11.0,0.004893741735846998,0.014598007277140876,0.0066689308545443,7.302888866560171e-05,1.319506058458879e-09,0.26920063081964124,0.12906902067347475
2035,distance,job=admin.,2838,1005,True,55.0,11.0,0.009474590869939707,0.014344364546995395,0.0003355069865523646,6.778981862818434e-10,1.585715380818866e-25,0.04722951286906049,5.39080426796333e-06
2035,distance,job=blue-collar,5514,1914,True,88.0,20.0,0.006019571851998404,0.009115797941815714,2.7416542143963346e-11,1.3349004100095689e-24,2.5587198138482224e-58,0.048629303967214016,2.503492497817679e-05
2035,distance,job=entrepreneur,856,283,True,10.0,3.0,0.0016992353440951566,0.009833431306219755,0.00036752860872777294,9.68228447489423e-07,1.0871667708429813e-12,0.5894365629005893,0.3545416693498347
2035,distance,job=housemaid,673,260,True,10.0,3.0,0.004907920212526453,0.015225792108307528,0.009660685080749323,0.0001582723170684329,7.715755436348916e-09,0.48825146662338725,0.14214741349871982
2035,distance,job=management,5098,1866,True,71.0,19.0,0.003966697179721894,0.007012099095754946,9.270831577014886e-14,2.171025449615786e-27,1.809780507347315e-60,0.13336190098108228,0.004411655706190252
2035,distance,job=retired,1152,413,True,18.0,5.0,0.005681818181818182,0.013214580626201677,0.0014838725306398261,1.8671026740460363e-06,1.2437749053710783e-13,0.4069162249668929,0.04551691723433629
2035,distance,job=self-employed,860,327,True,15.0,4.0,0.007517030772844726,0.016899578442607123,0.015610162532479169,0.0001557931200330605,1.2367127683137134e-09,0.3651325399338256,0.02921217405238991
2035,distance,job=services,2261,884,True,24.0,9.0,0.0006209820451306524,0.004945311155471786,6.741645369102864e-10,6.321835463495244e-17,5.361310498693849e-33,0.5458141472457003,0.4123980411257741
2035,distance,job=student,439,188,True,8.0,2.0,0.008306297600147257,0.02286865151223692,0.09268305763467316,0.008811950032116128,2.3029773105185433e-05,0.38170727571156504,0.07678975951424152
2035,distance,job=technician,4125,1578,True,50.0,16.0,0.0021426385062748698,0.00537127924621223,3.522159641577736e-14,3.6119403386282547e-26,2.598352659009708e-54,0.31863089518959714,0.100903515886588
2035,distance,job=unemployed,717,258,True,3.0,3.0,0.0,0.0007860855200464721,7.739728231856284e-07,1.1648581648887079e-09,1.3104683959839966e-15,0.9546775951735605,0.9744495055629171
2035,distance,job=unknown,159,67,False,,,,,,,,,
2035,distance,marital=divorced,2839,1009,True,33.0,11.0,0.0016402133344718764,0.005567653434717571,8.342317858325279e-11,2.964182731499927e-19,6.716565768607828e-39,0.5056578099434741,0.21535612392240083
2035,distance,marital=married,15081,5458,True,171.0,55.0,0.001352293574294768,0.002891206355543574,2.467314412421659e-52,1.655122533668133e-97,2.025166720150242e-202,0.24704614582971157,0.05573886375407018
2035,distance,marital=single,6772,2576,True,104.0,26.0,0.005411468494752605,0.008131674991094002,1.1205327596327714e-14,1.6005549605553292e-31,1.162055180250451e-73,0.029776945036693755,2.3210281918214135e-05
2035,distance,education=primary,3871,1306,True,60.0,14.0,0.005555425085262337,0.009274095823956543,6.8443083728371694e-09,1.7190330375066638e-18,1.638559848107825e-42,0.1290681225667161,0.0008531578986248891
2035,distance,education=secondary,12778,4726,True,151.0,48.0,0.0018355412000739914,0.0035496249964777978,4.682950029831465e-42,1.4826923448210112e-79,2.5006303163678663e-167,0.20153725918858137,0.023912828456581405
2035,distance,education=tertiary,7053,2636,True,95.0,27.0,0.0035044905312876396,0.00601405561287713,1.5449615218660702e-19,8.927127674173104e-39,4.1696980529174895e-85,0.1206755573552073,0.0030201833027770067
2035,distance,education=unknown,990,375,True,12.0,4.0,0.0021426385062748698,0.009661736636534354,0.00019349944180628142,2.3148243911256963e-07,3.7055232232721094e-14,0.540197595628118,0.2912843897511071
2035,distance,age=<30,2751,1061,True,39.0,11.0,0.004218851547095821,0.008562169246968787,6.939143189429625e-08,3.4350706667331675e-15,6.015005421958721e-33,0.2243590622237418,0.021915265370011445
2035,distance,age=30-39,9983,3634,True,133.0,37.0,0.003356210608539567,0.005423673686453013,1.7762933881256192e-27,7.312897159916836e-55,1.1084165705609153e-120,0.0828415800853753,0.0008302528700742642
2035,distance,age=40-49,6516,2279,True,64.0,23.0,0.0,0.0021013220832242926,4.0100116563086496e-28,6.1252083256834334e-49,4.077997350116705e-96,0.5999633234822812,0.5742069987125693
2035,distance,age=50-59,4638,1730,True,63.0,18.0,0.003619637513557307,0.006794754767258608,3.293728236649892e-13,8.083293527769871e-26,3.273581161455133e-56,0.19024108402761392,0.011241951917577386
2035,distance,age=60+,804,339,True,23.0,4.0,0.018794914317302378,0.030592755025689523,0.4749815116595373,0.058942888888695366,3.438458968039375e-05,0.06138601078065691,1.0732217665795403e-05
2035,density_ratio,pooled,24692,9043,True,185.0,91.0,0.0,0.0,3.707175403377086e-133,2.617797305639411e-219,0.0,0.9905415067990211,0.9999846633719867
2035,density_ratio,y=no,23951,7993,True,185.0,80.0,0.0,0.0,7.110696625165898e-126,1.0001953170744045e-208,0.0,0.9766612009286203,0.9998970361579174
2035,density_ratio,y=yes,741,1050,True,12.0,11.0,0.006256900993743099,0.016269162265896846,0.013446266089657412,0.00019290564432030338,5.222217698771652e-09,0.19818577778360655,0.07307415592728397
2035,density_ratio,job=admin.,2838,1005,True,14.0,11.0,0.0,0.0,9.9626084031796e-22,1.3897657495784197e-32,1.0752518757805912e-55,0.9848146492241524,0.999006393765853
2035,density_ratio,job=blue-collar,5514,1914,True,53.0,20.0,0.0,0.0020894418013841847,1.2704720903473948e-24,2.1551627077293913e-42,1.555180814551719e-82,0.6811816333615202,0.6322639362024527
2035,density_ratio,job=entrepreneur,856,283,True,10.0,3.0,0.0016992353440951566,0.009833431306219755,0.00036752860872777294,9.68228447489423e-07,1.0871667708429813e-12,0.5894365629005893,0.3545416693498347
2035,density_ratio,job=housemaid,673,260,True,4.0,3.0,0.0,0.0035849075761241723,1.3284701027332677e-05,4.1521457638009345e-08,1.7579405959331368e-13,0.9007339988752282,0.9041615209115514
2035,density_ratio,job=management,5098,1866,True,33.0,19.0,0.0,0.0,3.668435847568818e-32,1.2179293537904593e-50,1.068641103223764e-90,0.9564131501074711,0.9971257174506979
2035,density_ratio,job=retired,1152,413,True,13.0,5.0,0.0012976992143658805,0.007961341997582706,2.323556436265662e-05,7.186253553096658e-09,6.084679667598324e-17,0.6689669068852503,0.3690420598276239
2035,density_ratio,job=self-employed,860,327,True,8.0,4.0,0.0,0.006789605899865897,4.0263365357966026e-05,5.817762596259851e-08,2.643804024871829e-14,0.7864573448062727,0.6282518938180707
2035,density_ratio,job=services,2261,884,True,10.0,9.0,0.0,0.0,1.6146820466498192e-18,2.5657989543704115e-27,6.05029072983414e-46,0.979548263639481,0.9990131753568439
2035,density_ratio,job=student,439,188,True,4.0,2.0,0.0,0.010837060306427657,0.00319054684690181,0.00010648686287910741,5.728231507052903e-08,0.7453504959607998,0.6400281805008574
2035,density_ratio,job=technician,4125,1578,True,29.0,16.0,0.0,0.0,8.061110846809841e-25,1.7480126337062497e-39,1.7694667410830066e-71,0.9096045443420027,0.9814934626606635
2035,density_ratio,job=unemployed,717,258,True,9.0,3.0,0.0025780820759900252,0.011920884478390502,0.001977251034379359,1.592776675021308e-05,2.0945642360358118e-10,0.6033131953193736,0.292768262671957
2035,density_ratio,job=unknown,159,67,False,,,,,,,,,
2035,density_ratio,marital=divorced,2839,1009,True,17.0,11.0,0.0,0.0,1.6194998362539286e-19,5.386821218690276e-30,1.4467080953161523e-52,0.9589560496449996,0.9917958042775945
2035,density_ratio,marital=married,15081,5458,True,108.0,55.0,0.0,0.0,3.859947910693814e-85,2.0557582427098517e-138,6.070346970528887e-255,0.9832434869964793,0.9999013249937106
2035,density_ratio,marital=single,6772,2576,True,50.0,26.0,0.0,0.0,3.060703026676214e-38,5.478181802035644e-62,4.697646309860572e-114,0.9215912141647505,0.9897222263368908
2035,density_ratio,education=primary,3871,1306,True,33.0,14.0,0.0,0.0013964519390764045,5.799805530270053e-20,5.4738707585084985e-33,5.933457217911264e-62,0.8153764928810596,0.8424037415887276
2035,density_ratio,education=secondary,12778,4726,True,81.0,48.0,0.0,0.0,2.752497546240839e-79,8.817403817489712e-126,1.855991347519632e-226,0.9958942892978196,0.9999965215297094
2035,density_ratio,education=tertiary,7053,2636,True,60.0,27.0,0.0,0.0005418774409178147,3.8723078402131873e-35,7.456884095798947e-59,1.2740153103964498e-111,0.823771776345234,0.9092809268469005
2035,density_ratio,education=unknown,990,375,True,2.0,4.0,0.0,0.0,4.849999883935364e-11,3.3625090642405684e-15,8.53511612278037e-24,0.9928790015408652,0.9994749080785214
2035,density_ratio,age=<30,2751,1061,True,31.0,11.0,0.001281444029535633,0.0052304615583259224,6.244980138175317e-11,3.0401092371478986e-19,1.8493808545231022e-38,0.4839145074850286,0.2762665065311256
2035,density_ratio,age=30-39,9983,3634,True,73.0,37.0,0.0,0.0,5.159337689107747e-56,4.270143854582348e-91,5.757490276782193e-168,0.9584598690358117,0.9979654307182558
2035,density_ratio,age=40-49,6516,2279,True,40.0,23.0,0.0,0.0,3.754471912018075e-42,4.834256607043776e-66,1.2366711790857241e-117,0.9778587580502275,0.9996920329386826
2035,density_ratio,age=50-59,4638,1730,True,39.0,18.0,0.0,0.000978760202736814,6.5439910805425976e-24,1.4092009465783162e-39,2.255485613134272e-74,0.8175916433338759,0.8796261446650817
2035,density_ratio,age=60+,804,339,True,9.0,4.0,0.0012060907583295634,0.009547896425559919,0.00037694350680039714,1.268306561137318e-06,2.7685792929420874e-12,0.6651131524672946,0.4130628907346597
2036,distance,pooled,24658,9043,True,272.0,91.0,0.0010413159087017474,0.002211192243871983,1.1247082227916835e-87,1.7888444979147656e-162,0.0,0.2424283003239504,0.057085283349239804
2036,distance,y=no,23918,7976,True,241.0,80.0,7.686193822158324e-05,0.0012167508240600023,1.3464993530463924e-95,4.308591497922163e-171,0.0,0.5158337470219402,0.4616358610141952
2036,distance,y=yes,740,1067,True,2.0,11.0,0.0,0.0,5.334747653525833e-08,4.7769509417232914e-11,2.2041794695894725e-17,0.9895836821221121,0.9950091930819032
2036,distance,job=admin.,2810,1052,True,38.0,11.0,0.0035587188612099647,0.007765778727630802,1.1816854603353927e-08,2.406455243746096e-16,8.139038884500607e-35,0.28088966695796064,0.042264455912321176
2036,distance,job=blue-collar,5429,1969,True,75.0,20.0,0.0038532311510760583,0.006783965359263253,9.295397067357596e-15,2.4015923955446215e-29,1.1126543709841011e-64,0.13064097838978259,0.004264229296111118
2036,distance,job=entrepreneur,845,289,True,20.0,3.0,0.013806706114398421,0.024452670100370565,0.17235006464483718,0.007301724052433417,5.831120343867099e-07,0.12343533988979448,0.0004608613748368926
2036,distance,job=housemaid,687,240,True,21.0,3.0,0.02077543998941379,0.03406190979824106,0.6040146674241577,0.12739152925634603,0.0003443268995524765,0.09451232732368084,9.587991983689005e-06
2036,distance,job=management,5106,1885,True,54.0,19.0,0.0005816092772614517,0.0032817001413391563,1.4627953624225246e-20,2.159310010644605e-36,1.1574507239429399e-72,0.4886549688216858,0.35816229789138226
2036,distance,job=retired,1127,451,True,22.0,5.0,0.009617022039382288,0.017937457578815794,0.020997219654889446,0.00010119632826715678,5.791439011004433e-11,0.1711013905210994,0.002842974568636283
2036,distance,job=self-employed,847,330,True,19.0,4.0,0.012557690243640656,0.022972172919940737,0.1201900949245149,0.003884333936280158,2.0034821079140844e-07,0.18204211720375538,0.0011700257244808047
2036,distance,job=services,2299,867,True,9.0,9.0,0.0,0.0,8.432633306071089e-20,6.778023868767306e-29,4.755711757142163e-48,0.9893954058608077,0.9997161020030874
2036,distance,job=student,466,167,True,9.0,2.0,0.009407378506090955,0.023696784519939527,0.11125073066401922,0.01050807183023255,2.346540516019623e-05,0.41171372564921593,0.0472630063087487
2036,distance,job=technician,4191,1457,True,46.0,15.0,0.0009857583229093603,0.004052877809422509,2.1087881466088872e-16,3.4193307941993155e-29,1.1527190660174804e-58,0.4816678310506931,0.2827148335725991
2036,distance,job=unemployed,693,275,True,8.0,3.0,0.0015596076202136805,0.010840976753424486,0.0012224626954511172,9.512369470525804e-06,1.3662198641158872e-10,0.6164050041821232,0.39080339900459116
2036,distance,job=unknown,158,61,False,,,,,,,,,
2036,distance,marital=divorced,2830,1050,True,16.0,11.0,0.0,0.0,3.9093050751564476e-20,1.0636942521204308e-30,2.259800164673756e-53,0.9614552828188972,0.9954833480636651
2036,distance,marital=married,15010,5470,True,184.0,55.0,0.0022813074112208024,0.003880256738080332,2.0026630506068754e-46,1.3004385548195534e-89,1.7390369650326656e-191,0.10898727328987601,0.0038998823442734387
2036,distance,marital=single,6818,2523,True,63.0,26.0,0.0,0.0013983271299468681,2.3862670552650103e-31,1.2342603145521962e-53,1.0015641448471367e-103,0.7263601588111777,0.7520623691263979
2036,distance,education=primary,3753,1409,True,67.0,15.0,0.007931701776625836,0.011953358518634986,2.4192599050569625e-06,1.522401700284707e-14,3.1857505840793575e-36,0.038861259186583084,8.153576364534763e-06
2036,distance,education=secondary,12776,4685,True,122.0,47.0,0.0,0.0011007744014491668,3.116616042733725e-55,1.899506532544875e-96,1.5098938481636811e-189,0.6506889978639572,0.7076572830896112
2036,distance,education=tertiary,7143,2596,True,89.0,26.0,0.002484596772711011,0.004892015147537622,1.9525020291565776e-22,7.701981364796434e-43,4.3638442720811533e-91,0.1900517992212398,0.02409605082589038
2036,distance,education=unknown,986,353,True,25.0,4.0,0.015510070276804556,0.025488197633959476,0.2377844355248232,0.009512293662361782,3.203496474632024e-07,0.08456247754046813,3.3585174692148243e-05
2036,distance,age=<30,2799,1055,True,41.0,11.0,0.004695038993002551,0.009054920027654347,1.4443096345163937e-07,7.830300822120367e-15,1.1719058397163808e-32,0.19769254527355215,0.012011462472788783
2036,distance,age=30-39,9941,3601,True,109.0,36.0,0.0009744360413307201,0.0028724841791910095,1.0116263255674196e-36,5.375195252281444e-67,7.444233588341559e-137,0.35336274702246767,0.178995096046224
2036,distance,age=40-49,6418,2364,True,79.0,24.0,0.0023324551214859725,0.004872237048461606,1.0561903128097735e-20,3.6335256568504164e-39,1.063659368846106e-82,0.23805557651085407,0.039572754155463956
2036,distance,age=50-59,4705,1648,True,58.0,17.0,0.002350819566547516,0.005371007609753355,1.4320289856717035e-15,4.107618957661136e-29,5.004635390394396e-61,0.30771930775479683,0.06643985688149925
2036,distance,age=60+,795,375,True,13.0,4.0,0.006416364906930944,0.016033074720004713,0.011519997023636909,0.00012710278484861373,1.7028391694089171e-09,0.31902319817882047,0.06046737414105393
2036,density_ratio,pooled,24658,9043,True,242.0,91.0,0.0,0.000920379777414437,1.2508792314540605e-101,2.7355480806400866e-180,0.0,0.6084974440892914,0.6239062477116368
2036,density_ratio,y=no,23918,7976,True,301.0,80.0,0.002610771989482585,0.0038748730447261998,7.626344048104175e-70,1.2844021920015127e-137,1.780448340414438e-298,0.03742614724533021,6.091127667029229e-05
2036,density_ratio,y=yes,740,1067,True,8.0,11.0,0.0008190008190008194,0.009516681867759771,0.0004840811892100426,2.3489952559661475e-06,1.2782741864153957e-11,0.5466298458941383,0.46096299565703774
2036,density_ratio,job=admin.,2810,1052,True,40.0,11.0,0.004277651964484703,0.008575911634587487,5.7228221631748164e-08,2.0787408732970207e-15,1.6277176934194094e-33,0.2275834735214765,0.01941100247367297
2036,density_ratio,job=blue-collar,5429,1969,True,41.0,20.0,0.0,0.0,2.0285784836866157e-30,2.399161966595867e-49,6.326760643461642e-91,0.8908431836587282,0.9741814970923535
2036,density_ratio,job=entrepreneur,845,289,True,4.0,3.0,0.0,0.0008076433519806783,1.741793812081033e-07,9.436665669105936e-11,1.1224302003710344e-17,0.9255038935613356,0.9694176075530769
2036,density_ratio,job=housemaid,687,240,True,3.0,3.0,0.0,0.001259858672745912,1.697545728472046e-06,3.4696674254454914e-09,7.280873776685466e-15,0.958038849221762,0.9679163698643026
2036,density_ratio,job=management,5106,1885,True,59.0,19.0,0.0015707407011754837,0.004376112852687308,2.2988368884759856e-18,1.4731236157040858e-33,6.536530327078885e-69,0.353452942635964,0.14796876001481582
2036,density_ratio,job=retired,1127,451,True,10.0,5.0,0.0,0.005054832640711123,1.4163011549678667e-06,2.406029825309496e-10,9.864936788337954e-19,0.7630934879518676,0.6892346764937856
2036,density_ratio,job=self-employed,847,330,True,5.0,4.0,0.0,0.002395681198813753,8.955279284426693e-07,6.31934710452802e-10,1.0905711132673309e-16,0.9242336650136722,0.9253036739428562
2036,density_ratio,job=services,2299,867,True,27.0,9.0,0.0017618551763832317,0.0062219328959556616,6.561668452259219e-09,9.964896979013206e-16,1.350904128743282e-31,0.45751401162601757,0.22607354072809768
2036,density_ratio,job=student,466,167,True,8.0,2.0,0.007239779771968613,0.020971658093763192,0.06277765202272294,0.00460558867876483,6.961833469089121e-06,0.4836382109286793,0.09929253136930974
2036,density_ratio,job=technician,4191,1457,True,60.0,15.0,0.004359992191058763,0.007797283791054111,4.829538825802071e-11,4.6867961926946e-22,5.799804527012148e-49,0.15294247855484658,0.004762589842511088
2036,density_ratio,job=unemployed,693,275,True,2.0,3.0,0.0,0.0,1.9506801324541237e-07,2.824326436427416e-10,3.4642328467596426e-16,0.9751493146665169,0.9924442106239932
2036,density_ratio,job=unknown,158,61,False,,,,,,,,,
2036,density_ratio,marital=divorced,2830,1050,True,17.0,11.0,0.0,0.0,2.0158031816410491e-19,7.351788301954101e-30,2.381152421772621e-52,0.9486515553604736,0.9914380367815896
2036,density_ratio,marital=married,15010,5470,True,145.0,55.0,0.0,0.001090714188830791,9.680551517208281e-64,6.118969014559488e-112,5.279767235504868e-221,0.6349985362317223,0.6731992812415801
2036,density_ratio,marital=single,6818,2523,True,84.0,26.0,0.0023437662041358143,0.004801312284005298,7.339732077143682e-22,1.8428510572865429e-41,1.0876080608059196e-87,0.24670700932955397,0.03433528239177441
2036,density_ratio,education=primary,3753,1409,True,47.0,15.0,0.0025488027086748104,0.0060024681741192125,1.9070573183531266e-12,3.614392592465902e-23,1.6752319681618067e-48,0.34835491920844647,0.0742915517425315
2036,density_ratio,education=secondary,12776,4685,True,95.0,47.0,0.0,0.0,3.166007189740198e-70,6.53464182260466e-115,5.469709567483276e-213,0.9608112704453915,0.9989833706416826
2036,density_ratio,education=tertiary,7143,2596,True,92.0,26.0,0.002908830712274644,0.005351937575522101,2.6975556544937987e-21,2.5721896649616234e-41,5.189041674022402e-89,0.14931666539486768,0.010558122957714503
2036,density_ratio,education=unknown,986,353,True,14.0,4.0,0.004241194910566107,0.012230729868695568,0.0011388076986105873,2.4773573900432783e-06,9.796713640974598e-13,0.46441186508922633,0.12444133373158797
2036,density_ratio,age=<30,2799,1055,True,31.0,11.0,0.0010862465310482452,0.00496805380306941,2.4822490037305113e-11,7.409830396813734e-20,1.6625545677223433e-39,0.5107730183179986,0.3082882520160979
2036,density_ratio,age=30-39,9941,3601,True,109.0,36.0,0.0009744360413307201,0.0028724841791910095,1.0116263255674196e-36,5.375195252281444e-67,7.444233588341559e-137,0.35336274702246767,0.178995096046224
2036,density_ratio,age=40-49,6418,2364,True,76.0,24.0,0.0018602982143025768,0.0043571536916368865,6.612836292103758e-22,9.415558182424884e-41,7.74482943419207e-85,0.29596092646405353,0.08052724341733838
2036,density_ratio,age=50-59,4705,1648,True,45.0,17.0,0.0,0.002268584374759869,2.3488155364925736e-21,1.4865539348010699e-36,7.457159380633794e-71,0.6668318238421915,0.6378908750448026
2036,density_ratio,age=60+,795,375,True,0.0,4.0,0.0,0.0,3.5868224601712526e-11,1.031593142992703e-14,6.6106765705626765e-22,1.0,1.0
2037,distance,pooled,24740,9043,True,316.0,91.0,0.0028008459698031234,0.0040512804924802475,2.053661229263739e-70,6.473341512824679e-140,1.9307865849562432e-305,0.02319001994238737,1.4349018283806097e-05
2037,distance,y=no,23998,7965,True,278.0,80.0,0.0016003017086440709,0.0028144166209425176,1.1140222849079435e-79,9.077797423709389e-151,1.35731967e-316,0.14182457826953992,0.008527215423467271
2037,distance,y=yes,742,1078,True,12.0,11.0,0.006234855291459066,0.01623380221608935,0.013244301499651043,0.00018814653712081173,4.990006356173043e-09,0.18181668556343444,0.07363410457474587
2037,distance,job=admin.,2767,1057,True,31.0,11.0,0.001215625718697638,0.005141982732705749,4.596236858690867e-11,1.9009457952100072e-19,8.293209299712155e-39,0.4951217504793517,0.2867990187390219
2037,distance,job=blue-collar,5567,1957,True,66.0,20.0,0.0018743207175037602,0.0045775536709335716,3.480692168361821e-19,1.568799720267903e-35,9.182342655923599e-74,0.3277276583387151,0.0951725828916438
2037,distance,job=entrepreneur,828,316,True,9.0,4.0,0.0008783487044356605,0.008980677483173653,0.00023455568985394904,6.197594497257221e-07,8.237477728368956e-13,0.7246124515470878,0.4466690530479085
2037,distance,job=housemaid,667,249,True,14.0,3.0,0.011100510350885164,0.022847636798087562,0.10618622747664237,0.005264662308287111,1.4328316379996636e-06,0.2782682591111369,0.008420461630119318
2037,distance,job=management,5055,1947,True,51.0,20.0,8.991997122560972e-05,0.0027508421400911187,1.5887634808490176e-21,1.636126521389465e-37,7.12830315341426e-74,0.5870787374511135,0.49358615036763226
2037,distance,job=retired,1126,466,True,12.0,5.0,0.0006638319249331685,0.007282684252419474,1.3952513024819903e-05,4.228259299469985e-09,4.055061995103721e-17,0.6230635214483642,0.4518950499326534
2037,distance,job=self-employed,839,318,True,11.0,4.0,0.003142268934879185,0.011725476550150564,0.0012477655024955726,5.145969401480353e-06,1.235923985047515e-11,0.6025590708000943,0.22373782820787147
2037,distance,job=services,2365,819,True,40.0,9.0,0.006983150746364277,0.012081148823237794,4.566508106287777e-05,1.491441366246133e-10,1.1850008502573125e-24,0.15279394737439694,0.0012677942898652332
2037,distance,job=student,433,184,True,15.0,2.0,0.024890941750064146,0.043275211006898295,0.7748752654573186,0.35047928790873006,0.013541648398344491,0.07675604617112361,4.263457691893888e-05
2037,distance,job=technician,4243,1439,True,72.0,15.0,0.0070395208269353905,0.010714569839065213,6.814239343774676e-08,1.2770491174030955e-17,8.40671393923086e-43,0.04818956095067845,1.9983689991424658e-05
2037,distance,job=unemployed,688,237,True,6.0,3.0,0.0,0.007211884402361965,0.0001512877677100202,7.111386840787805e-07,5.007832718104762e-12,0.8234653069503457,0.6849520141946512
2037,distance,job=unknown,162,54,False,,,,,,,,,
2037,distance,marital=divorced,2792,1091,True,23.0,11.0,0.0,0.0016676093267916782,2.912781644771324e-15,9.0629318690811e-25,8.113030065056664e-46,0.7757968233781276,0.849566649492228
2037,distance,marital=married,15137,5409,True,172.0,55.0,0.001376652166108465,0.002914008651363595,2.294869770578838e-52,1.166143063863833e-97,6.79688681986198e-203,0.26150637143758587,0.052267959230922235
2037,distance,marital=single,6811,2543,True,100.0,26.0,0.004729426106610073,0.007387357357008112,3.6812953368234627e-16,1.0928580325446463e-33,6.497047378794936e-77,0.056087807444653685,0.00016189781108667955
2037,distance,education=primary,3899,1334,True,44.0,14.0,0.0012979240986422313,0.004531407172065445,7.685152500055899e-15,1.3674975753514602e-26,8.5980748820671e-54,0.4752745447228343,0.23008955610632834
2037,distance,education=secondary,12816,4643,True,173.0,47.0,0.003534092485403347,0.0053525329294026504,5.601323962658529e-34,7.996033507069922e-69,6.914609170151042e-153,0.043200445540927154,8.741780804280081e-05
2037,distance,education=tertiary,7069,2676,True,77.0,27.0,0.000901646254595752,0.0031831781898889315,7.905764890914376e-27,1.9414027882271812e-48,3.1883233646761034e-98,0.4136512227031613,0.24050034160362546
2037,distance,education=unknown,956,390,True,30.0,4.0,0.021596720341490214,0.032650937804304205,0.6583178911999839,0.10557816770786439,4.499018220234203e-05,0.014976634080011396,7.981876204100225e-08
2037,distance,age=<30,2744,1077,True,33.0,11.0,0.002046706128338781,0.006109013039241297,4.873640836322254e-10,4.555453243595476e-18,7.428256368059101e-37,0.3892568604776606,0.16505526301213422
2037,distance,age=30-39,9965,3573,True,136.0,36.0,0.0036846133183313316,0.005776778502404343,2.7436685069382046e-26,3.2884878270542444e-53,2.5853101504004186e-118,0.058208538489823256,0.0002933532243512696
2037,distance,age=40-49,6551,2336,True,81.0,24.0,0.002388408585935681,0.004904599845340444,5.899335681276907e-21,9.386617173921022e-40,4.0248977838043633e-84,0.24762003888384831,0.03463522912546842
2037,distance,age=50-59,4672,1713,True,47.0,18.0,6.053687560536886e-05,0.00283926060226004,4.435151231818921e-20,7.077207180153425e-35,1.6427890308873222e-68,0.6246807271542159,0.5033018114157266
2037,distance,age=60+,808,344,True,13.0,4.0,0.006150615061506151,0.015614607727130686,0.009475405784374856,9.196211425985873e-05,9.43531380064673e-10,0.3923322329502229,0.06673968353368694
2037,density_ratio,pooled,24740,9043,True,200.0,91.0,0.0,0.0,9.665498928748485e-125,3.5656229924351166e-209,0.0,0.963151167896293,0.9992016279294832
2037,density_ratio,y=no,23998,7965,True,239.0,80.0,0.0,0.0010904743022776015,2.902296370528223e-97,2.2610761627703723e-173,0.0,0.5562427369536014,0.5340695167555997
2037,density_ratio,y=yes,742,1078,True,6.0,11.0,0.0,0.005956889296018532,4.540059235143914e-05,1.2353779096833636e-07,2.8430799957310986e-13,0.7579151211353157,0.7510620789828413
2037,density_ratio,job=admin.,2767,1057,True,28.0,11.0,0.0001204674135646298,0.003886626898730462,1.9754107069285064e-12,3.411763421856506e-21,4.2146089603242096e-41,0.6115239720647041,0.5004544088591713
2037,density_ratio,job=blue-collar,5567,1957,True,41.0,20.0,0.0,0.0,8.692697284910973e-32,2.5026466548655646e-51,3.7309350360901205e-94,0.9102273280857951,0.9831824622182587
2037,density_ratio,job=entrepreneur,828,316,True,5.0,4.0,0.0,0.0026814849328953166,1.4272171157523114e-06,1.2221327514600826e-09,3.1292875734773857e-16,0.9284966411558585,0.9163791145480369
2037,density_ratio,job=housemaid,667,249,True,10.0,3.0,0.0050429330789150874,0.015452424360325569,0.010656280990248956,0.00018525131544139072,1.0214501297162822e-08,0.5108765590560376,0.136604576079433
2037,density_ratio,job=management,5055,1947,True,34.0,20.0,0.0,0.0,4.666319002171668e-31,3.230743462097343e-49,1.0595806423975986e-88,0.9495426350215952,0.9945038750184061
2037,density_ratio,job=retired,1126,466,True,20.0,5.0,0.007840393275562014,0.015864599666836433,0.007504666159097825,2.1216208532240597e-05,5.480491905255132e-12,0.21372407949365266,0.011299725437065039
2037,density_ratio,job=self-employed,839,318,True,25.0,4.0,0.019997351344192824,0.03168648451349643,0.5527498678621466,0.07931873218065362,4.9879526276250594e-05,0.06563935894232349,2.2669563440959105e-06
2037,density_ratio,job=services,2365,819,True,11.0,9.0,0.0,0.0,7.229274871962223e-19,5.30786985029719e-28,2.1889493599642453e-47,0.9833251448302197,0.9987134352634844
2037,density_ratio,job=student,433,184,True,1.0,2.0,0.0,0.0009177345651940691,2.9258895927853163e-05,4.557004628116095e-07,8.271378034774705e-11,0.9737820151149795,0.987116339837468
2037,density_ratio,job=technician,4243,1439,True,31.0,15.0,0.0,0.0,9.398975980205578e-25,1.0967144419833553e-39,2.217588199705627e-72,0.9023825197430249,0.9720198694893842
2037,density_ratio,job=unemployed,688,237,True,5.0,3.0,0.0,0.005272138298424876,4.078119907737518e-05,1.4493499176187465e-07,6.776373776110051e-13,0.8783469049136927,0.8171645479657376
2037,density_ratio,job=unknown,162,54,False,,,,,,,,,
2037,density_ratio,marital=divorced,2792,1091,True,19.0,11.0,0.0,0.0,1.1086795942614494e-17,1.07116291046318e-27,1.7776443270010517e-49,0.892509008405325,0.9696377716365087
2037,density_ratio,marital=married,15137,5409,True,151.0,55.0,0.0,0.0014238069772616517,6.393646395929395e-62,6.497557754523515e-110,5.086335056161468e-219,0.5844592507440045,0.523034333245919
2037,density_ratio,marital=single,6811,2543,True,41.0,26.0,0.0,0.0,1.4901214103720548e-44,1.2549215660761086e-69,1.0535934735160037e-123,0.9866349768074234,0.9998499924494182
2037,density_ratio,education=primary,3899,1334,True,39.0,14.0,2.5906668635565047e-06,0.003075545546356911,4.020766472911151e-17,1.6552993702867218e-29,1.2619904866717589e-57,0.6315284634197285,0.520976743861784
2037,density_ratio,education=secondary,12816,4643,True,132.0,47.0,0.00030265198804524537,0.001910357369734374,1.0104043223195707e-50,7.873850458871491e-91,1.896585951889608e-182,0.49823145742468167,0.3783916000319285
2037,density_ratio,education=tertiary,7069,2676,True,35.0,27.0,0.0,0.0,8.564668799072846e-52,8.71250606808276e-79,2.66719697274172e-136,0.9979387372971691,0.9999991290388099
2037,density_ratio,education=unknown,956,390,True,7.0,4.0,0.0,0.0037465206648307817,1.3050863885259882e-06,5.363460899896651e-10,2.2032918173206435e-17,0.8125616153609672,0.8409206902113084
2037,density_ratio,age=<30,2744,1077,True,25.0,11.0,0.0,0.0027287941675037536,1.0090768364954295e-13,9.19069607283834e-23,5.182200084849354e-43,0.6994212620511073,0.7062381842721299
2037,density_ratio,age=30-39,9965,3573,True,63.0,36.0,0.0,0.0,2.4991113457026715e-62,1.2914936034432323e-98,3.6381845970612836e-177,0.9894791766058854,0.9999680827921826
2037,density_ratio,age=40-49,6551,2336,True,36.0,24.0,0.0,0.0,2.1537895321819526e-45,5.947209972283175e-70,1.3473026672620925e-122,0.9932863257953398,0.999975376642595
2037,density_ratio,age=50-59,4672,1713,True,41.0,18.0,0.0,0.0013854066215726938,3.9091160625775926e-23,1.0702802738351231e-38,1.9666031855838588e-73,0.7872577825576085,0.818906834105659
2037,density_ratio,age=60+,808,344,True,19.0,4.0,0.013651365136513651,0.02455967796864548,0.17229782953702508,0.00801571055867574,9.095244763501711e-07,0.13617597751971733,0.0006791761943119966
2038,distance,pooled,24689,9043,True,279.0,91.0,0.0013137163690041488,0.0024960396673666986,6.883193485681528e-85,6.342726643687812e-159,0.0,0.18244407369357135,0.023210780912797657
2038,distance,y=no,23948,7985,True,239.0,80.0,0.0,0.0011138272690603482,7.990130190133278e-97,1.0391886559213229e-172,0.0,0.5420836303825394,0.5211615342041857
2038,distance,y=yes,741,1058,True,5.0,11.0,0.0,0.004176672720211384,1.1675274487584986e-05,2.4224764218991697e-08,3.773697235155088e-14,0.8574868186671915,0.8625365417802959
2038,distance,job=admin.,2834,1026,True,36.0,11.0,0.00273019539074585,0.006809012916741951,1.4396434664208252e-09,1.2864955859742282e-17,1.1412167443517861e-36,0.37972046152771555,0.09169885303666629
2038,distance,job=blue-collar,5485,1942,True,83.0,20.0,0.005184018857674282,0.008217220348043655,1.4634621691792374e-12,2.220924856400082e-26,9.422274583305037e-61,0.07006395223377021,0.00022193663570298282
2038,distance,job=entrepreneur,836,309,True,7.0,4.0,0.0,0.005726879994860297,2.000751906780356e-05,2.781543869515594e-08,1.3767963451466054e-14,0.8520202178804162,0.7299097555725245
2038,distance,job=housemaid,694,245,True,10.0,3.0,0.004453759496987162,0.014463282705242327,0.00681837997760316,9.073019359617012e-05,2.8734352102408265e-09,0.5474382861609081,0.1624384148478566
2038,distance,job=management,5038,1863,True,28.0,19.0,0.0,0.0,4.851888611785711e-35,6.823068700107511e-54,2.5148939862189734e-94,0.9850127881600719,0.9997838405516346
2038,distance,job=retired,1103,477,True,7.0,5.0,0.0,0.0019061752880753778,4.017897917434611e-08,3.695679549614696e-12,7.17122540409283e-21,0.879977237942011,0.9236308153726569
2038,distance,job=self-employed,857,318,True,10.0,4.0,0.0016854660962012185,0.009810265440109024,0.0003605611829336663,9.403661981155095e-07,1.0342869337328655e-12,0.679374314020239,0.35585140966446105
2038,distance,job=services,2337,833,True,22.0,9.0,0.0,0.0034497641182821962,1.5494980645702332e-11,3.747733944189847e-19,2.8294900049252188e-36,0.7178719233576004,0.6403730560799972
2038,distance,job=student,459,179,True,15.0,2.0,0.022908826830395457,0.04027873724912242,0.702735029919754,0.26456554976532093,0.0063152919668127815,0.10178063324269662,8.156750376435365e-05
2038,distance,job=technician,4200,1520,True,65.0,16.0,0.005531505531505532,0.009082397842489112,1.508071767989646e-09,5.727420447610727e-20,4.832986207684911e-46,0.09900216208937077,0.0005609158287951019
2038,distance,job=unemployed,687,269,True,7.0,3.0,0.00019113992913119535,0.009144314595434026,0.0004920382308798872,3.085026673966486e-06,3.3369398069621904e-11,0.6991426398406511,0.5314076726913329
2038,distance,job=unknown,159,62,False,,,,,,,,,
2038,distance,marital=divorced,2843,1022,True,29.0,11.0,0.00020251761370298032,0.0039215881172502505,1.2718590671077224e-12,1.3540721883700988e-21,5.24862158490484e-42,0.6394010255340923,0.4824156884871074
2038,distance,marital=married,14992,5502,True,181.0,56.0,0.002094046117525306,0.003682877824021353,1.781529731128363e-47,5.727742778234998e-91,3.118597262060841e-193,0.14635997099143136,0.007240882570275324
2038,distance,marital=single,6854,2519,True,51.0,26.0,0.0,0.0,1.924806712232139e-38,1.998175833768591e-62,4.746913414693441e-115,0.9303566618593331,0.9885923913486963
2038,distance,education=primary,3861,1342,True,50.0,14.0,0.002979811060619142,0.006427383376379288,3.889474267168263e-12,5.88532369238011e-23,1.0234803897272921e-48,0.2873295724992685,0.0433412621894707
2038,distance,education=secondary,12805,4673,True,169.0,47.0,0.0032302722658052604,0.0050309164810783315,2.520672193823131e-35,1.2356703667367165e-70,2.462254332414011e-155,0.05416651673818099,0.00029053006508007544
2038,distance,education=tertiary,7011,2644,True,56.0,27.0,0.0,0.0,5.289855345478268e-37,4.810938786370289e-61,3.6183612373532735e-114,0.8797086661253691,0.9640277186189646
2038,distance,education=unknown,1012,384,True,14.0,4.0,0.00387271928773905,0.011659236730790482,0.0007343761888467665,1.231529543206303e-06,2.848058479271085e-13,0.4205808538322312,0.14334674699129366
2038,distance,age=<30,2769,1039,True,35.0,11.0,0.002666608300411118,0.006791797751532874,1.8955692996531082e-09,2.454758809265941e-17,5.517846807997631e-36,0.3717055133804474,0.0997822484776596
2038,distance,age=30-39,9948,3621,True,102.0,37.0,0.00025587600979639545,0.0020969527628805456,5.5482509426889165e-40,3.471532563896318e-71,2.135238255616107e-142,0.5370367563869696,0.41321101121692855
2038,distance,age=40-49,6519,2373,True,89.0,24.0,0.003689293611060754,0.006325251533475518,9.171345837673786e-18,2.1234355178255397e-35,5.227119506555502e-78,0.11131960356920512,0.0027932705473582573
2038,distance,age=50-59,4672,1636,True,53.0,17.0,0.0013577556385775565,0.004283218121377233,2.3445289032481216e-17,2.17575948982691e-31,6.372869090766753e-64,0.43712825566900815,0.19573242079529615
2038,distance,age=60+,781,374,True,12.0,4.0,0.00541910785188634,0.01492504950687539,0.007239919680368361,6.997623820458153e-05,8.334693211153937e-10,0.36821351535246855,0.09762411086989355
2038,density_ratio,pooled,24689,9043,True,200.0,91.0,0.0,0.0,2.9899228972777264e-124,1.860539273897124e-208,0.0,0.9618485870029104,0.9991110116441276
2038,density_ratio,y=no,23948,7985,True,200.0,80.0,0.0,0.0,3.6193304938401436e-117,4.484371404603302e-198,0.0,0.9253310954138592,0.9961229219465925
2038,density_ratio,y=yes,741,1058,True,10.0,11.0,0.0035305824779508993,0.012912579078547993,0.003041807211017553,2.5362770123711488e-05,3.0543897954625187e-10,0.34863440602346746,0.2124868150764862
2038,density_ratio,job=admin.,2834,1026,True,16.0,11.0,0.0,0.0,3.5420119989563357e-20,9.25101029599257e-31,1.8083640972786425e-53,0.9662210615031693,0.9955737562206771
2038,density_ratio,job=blue-collar,5485,1942,True,38.0,20.0,0.0,0.0,7.565810476778016e-33,2.083371514204088e-52,4.808252427717881e-95,0.9418609781555166,0.9933104743535602
2038,density_ratio,job=entrepreneur,836,309,True,14.0,4.0,0.006814557053791504,0.01621862043817912,0.011941877473325362,0.00011524090005943834,9.980943648691832e-10,0.44015907795428366,0.04523207342764544
2038,density_ratio,job=housemaid,694,245,True,4.0,3.0,0.0,0.003172320087957238,7.909343679325818e-06,1.9965437112399738e-08,5.466794752292639e-14,0.9196973136312181,0.9161166821228561
2038,density_ratio,job=management,5038,1863,True,45.0,19.0,0.0,0.0014520173997773992,2.115623887861596e-24,4.4423036011516316e-41,2.1798551953081887e-78,0.7393201423170956,0.7955359221218306
2038,density_ratio,job=retired,1103,477,True,14.0,5.0,0.002719854941069809,0.009870417511614413,0.00014861189858507917,9.991949566072358e-08,3.5257483249436734e-15,0.4660702398346365,0.22057003045247506
2038,density_ratio,job=self-employed,857,318,True,3.0,4.0,0.0,0.0,1.8703437435568663e-08,6.737630899091167e-12,4.1260610613940746e-19,0.9819700738071205,0.9914452638444785
2038,density_ratio,job=services,2337,833,True,30.0,9.0,0.0028656267423918264,0.007446004679920891,5.035978491875694e-08,1.2371327587958388e-14,2.67983161668009e-30,0.40261124852293484,0.10432599706623152
2038,density_ratio,job=student,459,179,True,8.0,2.0,0.007504236262406198,0.021442193474694272,0.06959038347062499,0.005461714990959804,9.51709734810717e-06,0.4350589153591725,0.09313600683077597
2038,density_ratio,job=technician,4200,1520,True,31.0,16.0,0.0,0.0,2.522299440895376e-24,4.57008662229952e-39,2.261575183999267e-71,0.9056391918370916,0.9677072988740145
2038,density_ratio,job=unemployed,687,269,True,10.0,3.0,0.004602061370620322,0.014712299428470788,0.007664844582906094,0.00010932294348056776,3.9978344487502176e-09,0.47936721898895696,0.1555235538504493
2038,density_ratio,job=unknown,159,62,False,,,,,,,,,
2038,density_ratio,marital=divorced,2843,1022,True,27.0,11.0,0.0,0.0031042311945430026,1.3355158214943608e-13,7.935549290868143e-23,1.325516416245623e-43,0.7110155508497755,0.6318250172369657
2038,density_ratio,marital=married,14992,5502,True,111.0,56.0,0.0,0.0,2.1769984602372274e-82,7.020298832292652e-135,4.731280018636496e-250,0.9777230529846606,0.9996376860992938
2038,density_ratio,marital=single,6854,2519,True,68.0,26.0,0.0,0.0021480028593643635,3.6491847795650867e-29,5.701348011325887e-51,1.8177912012852182e-100,0.6199485305603115,0.542469332860595
2038,density_ratio,education=primary,3861,1342,True,31.0,14.0,0.0,0.0008290248683119592,5.378323852827959e-21,3.126464566227613e-34,1.7930625755493548e-63,0.8393291492752625,0.9089256601922536
2038,density_ratio,education=secondary,12805,4673,True,106.0,47.0,0.0,0.0,4.886738546966868e-64,1.9441987138626397e-107,9.489211377959214e-204,0.8857176437790271,0.9798543837150762
2038,density_ratio,education=tertiary,7011,2644,True,57.0,27.0,0.0,0.00012789160230598608,1.995156948739025e-36,2.4373526531602616e-60,2.800464118496779e-113,0.8647681220526766,0.9525741651963414
2038,density_ratio,education=unknown,1012,384,True,5.0,4.0,0.0,0.00036373621295049293,1.433289908748077e-08,1.879909585475218e-12,1.0523780610535632e-20,0.9295039659860607,0.9734745072076428
2038,density_ratio,age=<30,2769,1039,True,22.0,11.0,0.0,0.001339274130613295,1.2985660873358187e-15,3.8159306415775433e-25,3.6170889263905235e-46,0.8369570564478379,0.8845063606629289
2038,density_ratio,age=30-39,9948,3621,True,74.0,37.0,0.0,0.0,4.739468148702001e-55,7.546940838731241e-90,3.2239026237608104e-166,0.9526640712521878,0.996812329967306
2038,density_ratio,age=40-49,6519,2373,True,58.0,24.0,0.0,0.0010704134028425342,3.1983643852087846e-31,8.083872617743895e-53,3.983928633101167e-101,0.7476067801719788,0.8304742272328489
2038,density_ratio,age=50-59,4672,1636,True,46.0,17.0,0.0,0.0025976894830537335,1.4519418508807478e-20,1.7273271163726921e-35,2.627508664478671e-69,0.6387762753066937,0.5619759430378872
2038,density_ratio,age=60+,781,374,True,3.0,4.0,0.0,0.0,1.4267092990424796e-07,1.1172112727956329e-10,3.322934101675987e-17,0.9604580427414575,0.9844123282997433
2039,distance,pooled,24707,9043,True,300.0,91.0,0.002163947321190207,0.003386056127466176,2.3870077957219564e-76,9.218723079829244e-148,6.10495787e-316,0.062264812275356775,0.000568104498560761
2039,distance,y=no,23966,7991,True,268.0,80.0,0.0011944530846308358,0.0023896270251138087,1.1105405378223611e-83,6.488690542950361e-156,2.5e-323,0.20956945188762277,0.037151142854017126
2039,distance,y=yes,741,1052,True,9.0,11.0,0.002167423220054799,0.011210865212181518,0.0012648266590272598,8.012688630379178e-06,6.423535690682434e-11,0.4523748563125774,0.32530596324449385
2039,distance,job=admin.,2800,1018,True,34.0,11.0,0.002164502164502164,0.006195675378509147,4.4053972770608206e-10,3.1134657394499982e-18,2.414977836209859e-37,0.44305066187902503,0.1483667805560454
2039,distance,job=blue-collar,5573,1921,True,95.0,20.0,0.007117650577187631,0.010286842724991672,8.804822192283731e-10,1.8132308747079412e-22,1.956568243849964e-55,0.023351200529807138,9.318952918838026e-07
2039,distance,job=entrepreneur,834,304,True,11.0,4.0,0.0032216650921686888,0.011855762776425855,0.001363817583550463,5.913170817813321e-06,1.5744578142208705e-11,0.6292003473801866,0.21833688329264084
2039,distance,job=housemaid,696,241,True,7.0,3.0,5.805178218971287e-05,0.008896555191848647,0.0004084164897345042,2.3387644876999e-06,2.1003232182376012e-11,0.7596963006856025,0.545035236430113
2039,distance,job=management,5085,1897,True,55.0,19.0,0.000824369555932978,0.003557066346780161,6.278042348344214e-20,1.5407632479560325e-35,1.9510996466737352e-71,0.44446210477276027,0.29760032247636203
2039,distance,job=retired,1147,457,True,17.0,5.0,0.0048699726119080956,0.012271507860647877,0.0007889823425809722,7.900834714748198e-07,3.867366094122839e-14,0.36917374064109315,0.07402948570764689
2039,distance,job=self-employed,892,285,True,9.0,3.0,9.059201884313935e-05,0.00761675204901739,6.41178455857329e-05,8.8801102809113e-08,3.1398478437140064e-14,0.6734186242149274,0.5343757946411741
2039,distance,job=services,2309,818,True,32.0,9.0,0.003897791251624079,0.008657410592844098,4.2689627602068897e-07,2.479729964654015e-13,2.218995581625739e-28,0.3392452372014824,0.044642429776726486
2039,distance,job=student,427,202,True,5.0,3.0,0.0017268705793295964,0.014608105430310629,0.01189331081718837,0.0005849640021241512,6.003644947424194e-07,0.767034017147419,0.4240193641390578
2039,distance,job=technician,4103,1576,True,33.0,16.0,0.0,0.0007472239860592687,3.495841285142957e-22,3.075585151401798e-36,2.668512508759135e-67,0.824702073865051,0.913413293212615
2039,distance,job=unemployed,685,269,True,4.0,3.0,0.0,0.0033460573615786875,9.881870691322198e-06,2.7336788108598237e-08,9.022485785733879e-14,0.8969283017297827,0.9111663214752934
2039,distance,job=unknown,156,55,False,,,,,,,,,
2039,distance,marital=divorced,2843,1089,True,51.0,11.0,0.0080189869145198,0.012726542756493105,4.300685313771117e-05,2.6455313219437275e-11,1.048790963845068e-27,0.047975376054562174,7.91946675296243e-05
2039,distance,marital=married,15077,5426,True,189.0,55.0,0.0025612629578935877,0.004172863314476072,5.350365108394604e-45,7.675342770965118e-88,2.123854668966446e-189,0.09110371354267373,0.0014163502028034258
2039,distance,marital=single,6787,2528,True,89.0,26.0,0.003144752371214725,0.005677448140720889,9.891844510712726e-20,1.4831831758643467e-38,1.3843185518836541e-83,0.16012423439130657,0.007689132864588263
2039,distance,education=primary,3910,1323,True,43.0,14.0,0.0010075176315585516,0.004200726660278166,2.2782919672730714e-15,2.7042948671156e-27,8.870868217946367e-55,0.5208370170983729,0.2860844580605068
2039,distance,education=secondary,12731,4675,True,162.0,47.0,0.002752368552384262,0.004528766523172461,2.3354945594948874e-37,3.087564573930804e-73,1.4737589294646388e-158,0.08584491773051098,0.0016534165305638509
2039,distance,education=tertiary,7056,2683,True,83.0,27.0,0.0017808470189422572,0.004143548021433577,3.787757377764615e-24,6.218761031469203e-45,1.6983554489950847e-93,0.27712649202672734,0.07922104021537642
2039,distance,education=unknown,1010,362,True,6.0,4.0,0.0,0.0017083359324404231,8.056782932313894e-08,1.4362339204081848e-11,1.2698695437117532e-19,0.9054317851410149,0.9375219332992226
2039,distance,age=<30,2734,1055,True,56.0,11.0,0.010588696031271013,0.01568028388332109,0.001584270661144227,1.199107073507224e-08,3.653283506218881e-23,0.020629386701789494,8.858642759082291e-07
2039,distance,age=30-39,9880,3636,True,136.0,37.0,0.0038032143295301194,0.005913234179940772,1.118741529852084e-25,3.197813004661444e-52,1.4744435352531296e-116,0.05693601643807479,0.00020902307999516527
2039,distance,age=40-49,6541,2306,True,77.0,24.0,0.0017897983040927549,0.004254175039642834,1.755530568177351e-22,9.540346613728153e-42,9.268648596092466e-87,0.34417464573389434,0.08662018962553866
2039,distance,age=50-59,4726,1695,True,60.0,17.0,0.002722955325579109,0.005774236581449362,5.829501409768633e-15,2.424244830457633e-28,4.4409217455748126e-60,0.2340726051269892,0.040649102701867876
2039,distance,age=60+,826,351,True,21.0,4.0,0.015579524054100327,0.026672193509136993,0.2682424082087193,0.017280483135239187,2.9978716727305027e-06,0.09119980895344452,0.0001311274391452451
2039,density_ratio,pooled,24707,9043,True,200.0,91.0,0.0,0.0,2.0072775903048628e-124,1.038591606997779e-208,0.0,0.9623128991479595,0.9991440356640326
2039,density_ratio,y=no,23966,7991,True,258.0,80.0,0.0007729805777039353,0.001947202702165883,4.1880266314346537e-88,1.2636736858767827e-161,0.0,0.3086575894671657,0.12407215130172562
2039,density_ratio,y=yes,741,1052,True,5.0,11.0,0.0,0.004176672720211384,1.1675274487584986e-05,2.4224764218991697e-08,3.773697235155088e-14,0.859993623777147,0.8625365417802959
2039,density_ratio,job=admin.,2800,1018,True,23.0,11.0,0.0,0.0016340424430375648,2.4403233984628647e-15,6.996993482773435e-25,5.303476408012059e-46,0.8295310101640517,0.8529759654337855
2039,density_ratio,job=blue-collar,5573,1921,True,40.0,20.0,0.0,0.0,1.813660613847796e-32,3.656982255843806e-52,3.150764694609757e-95,0.9325020306183762,0.9887552465874752
2039,density_ratio,job=entrepreneur,834,304,True,15.0,4.0,0.008066274253324611,0.01773721047028295,0.022261595620659796,0.0002866171581538367,3.875385249332821e-09,0.3965592309206618,0.02317273393711453
2039,density_ratio,job=housemaid,696,241,True,12.0,3.0,0.007314524555903866,0.0179649615406331,0.026058410822287256,0.0005812550655156998,3.954122048411463e-08,0.4344506504138565,0.05066923703093982
2039,density_ratio,job=management,5085,1897,True,44.0,19.0,0.0,0.0011228531622668918,2.228361708809574e-25,2.1555495249073338e-42,2.6052127875290552e-80,0.7546477729040383,0.8504930935210759
2039,density_ratio,job=retired,1147,457,True,6.0,5.0,0.0,0.0003014024043025141,2.6728942815649086e-09,1.1775468692498147e-13,6.038484032762515e-23,0.9383000635486491,0.9723177569293415
2039,density_ratio,job=self-employed,892,285,True,10.0,3.0,0.0012229922543823882,0.00903205448056071,0.0001831600269783644,3.358108922303785e-07,1.7914899129052375e-13,0.6107412520953672,0.40199835835115494
2039,density_ratio,job=services,2309,818,True,22.0,9.0,0.0,0.00361375080102541,2.7838278746927054e-11,8.958190907461137e-19,1.2103062069300642e-35,0.7230833167810155,0.618552919963977
2039,density_ratio,job=student,427,202,True,3.0,3.0,0.0,0.008138981794934604,0.0011611587348446728,3.334123024267228e-05,1.538291422177983e-08,0.9124814523948273,0.8003038645604416
2039,density_ratio,job=technician,4103,1576,True,37.0,16.0,0.0,0.0018651412514726835,5.620297545279107e-20,1.6001179770821805e-33,7.52347915844962e-64,0.7147677624000863,0.7574534933373704
2039,density_ratio,job=unemployed,685,269,True,9.0,3.0,0.0031703900317039003,0.01294458867089366,0.0035388863378201614,3.924040769625115e-05,9.97635001140261e-10,0.5484796053247394,0.2508331205851753
2039,density_ratio,job=unknown,156,55,False,,,,,,,,,
2039,density_ratio,marital=divorced,2843,1089,True,25.0,11.0,0.0,0.0022828119358102006,1.2119715661275355e-14,4.016960252419886e-24,2.890494817345325e-45,0.7224137090948511,0.7663910812237978
2039,density_ratio,marital=married,15077,5426,True,133.0,55.0,0.0,0.00018201761432489266,1.4572159097917236e-70,1.3280475791489193e-120,1.7390596975078926e-232,0.8304155644757618,0.9348942064564507
2039,density_ratio,marital=single,6787,2528,True,44.0,26.0,0.0,0.0,3.03818376826835e-42,7.934400162099043e-67,3.9159367954076984e-120,0.9758142474822715,0.9992137839954007
2039,density_ratio,education=primary,3910,1323,True,29.0,14.0,0.0,0.00010013900553507436,1.1528122122360781e-22,2.2564967088741088e-36,2.0053046994675383e-66,0.8969822777537563,0.9609969522915903
2039,density_ratio,education=secondary,12731,4675,True,129.0,47.0,0.0001340877155817061,0.00173568196799976,2.1025396150816026e-51,1.6113763557139987e-91,6.378687641531807e-183,0.5207558749074057,0.4520932539185494
2039,density_ratio,education=tertiary,7056,2683,True,52.0,27.0,0.0,0.0,7.788849398230454e-40,1.3720637068394026e-64,7.422622952180656e-119,0.9241147086337113,0.9912264183368231
2039,density_ratio,education=unknown,1010,362,True,8.0,4.0,0.0,0.004289113357329616,1.4800358187139822e-06,4.669090027614087e-10,9.463859927770668e-18,0.813378352161424,0.7900130849389222
2039,density_ratio,age=<30,2734,1055,True,24.0,11.0,0.0,0.0023468602065474576,3.6857678714496775e-14,2.7770205745728356e-23,1.2654290907849224e-43,0.751623055136846,0.765446001215534
2039,density_ratio,age=30-39,9880,3636,True,66.0,37.0,0.0,0.0,1.9282407759579926e-59,5.783740023784235e-95,3.4172735689484433e-172,0.9834815226399807,0.9998210005338672
2039,density_ratio,age=40-49,6541,2306,True,93.0,24.0,0.004260615635023217,0.006939485325625629,1.4507696010389435e-16,8.682236364125152e-34,7.342283847512056e-76,0.09972337684773903,0.0007162000931943484
2039,density_ratio,age=50-59,4726,1695,True,35.0,17.0,0.0,0.0,4.184026217114909e-27,1.1288317591509286e-43,5.329992032159772e-80,0.8817898415196895,0.9734683648630329
2039,density_ratio,age=60+,826,351,True,10.0,4.0,0.0021278156871377203,0.0105543791179441,0.0006488824487504147,2.310944037082169e-06,4.822105989677904e-12,0.5902098831006755,0.3156374791473056
2040,distance,pooled,24654,9043,True,260.0,91.0,0.0005514707388642653,0.0016972245613421635,4.863573704290297e-93,2.299985091550973e-169,0.0,0.37521616695939436,0.20245641670253986
2040,distance,y=no,23914,8017,True,224.0,81.0,0.0,0.0004625421129401167,5.526729186105631e-104,1.1938721480484161e-181,0.0,0.7451459633732562,0.8454238485987506
2040,distance,y=yes,740,1026,True,6.0,11.0,0.0,0.006000117309613176,4.749553211547041e-05,1.318843564700265e-07,3.1635881448101275e-13,0.7867525679765467,0.7488063704672885
2040,distance,job=admin.,2844,1059,True,38.0,11.0,0.0033954168975266026,0.007552627362596506,6.632025544471815e-09,9.560996257246503e-17,1.5963991009298748e-35,0.28658015624367683,0.04873083271913969
2040,distance,job=blue-collar,5546,1926,True,51.0,20.0,0.0,0.0016144190139881737,6.230690089834875e-26,4.2292032408893255e-44,6.726470878248727e-85,0.7300545806939756,0.744474465037913
2040,distance,job=entrepreneur,822,271,True,16.0,3.0,0.009560323428936568,0.01961013879227865,0.04395006038773299,0.0008290669680785298,2.142815162530418e-08,0.2675896187641532,0.010049579273012983
2040,distance,job=housemaid,719,220,True,31.0,3.0,0.03344993748331718,0.04823009868745631,0.9821444163991481,0.7205504375736134,0.03312963955037095,0.024924641266986135,2.890483354078558e-11
2040,distance,job=management,5059,1937,True,30.0,20.0,0.0,0.0,8.046611665458405e-34,1.6454280917276257e-52,9.133245317534905e-93,0.979820972098211,0.9993289966914909
2040,distance,job=retired,1105,448,True,24.0,5.0,0.011837835367247132,0.020616242679928422,0.06283678003706296,0.000638480532857013,1.2896932487751136e-09,0.11488149685745871,0.0004579449585230472
2040,distance,job=self-employed,850,328,True,5.0,4.0,0.0,0.002351718481100486,8.318158171247107e-07,5.693100860670067e-10,9.231529373558438e-17,0.9262306257552617,0.9266326705881054
2040,distance,job=services,2267,863,True,24.0,9.0,0.0005926044743865658,0.004905574535500039,5.985684704426541e-10,5.280288820764505e-17,3.9532641946740504e-33,0.5734048304187583,0.4173817715513819
2040,distance,job=student,421,203,True,3.0,3.0,0.0,0.008397464888800341,0.001338919416637219,4.0847934937308315e-05,2.133640998868325e-08,0.9086260214787102,0.7925405574742197
2040,distance,job=technician,4189,1496,True,59.0,15.0,0.004125764689144971,0.00753981873086786,2.324833792322449e-11,1.7201917693408053e-22,1.4558232266968172e-49,0.1448104413657983,0.006995286030144817
2040,distance,job=unemployed,684,237,True,8.0,3.0,0.0017130368007560982,0.01111522835981414,0.001454615762928599,1.2387737532152967e-05,2.1422264087088474e-10,0.6935959400064673,0.3773392477752199
2040,distance,job=unknown,148,55,False,,,,,,,,,
2040,distance,marital=divorced,2879,1017,True,43.0,11.0,0.004985597552461047,0.009311196592084875,1.7608704160483316e-07,7.558800210051594e-15,4.978387893149368e-33,0.21149689707670635,0.0076156816254258665
2040,distance,marital=married,15072,5404,True,159.0,55.0,0.000554912179116,0.0020443255111374527,1.3915741957535366e-57,2.937880773959244e-104,2.6584731329331734e-211,0.44404161439617945,0.2595077414371531
2040,distance,marital=single,6703,2622,True,65.0,27.0,0.0,0.0019270401482413618,2.693957461333308e-29,8.152309858303096e-51,1.6907520446866936e-99,0.6532884980093222,0.6149800681592672
2040,distance,education=primary,3874,1332,True,53.0,14.0,0.0037181312349097587,0.007240966284910138,3.7344636914441793e-11,1.1872200863474355e-21,5.578751011277923e-47,0.2314089156169206,0.016465352940773646
2040,distance,education=secondary,12757,4676,True,136.0,47.0,0.0006674885564906727,0.0023046117636690354,2.296132628942432e-48,1.0688146947221494e-87,4.80258566077089e-178,0.3997594253508064,0.2379294757979797
2040,distance,education=tertiary,7049,2660,True,53.0,27.0,0.0,0.0,3.730282745376889e-39,9.483735225795057e-64,9.068144583648633e-118,0.9177298521855671,0.9872893481305498
2040,distance,education=unknown,974,375,True,12.0,4.0,0.0023437662041358143,0.009985135654566019,0.0002603938674557913,3.659293461292408e-07,8.153989387904626e-14,0.528302213007704,0.27336827349021275
2040,distance,age=<30,2658,1076,True,22.0,11.0,0.0,0.0018161798591444904,1.5334366587280305e-14,1.4005817785375066e-23,1.3357705328492287e-43,0.7820725127505952,0.8391974163674498
2040,distance,age=30-39,9972,3644,True,106.0,37.0,0.0006361245831763272,0.0025047505088047987,2.4795315700617483e-38,3.9549463562261966e-69,8.049611846651805e-140,0.44747004763958376,0.27672669753836426
2040,distance,age=40-49,6494,2321,True,72.0,24.0,0.001098138763676182,0.0035080369583829246,3.1930520328677124e-24,6.442681602830019e-44,2.005282747015481e-89,0.4351369713750717,0.20465100302868955
2040,distance,age=50-59,4748,1659,True,41.0,17.0,0.0,0.0012017835819534643,7.574095711326427e-24,9.530149134515705e-40,3.600866436145929e-75,0.7756693879958347,0.8461101940015473
2040,distance,age=60+,782,343,True,6.0,4.0,0.0,0.005138588800233338,1.827243664218672e-05,3.314072702654156e-08,3.3287930530412456e-14,0.84221106503518,0.7930994154555269
2040,density_ratio,pooled,24654,9043,True,255.0,91.0,0.0003466153380974502,0.0014820689482876817,2.3287440912926175e-95,2.5019353830490089e-172,0.0,0.43801584964268636,0.3024964804598145
2040,density_ratio,y=no,23914,8017,True,261.0,81.0,0.0009233423133230783,0.0021064447149898987,2.5279959743606806e-86,3.1619458612543746e-159,0.0,0.2945195010581662,0.08395471384755623
2040,density_ratio,y=yes,740,1026,True,11.0,11.0,0.004914004914004915,0.014631220941743583,0.006778685271307267,7.497021264381549e-05,1.3827078663991673e-09,0.2864600666563947,0.12823778786347725
2040,density_ratio,job=admin.,2844,1059,True,19.0,11.0,0.0,0.0,3.251963189833315e-18,1.8459828985011442e-28,1.0382566965315494e-50,0.9136700148333678,0.9754567204305142
2040,density_ratio,job=blue-collar,5546,1926,True,61.0,20.0,0.001009008221413558,0.0036309519157267096,3.869356314480065e-21,4.974716870729506e-38,5.4401818799028665e-77,0.469526638095648,0.2444351683133452
2040,density_ratio,job=entrepreneur,822,271,True,9.0,3.0,0.0009584900095849004,0.009119389766135496,0.0002642608379127983,7.417639213898339e-07,1.1161256640127523e-12,0.6555350118002585,0.43828427860462604
2040,density_ratio,job=housemaid,719,220,True,3.0,3.0,0.0,0.0007559017078964799,7.343627423911224e-07,1.0829154243713628e-09,1.1686822256730876e-15,0.9705319451203054,0.974836783258578
2040,density_ratio,job=management,5059,1937,True,44.0,20.0,0.0,0.0011804646430114622,3.9092300249149473e-25,4.933982035279314e-42,1.0244667512051217e-79,0.7846957757242158,0.8420065133869407
2040,density_ratio,job=retired,1105,448,True,5.0,5.0,0.0,0.0,1.3159253001120385e-09,6.676485586725143e-14,5.40512207814582e-23,0.9610998408745403,0.9857431745811354
2040,density_ratio,job=self-employed,850,328,True,1.0,4.0,0.0,0.0,1.8415246109984525e-10,4.016783350719011e-14,1.2403921895216352e-21,0.9983630608748603,0.9998050535154901
2040,density_ratio,job=services,2267,863,True,25.0,9.0,0.0010381717483614256,0.005422389443329036,1.6858375912109255e-09,1.9870435010729656e-16,2.2630643999461213e-32,0.530649894190443,0.3388917082864591
2040,density_ratio,job=student,421,203,True,3.0,3.0,0.0,0.008397464888800341,0.001338919416637219,4.0847934937308315e-05,2.133640998868325e-08,0.9086260214787102,0.7925405574742197
2040,density_ratio,job=technician,4189,1496,True,55.0,15.0,0.003161237584727678,0.006473586232358913,9.250509945361414e-13,2.1297707755713407e-24,3.3374937079846298e-52,0.21487245315118164,0.02900268255976186
2040,density_ratio,job=unemployed,684,237,True,14.0,3.0,0.010573571977080748,0.0220334951703767,0.08755757027331368,0.003694239020202794,7.124246905154329e-07,0.32555443399476397,0.010314661792221331
2040,density_ratio,job=unknown,148,55,False,,,,,,,,,
2040,density_ratio,marital=divorced,2879,1017,True,26.0,11.0,0.0,0.002534344319028143,1.9065927479495087e-14,5.8588600809612535e-24,3.038412176679056e-45,0.7603962780110955,0.7247777107598642
2040,density_ratio,marital=married,15072,5404,True,179.0,55.0,0.0018952797615218004,0.003467704723994104,6.429992472850225e-49,5.042877642247894e-93,2.2208941277170636e-196,0.17567410516796064,0.01311214753509278
2040,density_ratio,marital=single,6703,2622,True,41.0,27.0,0.0,0.0,2.034495807348632e-43,5.180982490704048e-68,4.122970115692776e-121,0.9862993855115259,0.9997613632930691
2040,density_ratio,education=primary,3874,1332,True,42.0,14.0,0.0008500075614169565,0.004040771225235753,1.6449949972133974e-15,2.1043851957216593e-27,9.570577186105668e-55,0.5308995020142498,0.3203507931532998
2040,density_ratio,education=secondary,12757,4676,True,112.0,47.0,0.0,0.00026659241695709294,2.8590638108181407e-60,1.0982808107474269e-102,1.8597933843321594e-197,0.8094362998412209,0.9259788361208193
2040,density_ratio,education=tertiary,7049,2660,True,56.0,27.0,0.0,0.0,2.2663563683315818e-37,1.3967167559666247e-61,4.761939398487124e-115,0.8791767948643426,0.967359866786971
2040,density_ratio,education=unknown,974,375,True,13.0,4.0,0.0033808308962313066,0.011249216208691386,0.0006239314650128786,1.1591470106717578e-06,3.895637804793086e-13,0.46727516274198394,0.18344282049443575
2040,density_ratio,age=<30,2658,1076,True,30.0,11.0,0.0012996785005814353,0.005331179049940343,1.369196166238812e-10,1.2852828342723156e-18,3.5462786071023153e-37,0.4661971931089693,0.2773418143841097
2040,density_ratio,age=30-39,9972,3644,True,65.0,37.0,0.0,0.0,4.745199842076412e-61,4.124458813963317e-97,2.3465161545457656e-175,0.9871617469893037,0.9999189676310225
2040,density_ratio,age=40-49,6494,2321,True,94.0,24.0,0.00452010091677477,0.007231025938373311,6.503534206912922e-16,8.431311799298068e-33,2.8923353825707116e-74,0.08081035031747037,0.0003883327653169666
2040,density_ratio,age=50-59,4748,1659,True,66.0,17.0,0.003939989618169904,0.007105489154841161,5.775403541524319e-13,1.1103282544373055e-25,1.620520025547803e-56,0.156833539519388,0.0060715894074919756
2040,density_ratio,age=60+,782,343,True,6.0,4.0,0.0,0.005138588800233338,1.827243664218672e-05,3.314072702654156e-08,3.3287930530412456e-14,0.84221106503518,0.7930994154555269
2041,distance,pooled,24699,9043,True,229.0,91.0,0.0,0.00034244851814384583,1.5251625754770836e-108,4.644485715711806e-189,0.0,0.7679816386141783,0.8823730977352271
2041,distance,y=no,23958,7972,True,195.0,80.0,0.0,0.0,4.233100098583796e-120,1.0749361328598547e-201,0.0,0.9493673347027258,0.9987150816987309
2041,distance,y=yes,741,1071,True,6.0,11.0,0.0,0.005978474249730599,4.643647616131633e-05,1.2764351538981818e-07,2.99907123570646e-13,0.7611986979054145,0.7499360743081195
2041,distance,job=admin.,2818,1028,True,34.0,11.0,0.0020861560960922215,0.006091789284735038,3.168918094271165e-10,1.8646785911971076e-18,9.951486918239724e-38,0.43908047896698343,0.15667972011916473
2041,distance,job=blue-collar,5581,1894,True,68.0,19.0,0.002206258970279754,0.004938120612087279,1.725807476077657e-18,1.2129203894890475e-34,1.2359019640351932e-72,0.26821881626193356,0.06130721431806011
2041,distance,job=entrepreneur,829,314,True,6.0,4.0,0.0,0.004277633878211197,6.159682280558896e-06,6.931788026547972e-09,2.626902856916517e-15,0.8906146950514865,0.8352613159279323
2041,distance,job=housemaid,699,249,True,18.0,3.0,0.01591017470845797,0.028230103862606822,0.31123552228828033,0.03061333391494012,2.0912892563738278e-05,0.15552809511148613,0.0003272189103124358
2041,distance,job=management,5127,1878,True,47.0,19.0,0.0,0.0016923200171429329,3.600937834042825e-24,5.478367434237946e-41,9.827491327191188e-79,0.6983209468545367,0.744365233061378
2041,distance,job=retired,1130,429,True,10.0,5.0,0.0,0.005014720216914892,1.3270900872668248e-06,2.1868198475977896e-10,8.42515527372297e-19,0.7918116775673232,0.6923251643248587
2041,distance,job=self-employed,838,332,True,4.0,4.0,0.0,0.0008984852723006935,2.084949977567054e-07,1.2132072406622336e-10,1.6689932141787908e-17,0.9543301355354616,0.9678966752949849
2041,distance,job=services,2270,876,True,15.0,9.0,0.0,0.0001583777196843032,6.2085330754028304e-15,3.8757155414492924e-23,6.214909595406154e-41,0.8983382833543196,0.965249559214469
2041,distance,job=student,451,174,True,3.0,2.0,0.0,0.007173461231682226,0.0006536362337456506,1.4723612765671342e-05,4.134153914671145e-09,0.865159157488156,0.8289519501719234
2041,distance,job=technician,4126,1541,True,30.0,16.0,0.0,0.0,3.337749324752961e-24,9.612065885894413e-39,1.4542790590865008e-70,0.9054175162292453,0.9720462391669292
2041,distance,job=unemployed,675,269,True,8.0,3.0,0.001870557426112981,0.011396758208029843,0.001728791288012637,1.6111930369282322e-05,3.354576152621921e-10,0.6138687620547562,0.3639037343317614
2041,distance,job=unknown,155,59,False,,,,,,,,,
2041,distance,marital=divorced,2851,1015,True,19.0,11.0,0.0,0.0,2.755712598060786e-18,1.4562033115042336e-28,7.080106512090358e-51,0.930335549225976,0.9761586922217831
2041,distance,marital=married,15036,5489,True,183.0,55.0,0.0021927172765161596,0.0037849359072188644,5.043021483675904e-47,1.866800061666819e-90,9.503119846968495e-193,0.11394911888926859,0.005207194821530812
2041,distance,marital=single,6812,2539,True,45.0,26.0,0.0,0.0,7.788521428175544e-42,2.115192750888967e-66,9.47645314119422e-120,0.9706274091224222,0.9988526242840968
2041,distance,education=primary,3884,1309,True,55.0,14.0,0.004202685974055697,0.0077728099120444654,1.518638820979797e-10,7.808806250757848e-21,6.9224401120301315e-46,0.21205021657682024,0.008074686356118813
2041,distance,education=secondary,12799,4641,True,109.0,47.0,0.0,0.0,2.6503807183654035e-62,2.7247749066515536e-105,5.384682180411253e-201,0.8615628472506566,0.9610521818189479
2041,distance,education=tertiary,7031,2716,True,54.0,28.0,0.0,0.0,2.2434401759933916e-38,9.213074711288261e-63,1.9577659355283915e-116,0.9167289284032454,0.9813734723886232
2041,distance,education=unknown,985,377,True,8.0,4.0,0.0,0.004653148975944203,2.599356197382876e-06,1.0571881623254078e-09,3.599572033289626e-17,0.7831711921142298,0.7673106311865409
2041,distance,age=<30,2716,1074,True,19.0,11.0,0.0,0.0002505331519376634,6.580627434411217e-17,1.3830244022593618e-26,1.115751652657793e-47,0.8867570466860077,0.9589393531426263
2041,distance,age=30-39,10030,3669,True,91.0,37.0,0.0,0.0007987064189451543,3.3903791440851545e-46,3.5504911382566873e-79,3.727909831476973e-153,0.7434448434431695,0.8372707190533467
2041,distance,age=40-49,6416,2329,True,83.0,24.0,0.0029660696742990996,0.0055626008525390585,3.686334536013257e-19,4.1939862853246064e-37,6.952217188640843e-80,0.19060545786501812,0.013091076546243618
2041,distance,age=50-59,4717,1657,True,38.0,17.0,0.0,0.0005516372183048012,3.103624191322123e-25,2.21937784926499e-41,4.495342125840959e-77,0.8389234677282028,0.9254413891335538
2041,distance,age=60+,820,314,True,9.0,4.0,0.0009854644000985456,0.009166076432549759,0.0002749503022959416,7.874756271892163e-07,1.234928170471928e-12,0.7227134148281562,0.43548615287838627
2041,density_ratio,pooled,24699,9043,True,200.0,91.0,0.0,0.0,2.396212885199851e-124,1.3458021446957382e-208,0.0,0.962107158823352,0.9991295020967922
2041,density_ratio,y=no,23958,7972,True,245.0,80.0,0.00022851437827646132,0.0013752429983308599,4.855614500473883e-94,3.3745087498124565e-169,0.0,0.4711668457380788,0.37109107808110003
2041,density_ratio,y=yes,741,1071,True,7.0,11.0,0.0,0.007747657780394655,0.0001585451135939131,5.765668354518718e-07,2.0414361185108873e-12,0.6557036354397725,0.6104176499654901
2041,density_ratio,job=admin.,2818,1028,True,14.0,11.0,0.0,0.0,1.6543457075412328e-21,2.832155542608343e-32,3.322731579414946e-55,0.9819079531356185,0.9988865976612198
2041,density_ratio,job=blue-collar,5581,1894,True,56.0,19.0,3.438795769919204e-05,0.0025452066296575717,9.559391288273808e-24,1.9752968815162796e-41,1.257825707198572e-81,0.5610377199872736,0.5078593140682952
2041,density_ratio,job=entrepreneur,829,314,True,11.0,4.0,0.003302018983563013,0.011987613715718928,0.0014901498113278494,6.792277561636522e-06,2.0049581423090464e-11,0.6030232013031397,0.21299001415664826
2041,density_ratio,job=housemaid,699,249,True,6.0,3.0,0.0,0.0069405768377728575,0.00011868738454500091,4.991576793388776e-07,2.7991953791112966e-12,0.8107892223248487,0.6992938739179381
2041,density_ratio,job=management,5127,1878,True,58.0,19.0,0.0013259176512541043,0.004099285949670365,5.813659390478176e-19,2.241454724775919e-34,4.210682842057223e-70,0.39075257051509904,0.1893531747520875
2041,density_ratio,job=retired,1130,429,True,16.0,5.0,0.004201305086260838,0.011541834380856658,0.0004887712798236023,4.389297707715018e-07,2.0218254993117624e-14,0.4601032867456244,0.1083827396664097
2041,density_ratio,job=self-employed,838,332,True,6.0,4.0,0.0,0.004123748716915566,4.99157827544196e-06,5.126294114476728e-09,1.611806156362843e-15,0.8771259017207454,0.8424893041021546
2041,density_ratio,job=services,2270,876,True,19.0,9.0,0.0,0.002280371692988948,1.651074989708656e-12,3.305797070727632e-20,2.849043125472561e-37,0.7690469063444646,0.8104286929143691
2041,density_ratio,job=student,451,174,True,3.0,2.0,0.0,0.007173461231682226,0.0006536362337456506,1.4723612765671342e-05,4.134153914671145e-09,0.865159157488156,0.8289519501719234
2041,density_ratio,job=technician,4126,1541,True,22.0,16.0,0.0,0.0,1.14905083378288e-29,3.146389633601829e-45,1.6168949809996868e-78,0.9851712986520077,0.9996315199296504
2041,density_ratio,job=unemployed,675,269,True,3.0,3.0,0.0,0.0014611179869964501,2.320824576222475e-06,5.361152016907697e-09,1.4435531101303952e-14,0.9414290585600567,0.9648840992872755
2041,density_ratio,job=unknown,155,59,False,,,,,,,,,
2041,density_ratio,marital=divorced,2851,1015,True,17.0,11.0,0.0,0.0,1.2092390761477941e-19,3.557447034272048e-30,7.442600277678305e-53,0.958579282809885,0.9922513111809894
2041,density_ratio,marital=married,15036,5489,True,152.0,55.0,0.00011017329453083697,0.0015727433775930874,1.4881418938533587e-60,5.722659096040234e-108,5.611924709411893e-216,0.5137270339305551,0.45751288612028485
2041,density_ratio,marital=single,6812,2539,True,43.0,26.0,0.0,0.0,3.524855792763377e-43,5.303686038268902e-68,1.0179862147942078e-121,0.980007306681448,0.9995668195029688
2041,density_ratio,education=primary,3884,1309,True,30.0,14.0,0.0,0.00046667969148647025,8.337561408358398e-22,2.856114490120116e-35,6.652699485619087e-65,0.8809829469396693,0.938859039218894
2041,density_ratio,education=secondary,12799,4641,True,92.0,47.0,0.0,0.0,2.590578524130972e-72,1.737872788589656e-117,2.5210562141160857e-216,0.9765021256107626,0.9996636525340165
2041,density_ratio,education=tertiary,7031,2716,True,66.0,28.0,0.0,0.0015244500896251325,9.555642298804716e-32,1.3528436426578136e-54,4.642621487014255e-106,0.707116914509319,0.7134112705538735
2041,density_ratio,education=unknown,985,377,True,18.0,4.0,0.008357688560734247,0.017150029808512372,0.015886939839376307,0.00010442836311980285,2.1581674875186152e-10,0.22748729201954884,0.01205306071528747
2041,density_ratio,age=<30,2716,1074,True,17.0,11.0,0.0,0.0,3.1781537683396513e-18,3.720794548305354e-28,1.2922733160484516e-49,0.9296106134618697,0.9854734363461733
2041,density_ratio,age=30-39,10030,3669,True,81.0,37.0,0.0,0.0,1.068640936865288e-51,5.8207343414082936e-86,8.785644612476159e-162,0.8895347769761223,0.9793593120445271
2041,density_ratio,age=40-49,6416,2329,True,71.0,24.0,0.0010768533212423478,0.0035009280571716293,5.201557540948282e-24,1.7361259661109672e-43,1.793927995378849e-88,0.4327477332456897,0.2109195421405307
2041,density_ratio,age=50-59,4717,1657,True,33.0,17.0,0.0,0.0,2.903174014467669e-28,4.7673354684989277e-45,1.1649286035542264e-81,0.9242729425709862,0.9877377393553397
2041,density_ratio,age=60+,820,314,True,17.0,4.0,0.010840108401084013,0.02114671494249243,0.07148592320602011,0.0017853033324056362,7.174964667859883e-08,0.26635479485918284,0.004503683497440836
2042,distance,pooled,24696,9043,True,211.0,91.0,0.0,0.0,4.028560180660708e-118,6.087692705794197e-201,0.0,0.9145629842181424,0.9913823780757856
2042,distance,y=no,23955,7960,True,196.0,80.0,0.0,0.0,1.6873627889743036e-119,5.943694522792141e-201,0.0,0.9465580309847303,0.9983782249535121
2042,distance,y=yes,741,1083,True,10.0,11.0,0.0035305824779508993,0.012912579078547993,0.003041807211017553,2.5362770123711488e-05,3.0543897954625187e-10,0.32895569059943575,0.2124868150764862
2042,distance,job=admin.,2808,1002,True,60.0,11.0,0.011482344815678149,0.016589820125855477,0.0036261356592015197,4.0468207553769486e-08,1.4148453544404612e-22,0.021339614360336996,9.385600323069206e-08
2042,distance,job=blue-collar,5461,1955,True,49.0,20.0,0.0,0.0013846547313315304,3.3754832979070673e-26,3.034601710562805e-44,1.2145145747488033e-84,0.7410514306098908,0.795133271517561
2042,distance,job=entrepreneur,850,300,True,15.0,3.0,0.007724301841948901,0.017215709546395667,0.017918252919371123,0.00019725704625116807,1.921987263913047e-09,0.26802374517861655,0.02676600873619979
2042,distance,job=housemaid,701,252,True,6.0,3.0,0.0,0.006892159151960088,0.00011354794333852604,4.679774263931056e-07,2.517886713295641e-12,0.8072396762108986,0.7018536848346377
2042,distance,job=management,5050,1925,True,40.0,20.0,0.0,0.00030144609360029725,2.665352346633959e-27,1.1366986591958166e-44,5.240483093684643e-83,0.872457243115428,0.9444530597020395
2042,distance,job=retired,1135,457,True,16.0,5.0,0.004138299292484315,0.011446841976928137,0.0004496328384863162,3.840377750663443e-07,1.595432021796151e-14,0.41178942025311205,0.1113627796305824
2042,distance,job=self-employed,862,318,True,15.0,4.0,0.007476153647847383,0.01683722821642036,0.015182430611541238,0.0001485781638597143,1.1320627220247926e-09,0.3876033922085522,0.029720517775022846
2042,distance,job=services,2362,816,True,38.0,9.0,0.006149556530589552,0.011146046038240221,1.3759630387718739e-05,2.616529624762038e-11,9.595981906640547e-26,0.19574601571554742,0.0037340791349021554
2042,distance,job=student,463,185,True,13.0,2.0,0.01826035735322992,0.0346166734258039,0.4847704067486389,0.11925815786904348,0.001286189489781239,0.15036091682808245,0.0009654881408125681
2042,distance,job=technician,4134,1521,True,27.0,16.0,0.0,0.0,3.26996136990372e-26,3.5916487323667983e-41,1.2943134741494625e-73,0.9520293827239378,0.992965411540024
2042,distance,job=unemployed,706,256,True,10.0,3.0,0.00420636964546313,0.014047828109793156,0.005567973128987883,6.577203558658018e-05,1.6276469903395662e-09,0.5300006010877466,0.17463226421877845
2042,distance,job=unknown,164,56,False,,,,,,,,,
2042,distance,marital=divorced,2767,1067,True,34.0,11.0,0.0023107840238306447,0.006389636435255335,8.030717357179805e-10,7.940618682656219e-18,1.2223854833132987e-36,0.3744548261536068,0.1338183809863915
2042,distance,marital=married,15139,5415,True,122.0,55.0,0.0,0.0,2.805660859347812e-77,5.213185184036325e-129,1.7570576207459114e-243,0.9337749238171658,0.9940412358721404
2042,distance,marital=single,6790,2561,True,104.0,26.0,0.005370345576531143,0.008083406884621284,8.56214866741343e-15,1.0179220892380264e-31,5.082996483090157e-74,0.03275334526200064,2.5696056149601203e-05
2042,distance,education=primary,3870,1345,True,47.0,14.0,0.002166366507451778,0.0055164368386429454,2.3160549892196464e-13,1.3316583999964784e-24,5.42269994550811e-51,0.3662260966351743,0.10619117374811515
2042,distance,education=secondary,12759,4633,True,148.0,47.0,0.0016158132781692628,0.003316821057012114,3.8103051036836435e-43,6.037445645185182e-81,4.2347637342917456e-169,0.23633393099095273,0.04068166626081623
2042,distance,education=tertiary,7013,2730,True,53.0,28.0,0.0,0.0,8.456046183766141e-39,3.1083957619382176e-63,6.2894527099972356e-117,0.9230259619171822,0.9858730068770788
2042,distance,education=unknown,1054,335,True,8.0,4.0,0.0,0.0036902254715073155,5.433606751869227e-07,1.09581265496436e-10,8.912292364077343e-19,0.8609704763434642,0.8258920427990887
2042,distance,age=<30,2750,1060,True,35.0,11.0,0.0027548209366391185,0.006908268403600832,2.6552385019070984e-09,4.1714159324426695e-17,1.3912342865594616e-35,0.3412559153039887,0.09330498045159788
2042,distance,age=30-39,9874,3600,True,80.0,36.0,0.0,0.0,9.025726232079497e-51,1.8085071111677734e-84,4.599543949543437e-159,0.8761405932905955,0.977094063380902
2042,distance,age=40-49,6562,2302,True,66.0,24.0,5.849411518414924e-05,0.0023543920642220034,1.4722427341782195e-27,2.5318406739229528e-48,1.5091710015529412e-95,0.6139524585830922,0.49783972088829576
2042,distance,age=50-59,4691,1728,True,64.0,18.0,0.003679945909747657,0.006841023680023862,3.037013615140256e-13,5.816936583975048e-26,1.1937748675279401e-56,0.18619786279083167,0.009830657050138079
2042,distance,age=60+,819,353,True,16.0,4.0,0.0096323429656763,0.019718415218343045,0.045578284461889024,0.0008850726869260946,2.4319329752600735e-08,0.23177497717412002,0.009734640291948692
2042,density_ratio,pooled,24696,9043,True,228.0,91.0,0.0,0.0003006281309207217,4.939304863316662e-109,1.1531623849287404e-189,0.0,0.7781406703729647,0.8944759636229394
2042,density_ratio,y=no,23955,7960,True,243.0,80.0,0.00014547478542469185,0.0012879888448941218,5.786539291042516e-95,2.2924341767650823e-170,0.0,0.5011227161615612,0.4200511042158551
2042,density_ratio,y=yes,741,1083,True,9.0,11.0,0.002167423220054799,0.011210865212181518,0.0012648266590272598,8.012688630379178e-06,6.423535690682434e-11,0.42668790644134064,0.32530596324449385
2042,density_ratio,job=admin.,2808,1002,True,30.0,11.0,0.000690667357334024,0.004508386427514155,7.444625739307655e-12,1.5155257566435072e-20,1.851994571511361e-40,0.6107674463979714,0.38286600412924976
2042,density_ratio,job=blue-collar,5461,1955,True,36.0,20.0,0.0,0.0,6.607148063777672e-34,1.2901327578600741e-53,2.104276173779859e-96,0.9561884544382178,0.9970439121575443
2042,density_ratio,job=entrepreneur,850,300,True,27.0,3.0,0.021984551396316096,0.033879058614201256,0.678380094868262,0.1347445760693859,0.00014552048875958148,0.026668423813884356,2.7180749380319694e-07
2042,density_ratio,job=housemaid,701,252,True,18.0,3.0,0.015835963054222683,0.028121427403898464,0.3066526568083858,0.029630626056365905,1.9450770879607034e-05,0.1512820093120562,0.0003383688669574196
2042,density_ratio,job=management,5050,1925,True,61.0,20.0,0.0021002100210021,0.004977730003220761,4.292359832365954e-17,8.762828201135255e-32,2.90193053559351e-66,0.3267750116309107,0.08166579129668591
2042,density_ratio,job=retired,1135,457,True,14.0,5.0,0.0023583856182975123,0.009309311755605352,8.296207337668005e-05,4.04083011390411e-08,7.355718257575817e-16,0.5237513481428646,0.2512815067911094
2042,density_ratio,job=self-employed,862,318,True,8.0,4.0,0.0,0.006750563236776336,3.857857413610892e-05,5.462608185638639e-08,2.381672377316824e-14,0.8006103333479666,0.6307979521936454
2042,density_ratio,job=services,2362,816,True,19.0,9.0,0.0,0.0017990257102246088,2.1479225126408891e-13,1.6811625963817566e-21,2.139183474100972e-39,0.842680465045788,0.8566027474228768
2042,density_ratio,job=student,463,185,True,5.0,2.0,0.0008072081506206768,0.012698352692316875,0.005794047559006374,0.0001990833274073679,9.746573883960408e-08,0.6802207646919632,0.49297193183374877
2042,density_ratio,job=technician,4134,1521,True,22.0,16.0,0.0,0.0,9.410433025720037e-30,2.3740985447091625e-45,1.0328314087899085e-78,0.9867306620307066,0.9996464373741091
2042,density_ratio,job=unemployed,706,256,True,10.0,3.0,0.00420636964546313,0.014047828109793156,0.005567973128987883,6.577203558658018e-05,1.6276469903395662e-09,0.5300006010877466,0.17463226421877845
2042,density_ratio,job=unknown,164,56,False,,,,,,,,,
2042,density_ratio,marital=divorced,2767,1067,True,25.0,11.0,0.0,0.0026223413983244154,6.184072324217688e-14,4.453696004361466e-23,1.5566143272387236e-43,0.7162101870691218,0.7209616591882122
2042,density_ratio,marital=married,15139,5415,True,149.0,55.0,0.0,0.0012800571790585152,6.518178402028734e-63,3.590197741385204e-111,1.1531864728753157e-220,0.614749248741027,0.5883950644477591
2042,density_ratio,marital=single,6790,2561,True,53.0,26.0,0.0,0.0,1.3036635627598404e-36,4.7031753101198314e-60,9.884103305534336e-112,0.8895871723132844,0.9735298852666043
2042,density_ratio,education=primary,3870,1345,True,25.0,14.0,0.0,0.0,8.08028331880519e-25,7.353443466747981e-39,2.7717833410113477e-69,0.9445732276285579,0.9924806261691136
2042,density_ratio,education=secondary,12759,4633,True,121.0,47.0,0.0,0.0010307303958905425,1.3871245730840549e-55,7.485547165540436e-97,5.545549945224679e-190,0.688591894720288,0.7330538405594395
2042,density_ratio,education=tertiary,7013,2730,True,66.0,28.0,0.0,0.0015542566552976865,1.3913367676366672e-31,2.3682980142154348e-54,1.1821825973383673e-105,0.6952923238518229,0.706098795719564
2042,density_ratio,education=unknown,1054,335,True,10.0,4.0,0.0,0.0061010484436760945,6.754325004623144e-06,2.4068340583979343e-09,4.4842908825309314e-17,0.7678359029712187,0.60846921905171
2042,density_ratio,age=<30,2750,1060,True,14.0,11.0,0.0,0.0,9.230537879617363e-21,3.169810402736178e-31,1.5316011215622073e-53,0.9752229263786392,0.9983674381057603
2042,density_ratio,age=30-39,9874,3600,True,74.0,36.0,0.0,0.0,2.5597549442458383e-54,8.70031478909172e-89,1.7355024229949906e-164,0.9356231315641831,0.9960532348819134
2042,density_ratio,age=40-49,6562,2302,True,86.0,24.0,0.0031371317564551342,0.005716506671249569,3.776098236387092e-19,2.334684049758087e-37,6.604677751699443e-81,0.18768847269247502,0.008751241303710681
2042,density_ratio,age=50-59,4691,1728,True,41.0,18.0,0.0,0.0013389437938231446,2.5960989569105033e-23,5.8523619324055116e-39,7.241443565835874e-74,0.7824920340094527,0.8260029877579428
2042,density_ratio,age=60+,819,353,True,10.0,4.0,0.0022323355656688987,0.010730167442374806,0.0007397032261146681,2.826159504386514e-06,6.814144556971643e-12,0.5804117722283395,0.30669418364658574
2043,distance,pooled,24756,9043,True,236.0,91.0,0.0,0.0006191686023378029,1.7274331219286824e-105,2.3362472046306538e-185,0.0,0.695131169380287,0.7782054383349268
2043,distance,y=no,24013,7922,True,211.0,80.0,0.0,0.0,1.0059954765734695e-111,1.6696920518563066e-191,0.0,0.8709013152669847,0.9745412930566398
2043,distance,y=yes,743,1121,True,5.0,12.0,0.0,0.004138383027847287,1.1131788582820938e-05,2.2632397289959698e-08,3.382356733510774e-14,0.8726979079919839,0.8640455806990271
2043,distance,job=admin.,2843,1004,True,53.0,11.0,0.008729575032775877,0.01351477338594506,0.00012114980133397054,1.3185117402683064e-10,1.2061345790998152e-26,0.06335077086526257,2.195613463436835e-05
2043,distance,job=blue-collar,5474,1998,True,61.0,20.0,0.0011551392625561419,0.0038113293148565844,1.5443478166246386e-20,4.144636194691241e-37,2.0273297149624526e-75,0.39181488305957757,0.2143922329877282
2043,distance,job=entrepreneur,839,290,True,17.0,3.0,0.010365875681727888,0.02044269138276229,0.05771191152430816,0.0012012816522767623,3.279361304959733e-08,0.20260210563023334,0.005609245493352372
2043,distance,job=housemaid,695,234,True,13.0,3.0,0.008792965627498,0.01977250444529888,0.046694662828856114,0.0013685813779420095,1.4177961164496568e-07,0.3967123129396749,0.02506421655514797
2043,distance,job=management,5102,1893,True,44.0,19.0,0.0,0.0010855012008143716,1.5420951877549274e-25,1.253545271781988e-42,1.063554934613064e-80,0.7607945603389464,0.855859589075634
2043,distance,job=retired,1128,470,True,12.0,5.0,0.000644745325596389,0.007251964166489932,1.3405933864135418e-05,3.981210821459337e-09,3.663160090829625e-17,0.6180679779965508,0.45428674851185696
2043,distance,job=self-employed,840,304,True,5.0,4.0,0.0,0.0024994780370209235,1.0635795612651422e-06,8.059847608074464e-10,1.6085665177452607e-16,0.9385224717310628,0.9221191136424969
2043,distance,job=services,2333,838,True,16.0,9.0,0.0,0.000401759962328028,6.266235181105911e-15,2.7504418422408287e-23,1.8113832998082736e-41,0.9029845592202543,0.955297328489365
2043,distance,job=student,455,177,True,16.0,2.0,0.025419025419025416,0.043354517787200696,0.7958123296839729,0.3657723508419687,0.013266221274757184,0.08105870391350195,2.013472228896366e-05
2043,distance,job=technician,4191,1518,True,55.0,16.0,0.00315490866671969,0.006465689763618351,8.937392309735369e-13,2.016161137227942e-24,3.030808436249413e-52,0.26426849785500467,0.029218875423078768
2043,distance,job=unemployed,695,261,True,5.0,3.0,0.0,0.005117916106790499,3.462110417675798e-05,1.1460618016781552e-07,4.634590568057739e-13,0.852833618130992,0.8237777022973407
2043,distance,job=unknown,161,56,False,,,,,,,,,
2043,distance,marital=divorced,2863,1017,True,37.0,11.0,0.0029530371828660343,0.007037213093190312,2.0569301409117136e-09,1.8293032061706718e-17,1.352562367497096e-36,0.3692682270387279,0.07389404056655834
2043,distance,marital=married,15080,5534,True,128.0,56.0,0.0,0.0,2.5423588578708417e-73,5.111886180642562e-124,7.524373976783664e-237,0.8814996547040208,0.9741263122347126
2043,distance,marital=single,6813,2492,True,90.0,25.0,0.0032424642728473645,0.005778100635808283,1.464209331588941e-19,2.2585243217070354e-38,1.8737952459987273e-83,0.12971463785663434,0.006184111781253125
2043,distance,education=primary,3854,1375,True,30.0,14.0,0.0,0.0005488254077124842,1.640282264145768e-21,7.637261080334702e-35,3.321245423990107e-64,0.8433436593038691,0.9330376322983579
2043,distance,education=secondary,12808,4699,True,141.0,47.0,0.0010189338733998315,0.002676542882940742,1.4834713523533392e-46,1.7966540150785566e-85,2.3299219305831283e-175,0.31556003570825797,0.13560312642293595
2043,distance,education=tertiary,7125,2578,True,61.0,26.0,0.0,0.0005908656534739698,2.883836291138823e-35,3.568806359819615e-59,2.080440521560012e-112,0.7970951167879312,0.9021668506567889
2043,distance,education=unknown,969,391,True,31.0,4.0,0.02221388289499744,0.03326637376244418,0.6977581275488212,0.12375780199102837,5.9772981678149655e-05,0.012692789577279113,3.209297798085748e-08
2043,distance,age=<30,2769,1053,True,30.0,11.0,0.0008426628144938001,0.004713753607616263,1.60052563757445e-11,4.8488262182157914e-20,1.3326633492212869e-39,0.5388272318611835,0.35455479095816994
2043,distance,age=30-39,10053,3576,True,103.0,36.0,0.00024817959762752365,0.002078127240157305,2.0150989445357123e-40,5.781408852836212e-72,6.105500657177801e-144,0.5082592735325087,0.4155957299011005
2043,distance,age=40-49,6515,2333,True,59.0,24.0,0.0,0.001248591654707838,1.179478611228733e-30,4.170476549769806e-52,3.411741086590279e-100,0.7470714891488839,0.7944205371587497
2043,distance,age=50-59,4639,1704,True,54.0,18.0,0.0016570098484304133,0.004626909446090099,1.1552079581514748e-16,2.0132296712715337e-30,1.7870921230538266e-62,0.4185568390576326,0.1473754567236373
2043,distance,age=60+,780,377,True,8.0,4.0,0.0002590002590002588,0.008514810373875158,0.00021516743592626662,6.977709311767197e-07,1.6608404623852647e-12,0.6533358677286343,0.5193652649385768
2043,density_ratio,pooled,24756,9043,True,225.0,91.0,0.0,0.0001464500470777545,3.807997459239446e-111,1.9749095035414113e-192,0.0,0.8132344073607858,0.9313538517581504
2043,density_ratio,y=no,24013,7922,True,290.0,80.0,0.002097769432129987,0.0033352476982428545,6.925299816721256e-75,1.693811573487644e-144,3.0336579907486395e-308,0.08445819910743498,0.0009290060800896635
2043,density_ratio,y=yes,743,1121,True,8.0,12.0,0.0007749092540478811,0.009437815976203818,0.0004558330371109791,2.146134140920736e-06,1.0976815288756758e-11,0.579643962147014,0.4654021997037571
2043,density_ratio,job=admin.,2843,1004,True,21.0,11.0,0.0,0.0006257679656365146,6.141251589139735e-17,6.323305105917236e-27,8.436559604348141e-49,0.89582375747813,0.9382685684979463
2043,density_ratio,job=blue-collar,5474,1998,True,68.0,20.0,0.0024468285337850546,0.005231679159691341,1.1837728987159005e-17,2.48147179085014e-33,2.3413942602922407e-70,0.2340611801802511,0.04514691855413182
2043,density_ratio,job=entrepreneur,839,290,True,8.0,3.0,0.0,0.007210748639839978,6.29210822997038e-05,1.1243942172577791e-07,7.893432690993385e-14,0.6947804943293716,0.600952444398137
2043,density_ratio,job=housemaid,695,234,True,5.0,3.0,0.0,0.005117916106790499,3.462110417675798e-05,1.1460618016781552e-07,4.634590568057739e-13,0.8844984548656623,0.8237777022973407
2043,density_ratio,job=management,5102,1893,True,53.0,19.0,0.00039200313602508755,0.003072532605747567,5.4580770923807986e-21,6.256598996927858e-37,2.3880864252014833e-73,0.5096451858914745,0.40897530880981403
2043,density_ratio,job=retired,1128,470,True,15.0,5.0,0.003331184182248012,0.010507714723862678,0.00022535967867948407,1.5603816694400314e-07,4.960496113474333e-15,0.43840405816211786,0.166022092647481
2043,density_ratio,job=self-employed,840,304,True,2.0,4.0,0.0,0.0,3.3026317293185114e-09,1.0632283222572334e-12,6.124625624087149e-20,0.9939379676779727,0.9979554682480714
2043,density_ratio,job=services,2333,838,True,15.0,9.0,0.0,0.0,1.383628479792897e-15,4.536029088155573e-24,1.961359243802983e-42,0.9246563769171564,0.9737057217544599
2043,density_ratio,job=student,455,177,True,6.0,2.0,0.003219003219003219,0.01602057401568345,0.017342083589930033,0.0008421704459601961,7.238779931720036e-07,0.6026492575353144,0.3052429173355266
2043,density_ratio,job=technician,4191,1518,True,42.0,16.0,2.1691503438103105e-05,0.002972691131188219,2.9909248251896245e-18,1.5016242076880664e-31,9.350846121508736e-62,0.633892151627355,0.5152686413642852
2043,density_ratio,job=unemployed,695,261,True,6.0,3.0,0.0,0.007038244664216421,0.00012965774123824318,5.678117864043223e-07,3.4591234811578826e-12,0.7896412189439417,0.6941300437544454
2043,density_ratio,job=unknown,161,56,False,,,,,,,,,
2043,density_ratio,marital=divorced,2863,1017,True,13.0,11.0,0.0,0.0,8.332662345017383e-23,6.711538698450927e-34,2.0236518519455768e-57,0.9895008596418617,0.9996318670785937
2043,density_ratio,marital=married,15080,5534,True,160.0,56.0,0.0006162419955523396,0.002109142133343677,3.4166584533472013e-57,8.934343909248515e-104,1.0463720296679e-210,0.41358852720068384,0.23617370601925966
2043,density_ratio,marital=single,6813,2492,True,53.0,25.0,0.0,0.0,7.77339595405635e-37,2.2158631813381252e-60,2.8848078775532986e-112,0.8805124494037144,0.9751366254434312
2043,density_ratio,education=primary,3854,1375,True,37.0,14.0,0.0,0.0026370771480682606,1.052902382968426e-17,3.820541784040058e-30,3.193028280669354e-58,0.6441330645519487,0.6203639462880544
2043,density_ratio,education=secondary,12808,4699,True,98.0,47.0,0.0,0.0,1.0050598831125738e-68,3.632170924887534e-113,5.5794157128865596e-211,0.9446255986969228,0.9975973572130091
2043,density_ratio,education=tertiary,7125,2578,True,78.0,26.0,0.0009569377990430614,0.0032335735381361277,7.447741335057147e-27,1.3846919895198258e-48,1.0827881565665892e-98,0.40659698069033917,0.2257339339215428
2043,density_ratio,education=unknown,969,391,True,7.0,4.0,0.0,0.003561334341744466,9.646335060663865e-07,3.473285949753818e-10,1.0893937058254846e-17,0.8172283888301761,0.8503862576036851
2043,density_ratio,age=<30,2769,1053,True,20.0,11.0,0.0,0.0004831397489115415,8.161168778225707e-17,1.336540169835816e-26,5.455283460469624e-48,0.882058316280961,0.9472438461864013
2043,density_ratio,age=30-39,10053,3576,True,96.0,36.0,0.0,0.0013180281761772758,7.788844157572269e-44,2.8246750947733657e-76,1.5319594746024043e-149,0.6495234330551307,0.6886105444981482
2043,density_ratio,age=40-49,6515,2333,True,44.0,24.0,0.0,0.0,1.8927439293672523e-39,8.018600192327466e-63,1.140785874741227e-113,0.9620811740316075,0.9977942923597839
2043,density_ratio,age=50-59,4639,1704,True,52.0,18.0,0.0012215276280807636,0.004143640865534757,1.6289252918642034e-17,1.5793749458191692e-31,6.023598770437337e-64,0.47524902000629926,0.22223999740974043
2043,density_ratio,age=60+,780,377,True,20.0,4.0,0.015799015799015798,0.027315257401560343,0.2892773232805851,0.022171256109663216,6.535892416049711e-06,0.06675737760872982,0.00016729112042790652
2044,distance,pooled,24666,9043,True,227.0,91.0,0.0,0.000270126657791457,2.8106358250096367e-109,6.634842620456557e-190,0.0,0.7855209199892019,0.9027721596488775
2044,distance,y=no,23926,7996,True,201.0,80.0,0.0,0.0,2.127538706752184e-116,4.4428339948488924e-197,0.0,0.9175538111039815,0.9950574448886257
2044,distance,y=yes,740,1047,True,8.0,11.0,0.0008190008190008194,0.009516681867759771,0.0004840811892100426,2.3489952559661475e-06,1.2782741864153957e-11,0.562939922658807,0.46096299565703774
2044,distance,job=admin.,2800,1059,True,25.0,11.0,0.0,0.002472654104402048,3.054217603025265e-14,1.570406440322172e-23,2.763419015475666e-44,0.7340400012736499,0.7413044906116169
2044,distance,job=blue-collar,5484,1979,True,36.0,20.0,0.0,0.0,3.8304413518907023e-34,5.909742877568806e-54,5.971215109243641e-97,0.953565111371605,0.997297397893361
2044,distance,job=entrepreneur,841,295,True,6.0,3.0,0.0,0.004073183023724948,4.653040706948115e-06,4.635110447932733e-09,1.369423506742926e-15,0.8165213310852066,0.8448406572804752
2044,distance,job=housemaid,680,258,True,8.0,3.0,0.0017825311942958999,0.011239437092568845,0.0015708828516745128,1.3925032871496997e-05,2.6151847610227583e-10,0.6428033963673314,0.3713633954117606
2044,distance,job=management,5078,1838,True,77.0,19.0,0.005215606239631446,0.008383399857525415,1.0699525717269683e-11,1.7748332952451366e-24,2.822154921329471e-56,0.07793257956775526,0.0003415862345993689
2044,distance,job=retired,1124,470,True,10.0,5.0,0.0,0.00509515852058398,1.511410357000575e-06,2.647035391070398e-10,1.154996660835773e-18,0.7374123544551276,0.6861252872425099
2044,distance,job=self-employed,851,316,True,7.0,4.0,0.0,0.005448902846145473,1.4315522928809393e-05,1.7093544656150603e-08,6.1998224704480306e-15,0.8503033570927857,0.7462266498904412
2044,distance,job=services,2348,821,True,14.0,9.0,0.0,0.0,1.987421188541728e-16,4.17365832869003e-25,8.671285168227615e-44,0.9496315672862554,0.9865177244681266
2044,distance,job=student,437,183,True,1.0,2.0,0.0,0.0008173083230594289,2.614679568378506e-05,3.9092221721717205e-07,6.529299380498202e-11,0.9745826517720761,0.987624007453676
2044,distance,job=technician,4148,1521,True,27.0,16.0,0.0,0.0,2.344106741444031e-26,2.230925581795904e-41,6.007056890019775e-74,0.9530476455930381,0.9933551513175917
2044,distance,job=unemployed,719,240,True,19.0,3.0,0.01659150616035178,0.02882334069273076,0.3469061721660542,0.03611213508065903,2.4376479946160504e-05,0.15867331383752004,0.00016481962329728908
2044,distance,job=unknown,156,63,False,,,,,,,,,
2044,distance,marital=divorced,2889,1039,True,43.0,11.0,0.004933376688309191,0.00924414877672529,1.507302611725574e-07,5.846611752097279e-15,3.129207693704538e-33,0.1952764182983994,0.008048284533480827
2044,distance,marital=married,15012,5497,True,127.0,55.0,0.0,0.0,3.1110945146831156e-73,9.339108058711081e-124,3.7054813021153544e-236,0.8700060818388511,0.976014683111405
2044,distance,marital=single,6765,2507,True,64.0,26.0,0.0,0.0016526832396962135,2.352125258738531e-30,2.8104390311915956e-52,1.049896779516314e-101,0.7016845573592723,0.6886974288898932
2044,distance,education=primary,3784,1396,True,36.0,14.0,0.0,0.002570137786360819,1.4170499346857403e-17,7.843416816427382e-30,1.8436309450749743e-57,0.6366368169101642,0.6402980979694182
2044,distance,education=secondary,12871,4618,True,92.0,47.0,0.0,0.0,4.915801828470103e-73,1.5766457227611942e-118,5.105456096177313e-218,0.9794852988026175,0.99973091987423
2044,distance,education=tertiary,7023,2627,True,93.0,27.0,0.003274953723479995,0.005771434077952789,4.954256711433965e-20,2.1603349042018224e-39,8.079618535690414e-86,0.14251940527906942,0.005150686633817509
2044,distance,education=unknown,988,402,True,13.0,5.0,0.003189792663476873,0.010947862393173684,0.00048771261347389826,7.873603131832575e-07,1.9818315125309767e-13,0.574963287439374,0.196221124098956
2044,distance,age=<30,2759,1050,True,23.0,11.0,0.0,0.0018081267564941184,6.032679549820994e-15,2.6295670961391444e-24,4.6761011790125e-45,0.7965830352549454,0.8348771336227288
2044,distance,age=30-39,9955,3614,True,96.0,37.0,0.0,0.0014303399644386191,5.8971792162120516e-43,5.834684402105195e-75,2.434906465550379e-147,0.6633616304651628,0.6532669591664653
2044,distance,age=40-49,6509,2307,True,64.0,24.0,0.0,0.002114429897309966,4.627175458602783e-28,7.592737983013545e-49,5.8479212063915085e-96,0.6461798317272541,0.5707984498654783
2044,distance,age=50-59,4645,1701,True,43.0,17.0,0.0,0.0019407422908406817,7.888737031951626e-22,5.124109897263474e-37,3.846489256418467e-71,0.6675232453744055,0.7144551364305695
2044,distance,age=60+,798,371,True,16.0,4.0,0.010151641730589097,0.020499025040991638,0.05851153903772223,0.0013910601496318997,5.863972060471465e-08,0.18714652997511888,0.007742889532965775
2044,density_ratio,pooled,24666,9043,True,257.0,91.0,0.0004234348676090336,0.0015624697738043476,1.5739028942894156e-94,2.7050007517772773e-171,0.0,0.41410145234406465,0.26238743568352835
2044,density_ratio,y=no,23926,7996,True,277.0,80.0,0.0015932965026001886,0.002809000211377162,1.6244514607548418e-79,2.058429781070498e-150,9.01515033e-316,0.13601605714001153,0.008855264658104088
2044,density_ratio,y=yes,740,1047,True,7.0,11.0,0.0,0.007771677119310797,0.00016195603662839833,5.949505638862978e-07,2.1505717905893326e-12,0.6721428872757678,0.6090197841018357
2044,density_ratio,job=admin.,2800,1059,True,31.0,11.0,0.0010822510822510812,0.004962682457709341,2.434762354946848e-11,7.194388472328509e-20,1.5810173482561644e-39,0.5067722144324445,0.30896831241703177
2044,density_ratio,job=blue-collar,5484,1979,True,53.0,20.0,0.0,0.00215604596393065,2.3606811387977017e-24,5.4428473048422115e-42,7.33291839827237e-82,0.6265182903163529,0.6169468805206204
2044,density_ratio,job=entrepreneur,841,295,True,16.0,3.0,0.009116131589377723,0.018942237127427212,0.034769622032218866,0.0005456247035267624,9.568273799417794e-09,0.2307451123551731,0.01223573187817953
2044,density_ratio,job=housemaid,680,258,True,9.0,3.0,0.00326797385620915,0.013113202530470335,0.00387013955097483,4.5106212972348603e-05,1.2710877736401603e-09,0.5703282629971987,0.2444659950442067
2044,density_ratio,job=management,5078,1838,True,63.0,19.0,0.002430766904969347,0.005332897378679638,1.5985111664563218e-16,4.407618136302857e-31,1.8981152941749828e-65,0.28667971041389234,0.052867215504583634
2044,density_ratio,job=retired,1124,470,True,25.0,5.0,0.012365649376325534,0.021138171422073786,0.07579692303561553,0.0008348026996040667,1.7143836121033691e-09,0.08349383603094467,0.0002504126820092332
2044,density_ratio,job=self-employed,851,316,True,15.0,4.0,0.007703355529442486,0.0171837637124646,0.01767421946568517,0.0001926728610123002,1.8392506380423327e-09,0.3827029980796812,0.027003548387211706
2044,density_ratio,job=services,2348,821,True,9.0,9.0,0.0,0.0,2.3091638027311258e-20,1.1237936359541651e-29,2.843011082657198e-49,0.99302851049738,0.9997964787483772
2044,density_ratio,job=student,437,183,True,13.0,2.0,0.01994776136652567,0.03725363649968417,0.5705304394588216,0.1735231604945588,0.0030895912285264808,0.13216738093654848,0.0005708116798669108
2044,density_ratio,job=technician,4148,1521,True,37.0,16.0,0.0,0.0017355086319290074,2.1509429738080092e-20,3.865424094622023e-34,7.125615786998629e-65,0.7647347198490042,0.7785258476322957
2044,density_ratio,job=unemployed,719,240,True,9.0,3.0,0.0025428133912139463,0.011859914285540327,0.0019056077085432626,1.5046631416243407e-05,1.898772445074447e-10,0.6483756003875658,0.2954489555699963
2044,density_ratio,job=unknown,156,63,False,,,,,,,,,
2044,density_ratio,marital=divorced,2889,1039,True,40.0,11.0,0.0038844659820776125,0.008066262547095606,1.5661444325713794e-08,2.5512703156930566e-16,3.876337649973821e-35,0.26749606126600606,0.028191025203593775
2044,density_ratio,marital=married,15012,5497,True,150.0,55.0,0.0,0.0014479926888306277,2.6391648727955914e-61,7.179872162867111e-109,4.96499921167956e-217,0.5397160516988929,0.5149465113287579
2044,density_ratio,marital=single,6765,2507,True,66.0,26.0,0.0,0.001981054346605246,2.3554373891337337e-29,5.074616718528814e-51,4.422359577343597e-100,0.6547217069825164,0.5963877127455668
2044,density_ratio,education=primary,3784,1396,True,55.0,14.0,0.004580690627202255,0.008244292542161424,7.544179557197929e-10,1.072690756568058e-19,7.59081143110992e-44,0.13027038295676208,0.004958738726689255
2044,density_ratio,education=secondary,12871,4618,True,104.0,47.0,0.0,0.0,8.227809440589889e-66,9.208616073662093e-110,4.864098112695234e-207,0.9195068467542814,0.9891934271030688
2044,density_ratio,education=tertiary,7023,2627,True,84.0,27.0,0.001980505611432566,0.004366836794611849,1.7825043404279639e-23,5.504683166627295e-44,4.562058107271696e-92,0.283697391288615,0.05885995721351578
2044,density_ratio,education=unknown,988,402,True,14.0,5.0,0.004212162106898949,0.012185705283042707,0.0011013468482566672,2.3484233101530918e-06,8.911512323588061e-13,0.5152941562077326,0.1258421755881963
2044,density_ratio,age=<30,2759,1050,True,30.0,11.0,0.0008823281748254559,0.0047673452467558355,1.945801957543098e-11,6.52733738612015e-20,2.208377144716141e-39,0.5379455010739824,0.3473736398863093
2044,density_ratio,age=30-39,9955,3614,True,80.0,37.0,0.0,0.0,1.496100056688153e-51,1.3073755162641193e-85,6.1551750206458244e-161,0.9066839053246601,0.9810543675673344
2044,density_ratio,age=40-49,6509,2307,True,65.0,24.0,0.0,0.002285122519015865,1.4197739582138674e-27,3.127848908782445e-48,3.679102426002494e-95,0.6218552920360134,0.5212107185273076
2044,density_ratio,age=50-59,4645,1701,True,65.0,17.0,0.004033880244859792,0.0072475587103353585,1.430463120588458e-12,5.864816137734027e-25,4.7753354147609836e-55,0.12918402772173773,0.005594250926356307
2044,density_ratio,age=60+,798,371,True,14.0,4.0,0.007620060251639198,0.017465704567694026,0.020479237770396244,0.0002870038088844825,5.416096080548941e-09,0.2752107214253222,0.03285748954468321
2045,distance,pooled,24718,9043,True,259.0,91.0,0.00048302427135666097,0.0016237823688235989,4.764947050872372e-94,8.694284442358551e-171,0.0,0.3957980144308171,0.23311096274274223
2045,distance,y=no,23976,8028,True,237.0,81.0,0.0,0.001012068518274605,4.829412747899691e-98,2.605803925392229e-174,0.0,0.5929440900470756,0.5798242351010777
2045,distance,y=yes,742,1015,True,8.0,11.0,0.0007895668273026768,0.009464034057383063,0.0004650669446302476,2.211758805694901e-06,1.1548660593014034e-11,0.5917878458221466,0.4639233044057258
2045,distance,job=admin.,2787,1052,True,53.0,11.0,0.009107943445941293,0.013988122418477834,0.0002342326686812019,4.469862746889267e-10,1.3027100830257532e-25,0.03951347686002639,1.3032096148848113e-05
2045,distance,job=blue-collar,5545,1911,True,36.0,20.0,0.0,0.0,8.994860036774361e-35,7.429985211684442e-55,2.1081048879887706e-98,0.9670243645797993,0.9978748795960811
2045,distance,job=entrepreneur,839,287,True,20.0,3.0,0.013977679055152237,0.02469842928540422,0.18145686426122976,0.008126490006331082,7.324800388174859e-07,0.12334219884545032,0.00042193785073573175
2045,distance,job=housemaid,696,229,True,11.0,3.0,0.005863230001161037,0.016186615058553847,0.013662850891105444,0.00023340865501028754,1.0622117809271214e-08,0.529503462387542,0.09463970381303852
2045,distance,job=management,5114,1949,True,65.0,20.0,0.0027375831052014075,0.005658870968625379,4.952493139389567e-16,1.6995755512440635e-30,8.058708099105315e-65,0.23806362276208118,0.03388717000039878
2045,distance,job=retired,1110,465,True,16.0,5.0,0.004459004459004459,0.011930329553175257,0.0006805663201748817,7.46775163117308e-07,5.198393652375413e-14,0.379684902238105,0.09695259918698117
2045,distance,job=self-employed,845,304,True,9.0,4.0,0.0006574621959237341,0.008598314122739955,0.0001669304282104084,3.7160120617174694e-07,3.4750537002606736e-13,0.7568951861971513,0.4703212320187502
2045,distance,job=services,2360,839,True,31.0,9.0,0.003167265879130285,0.00776468772109369,7.922571012534836e-08,2.0566597450528533e-14,4.2027722508897176e-30,0.3696821804888442,0.08100925715915208
2045,distance,job=student,435,188,True,7.0,2.0,0.006153488912109602,0.020214331671315568,0.05253464216850831,0.0040268569044341115,7.7261012699795e-06,0.4572368150288748,0.14921510297647983
2045,distance,job=technician,4165,1491,True,39.0,15.0,0.0,0.00223522883386676,1.6575594120165642e-19,4.502548174197417e-33,1.356385661826076e-63,0.6599860393210746,0.6811869283706602
2045,distance,job=unemployed,672,271,True,4.0,3.0,0.0,0.003605195329687795,1.3615673097285844e-05,4.299093360212417e-08,1.8583200027054102e-13,0.8905495330067036,0.9035562350476997
2045,distance,job=unknown,150,57,False,,,,,,,,,
2045,distance,marital=divorced,2814,1070,True,58.0,11.0,0.010718413703488331,0.015741792333207584,0.001582948925859796,9.490900154878131e-09,1.2744359179082412e-23,0.016881525876202945,4.733236172280581e-07
2045,distance,marital=married,15080,5436,True,152.0,55.0,8.037939072421836e-05,0.0015387068746692,6.13443877119701e-61,1.5029719813070848e-108,5.895476132018025e-217,0.5458895128371957,0.4718524771719086
2045,distance,marital=single,6824,2537,True,79.0,26.0,0.0015927149573105024,0.003982457239611032,6.157430391741026e-24,3.3387152337976055e-44,2.094917270366603e-91,0.33788776162739176,0.10775969922041884
2045,distance,education=primary,3851,1329,True,39.0,14.0,0.00012852492727849678,0.0032395263365232224,1.0634421994387865e-16,7.148787297847416e-29,1.4791663162158167e-56,0.6209546195123287,0.49006096756868694
2045,distance,education=secondary,12758,4708,True,131.0,48.0,0.0002707748435918996,0.001880185158869948,1.0874400592631285e-50,1.141972289502901e-90,6.020672145114028e-182,0.5219642512971148,0.39229611485499616
2045,distance,education=tertiary,7104,2660,True,80.0,27.0,0.0012740012740012734,0.003582978065982018,8.351942756957214e-26,3.4694903851226847e-47,9.797042635133852e-97,0.364766743941452,0.1564811980986223
2045,distance,education=unknown,1005,346,True,18.0,4.0,0.007990351273933364,0.016610082155244874,0.012210653258882426,6.595272264929883e-05,9.043312793098583e-11,0.29845585067905506,0.014469466935299392
2045,distance,age=<30,2775,1053,True,47.0,11.0,0.007007007007007007,0.011664548126806045,1.0964547440539073e-05,4.2590225503842565e-12,1.295345856428839e-28,0.09017196128826799,0.0005013515723924944
2045,distance,age=30-39,9907,3634,True,115.0,37.0,0.0016241959312515487,0.003575150362285702,7.36160514272578e-34,3.257034958921458e-63,1.1655687327712337e-131,0.27525992755737594,0.0622080435538647
2045,distance,age=40-49,6558,2273,True,55.0,23.0,0.0,0.0004925636298648106,3.159294305556134e-33,2.2117420589777988e-55,1.3582101147309899e-104,0.8146458182942711,0.9185641007109618
2045,distance,age=50-59,4686,1726,True,69.0,18.0,0.0047724362705156564,0.008042104591611145,1.5030427027690546e-11,1.3052329710909664e-23,2.4502583569154778e-53,0.1137864888023177,0.0013724804666562142
2045,distance,age=60+,792,357,True,12.0,4.0,0.005203550658096113,0.014579107433641558,0.006077529301399487,5.267619463986341e-05,5.004672871185922e-10,0.4119931848202522,0.1051512713241705
2045,density_ratio,pooled,24718,9043,True,200.0,91.0,0.0,0.0,1.5733679962453634e-124,7.272643532502824e-209,0.0,0.9625941782928833,0.9991636501656257
2045,density_ratio,y=no,23976,8028,True,212.0,81.0,0.0,0.0,7.671392643030353e-111,2.5025910601794947e-190,0.0,0.8603419592336073,0.9686278909293325
2045,density_ratio,y=yes,742,1015,True,4.0,11.0,0.0,0.0023166539088193107,2.388552976548067e-06,3.6985259153016444e-09,3.738393033618486e-15,0.9353436108650872,0.9385695258043733
2045,density_ratio,job=admin.,2787,1052,True,13.0,11.0,0.0,0.0,5.876537148392276e-22,1.0306725100046296e-32,1.5120264676605003e-55,0.9848539276029401,0.9994185913803547
2045,density_ratio,job=blue-collar,5545,1911,True,48.0,20.0,0.0,0.0010077164988189615,1.6120389057621302e-27,4.570622041771577e-46,2.0852744315911775e-87,0.8059587885997219,0.859338922190512
2045,density_ratio,job=entrepreneur,839,287,True,10.0,3.0,0.0019383344770710674,0.010235664745093095,0.0005079094986917071,1.5874513683125994e-06,2.5325007356844835e-12,0.5677807940442818,0.3323931427502665
2045,density_ratio,job=housemaid,696,229,True,5.0,3.0,0.0,0.005096136595751015,3.381932552217491e-05,1.1082171630982495e-07,4.389597316657465e-13,0.8904618120150003,0.8247064373332125
2045,density_ratio,job=management,5114,1949,True,56.0,20.0,0.0009599317381875067,0.0036984498275274445,9.990025243286059e-20,2.4451505358780516e-35,2.584737828889928e-71,0.45904388368141685,0.26529236840764403
2045,density_ratio,job=retired,1110,465,True,19.0,5.0,0.007189007189007187,0.015167518496619152,0.005213743211259222,1.3127190373043564e-05,3.130062547171836e-12,0.242442675815622,0.018652073125986258
2045,density_ratio,job=self-employed,845,304,True,6.0,4.0,0.0,0.00400631867592934,4.236644351700977e-06,4.052165950396016e-09,1.1018473291201075e-15,0.904620673383105,0.8479312542945727
2045,density_ratio,job=services,2360,839,True,10.0,9.0,0.0,0.0,1.2327159126313608e-19,7.109631187538787e-29,2.1351014801435506e-48,0.9875717956365747,0.9994750912385637
2045,density_ratio,job=student,435,188,True,3.0,2.0,0.0,0.007805368775482603,0.0009595624794309619,2.5412349099465468e-05,9.93631669560567e-09,0.8354283532177207,0.8102739320805397
2045,density_ratio,job=technician,4165,1491,True,41.0,15.0,0.0,0.0027815777509474352,1.6602900779206405e-18,8.109037402638136e-32,5.6852828590846375e-62,0.5975436948652881,0.5613069680829861
2045,density_ratio,job=unemployed,672,271,True,1.0,3.0,0.0,0.0,3.206600026119267e-08,4.330787549181407e-11,5.4417439844299044e-17,0.9932866381464102,0.998833591248285
2045,density_ratio,job=unknown,150,57,False,,,,,,,,,
2045,density_ratio,marital=divorced,2814,1070,True,23.0,11.0,0.0,0.001575758858177219,1.7895794453451963e-15,4.447269734757677e-25,2.5192810347750467e-46,0.7972272724564679,0.8588018348715586
2045,density_ratio,marital=married,15080,5436,True,136.0,55.0,0.0,0.0003949108719621519,5.423814174297239e-69,1.1652312582070894e-118,5.124003452619283e-230,0.7911034249167848,0.8962516908975512
2045,density_ratio,marital=single,6824,2537,True,46.0,26.0,0.0,0.0,2.670014675134928e-41,8.614665641922072e-66,4.592750005937446e-119,0.9655987385630679,0.9982702033671045
2045,density_ratio,education=primary,3851,1329,True,21.0,14.0,0.0,0.0,1.9346377641268142e-27,6.598017072758522e-42,6.810997969798355e-73,0.9804207713912971,0.9992455459519998
2045,density_ratio,education=secondary,12758,4708,True,102.0,48.0,0.0,0.0,7.06330023262084e-66,1.3922889666623065e-109,3.31035815012366e-206,0.9300152913785216,0.9916055662721516
2045,density_ratio,education=tertiary,7104,2660,True,72.0,27.0,0.00013650013650013686,0.0023407564185631345,1.9545048166061158e-29,7.687599282799199e-52,7.331141663405939e-103,0.5543757076600406,0.47039364029101327
2045,density_ratio,education=unknown,1005,346,True,5.0,4.0,0.0,0.0004364248208426195,1.7129348808828217e-08,2.4131087172015355e-12,1.5624542125579602e-20,0.9467620936765158,0.9722331268848942
2045,density_ratio,age=<30,2775,1053,True,16.0,11.0,0.0,0.0,1.513183376084344e-19,7.22843945564038e-30,4.824342072152954e-52,0.956617288256324,0.9940512782984248
2045,density_ratio,age=30-39,9907,3634,True,84.0,37.0,0.0,0.00015871021458967007,7.922454537902203e-49,3.693649086620772e-82,2.578468236671452e-156,0.8497487469833115,0.9450762803310141
2045,density_ratio,age=40-49,6558,2273,True,51.0,23.0,0.0,0.0,1.5786773298082115e-35,3.396719678358152e-58,3.83160932503425e-108,0.8814067265232115,0.9731449328017513
2045,density_ratio,age=50-59,4686,1726,True,46.0,18.0,0.0,0.0025598026595890747,1.0900915137497566e-20,1.1239018459415827e-35,1.2775841912823805e-69,0.6475144873377268,0.5700406735946383
2045,density_ratio,age=60+,792,357,True,8.0,4.0,0.00010203040506070875,0.008233902017430152,0.00016808197159818623,4.829199141375125e-07,8.967858251651809e-13,0.6955961116195312,0.5364695045090978


==> anc/results/multiple_testing_summary.csv <==
seed,components,unresolvable,comp_pass_t0.02,pass_uncorr_t0.02,pass_holm_t0.02,pass_uncorr_resolvable_t0.02,pass_holm_resolvable_t0.02,comp_pass_t0.03,pass_uncorr_t0.03,pass_holm_t0.03,pass_uncorr_resolvable_t0.03,pass_holm_resolvable_t0.03,comp_pass_t0.05,pass_uncorr_t0.05,pass_holm_t0.05,pass_uncorr_resolvable_t0.05,pass_holm_resolvable_t0.05,alarms_uncorr,alarms_holm,pass_alarm_uncorr,pass_alarm_holm,alarms_binom_uncorr,alarms_binom_holm,paper_seed
1729,54,2,49,False,False,False,False,51,False,False,False,False,52,False,False,True,True,7,0,False,True,13,9,True
1733,54,2,45,False,False,False,False,49,False,False,False,False,52,False,False,True,True,10,0,False,True,24,12,True
1741,54,2,52,False,False,True,False,52,False,False,True,True,52,False,False,True,True,0,0,True,True,9,0,True
1747,54,2,51,False,False,False,False,51,False,False,False,False,52,False,False,True,True,1,0,False,True,11,2,True
1753,54,2,49,False,False,False,False,52,False,False,True,True,52,False,False,True,True,2,0,False,True,11,4,True
2001,54,2,50,False,False,False,False,52,False,False,True,True,52,False,False,True,True,0,0,True,True,10,1,False
2002,54,2,49,False,False,False,False,51,False,False,False,False,52,False,False,True,True,0,0,True,True,13,5,False
2003,54,2,50,False,False,False,False,51,False,False,False,False,52,False,False,True,True,1,0,False,True,9,4,False
2004,54,2,51,False,False,False,False,51,False,False,False,False,52,False,False,True,True,1,0,False,True,9,3,False
2005,54,2,47,False,False,False,False,49,False,False,False,False,52,False,False,True,True,4,0,False,True,11,7,False
2006,54,2,48,False,False,False,False,51,False,False,False,False,52,False,False,True,True,5,1,False,False,18,8,False
2007,54,2,51,False,False,False,False,52,False,False,True,True,52,False,False,True,True,1,0,False,True,8,3,False
2008,54,2,51,False,False,False,False,52,False,False,True,True,52,False,False,True,True,0,0,True,True,5,0,False
2009,54,2,50,False,False,False,False,51,False,False,False,False,52,False,False,True,True,5,0,False,True,12,9,False
2010,54,2,50,False,False,False,False,52,False,False,True,True,52,False,False,True,True,10,2,False,False,15,14,False
2011,54,2,49,False,False,False,False,50,False,False,False,False,51,False,False,False,False,7,0,False,True,18,11,False
2012,54,2,46,False,False,False,False,51,False,False,False,False,52,False,False,True,True,1,0,False,True,16,4,False
2013,54,2,48,False,False,False,False,51,False,False,False,False,52,False,False,True,True,5,0,False,True,12,8,False
2014,54,2,49,False,False,False,False,50,False,False,False,False,52,False,False,True,True,4,0,False,True,19,6,False
2015,54,2,49,False,False,False,False,51,False,False,False,False,52,False,False,True,True,3,1,False,False,11,6,False
2016,54,2,49,False,False,False,False,50,False,False,False,False,52,False,False,True,True,7,0,False,True,15,10,False
2017,54,2,48,False,False,False,False,51,False,False,False,False,52,False,False,True,True,0,0,True,True,8,3,False
2018,54,2,49,False,False,False,False,51,False,False,False,False,51,False,False,False,False,2,0,False,True,16,7,False
2019,54,2,52,False,False,True,True,52,False,False,True,True,52,False,False,True,True,0,0,True,True,6,3,False
2020,54,2,48,False,False,False,False,51,False,False,False,False,51,False,False,False,False,2,0,False,True,21,4,False
2021,54,2,48,False,False,False,False,50,False,False,False,False,52,False,False,True,True,1,0,False,True,8,3,False
2022,54,2,51,False,False,False,False,52,False,False,True,True,52,False,False,True,True,2,0,False,True,12,5,False
2023,54,2,49,False,False,False,False,51,False,False,False,False,52,False,False,True,True,0,0,True,True,6,2,False
2024,54,2,47,False,False,False,False,51,False,False,False,False,52,False,False,True,True,4,0,False,True,21,9,False
2025,54,2,50,False,False,False,False,51,False,False,False,False,52,False,False,True,True,6,0,False,True,17,8,False
2026,54,2,50,False,False,False,False,52,False,False,True,True,52,False,False,True,True,4,0,False,True,16,9,False
2027,54,2,51,False,False,False,False,51,False,False,False,False,52,False,False,True,True,2,0,False,True,16,5,False
2028,54,2,51,False,False,False,False,52,False,False,True,True,52,False,False,True,True,0,0,True,True,8,2,False
2029,54,2,50,False,False,False,False,51,False,False,False,False,51,False,False,False,False,2,0,False,True,22,3,False
2030,54,2,49,False,False,False,False,51,False,False,False,False,52,False,False,True,True,0,0,True,True,6,2,False
2031,54,2,49,False,False,False,False,50,False,False,False,False,52,False,False,True,True,0,0,True,True,15,2,False
2032,54,2,49,False,False,False,False,50,False,False,False,False,52,False,False,True,True,5,0,False,True,9,7,False
2033,54,2,50,False,False,False,False,51,False,False,False,False,52,False,False,True,True,1,0,False,True,15,7,False
2034,54,2,50,False,False,False,False,51,False,False,False,False,52,False,False,True,True,3,0,False,True,17,6,False
2035,54,2,50,False,False,False,False,51,False,False,False,False,52,False,False,True,True,4,0,False,True,15,8,False
2036,54,2,46,False,False,False,False,51,False,False,False,False,52,False,False,True,True,2,0,False,True,18,5,False
2037,54,2,47,False,False,False,False,49,False,False,False,False,52,False,False,True,True,4,0,False,True,14,9,False
2038,54,2,50,False,False,False,False,51,False,False,False,False,52,False,False,True,True,0,0,True,True,9,4,False
2039,54,2,51,False,False,False,False,52,False,False,True,True,52,False,False,True,True,3,0,False,True,14,7,False
2040,54,2,49,False,False,False,False,51,False,False,False,False,52,False,False,True,True,1,0,False,True,12,3,False
2041,54,2,50,False,False,False,False,52,False,False,True,True,52,False,False,True,True,0,0,True,True,6,1,False
2042,54,2,49,False,False,False,False,50,False,False,False,False,52,False,False,True,True,3,0,False,True,12,5,False
2043,54,2,48,False,False,False,False,50,False,False,False,False,52,False,False,True,True,1,0,False,True,10,5,False
2044,54,2,48,False,False,False,False,51,False,False,False,False,52,False,False,True,True,0,0,True,True,14,4,False
2045,54,2,50,False,False,False,False,52,False,False,True,True,52,False,False,True,True,2,0,False,True,8,4,False


==> anc/results/sweep_masking.csv <==
group,g,group_size,group_recall,pooled_tpr,leak,score_t0.02,theory_t0.02,score_t0.03,theory_t0.03,score_t0.05,theory_t0.05
random,0.005,123,1.0,0.0175,0.0076,94.3226,96.25,96.2151,97.5,97.7291,98.5
random,0.01,247,1.0,0.0227,0.0128,90.3958,92.5,93.5972,95.0,96.1583,97.0
random,0.015,370,1.0,0.0274,0.0176,86.8371,88.75,91.2247,92.5,94.7348,95.5
random,0.02,494,1.0,0.0326,0.0229,82.8489,85.0,88.5659,90.0,93.1395,94.0
random,0.025,617,1.0,0.0377,0.0279,79.0447,81.25,86.0298,87.5,91.6179,92.5
random,0.03,741,1.0,0.0426,0.0329,75.3326,77.5,83.5551,85.0,90.133,91.0
random,0.035,864,1.0,0.0475,0.0379,71.5592,73.75,81.0394,82.5,88.6237,89.5
random,0.04,988,1.0,0.0526,0.043,67.7243,70.0,78.4829,80.0,87.0897,88.0
random,0.045,1111,1.0,0.0578,0.0483,63.7975,66.25,75.865,77.5,85.519,86.5
random,0.05,1235,1.0,0.063,0.0535,59.84,62.5,73.2266,75.0,83.936,85.0
random,0.055,1358,1.0,0.0678,0.0584,56.1892,58.75,70.7928,72.5,82.4757,83.5
random,0.06,1482,1.0,0.0728,0.0634,52.4464,55.0,68.2976,70.0,80.9786,82.0
random,0.065,1605,1.0,0.0777,0.0684,48.7343,51.25,65.8229,67.5,79.4937,80.5
random,0.07,1729,1.0,0.0828,0.0735,44.8382,47.5,63.2254,65.0,77.9353,79.0
random,0.075,1852,1.0,0.0876,0.0784,41.1874,43.75,60.7916,62.5,76.475,77.5
random,0.08,1976,1.0,0.0925,0.0833,37.506,40.0,58.3373,60.0,75.0024,76.0
random,0.085,2099,1.0,0.0975,0.0884,33.7018,36.25,55.8012,57.5,73.4807,74.5
random,0.09,2222,1.0,0.102,0.093,30.2658,32.5,53.5106,55.0,72.1063,73.0
random,0.095,2346,1.0,0.1067,0.0977,26.7071,28.75,51.1381,52.5,70.6829,71.5
random,0.1,2469,1.0,0.1115,0.1026,23.0871,25.0,48.7247,50.0,69.2348,70.0
positives,0.03,741,1.0,0.0423,0.0326,75.5167,77.4945,83.6778,84.9964,90.2067,90.9978


==> anc/run_all.sh <==
#!/usr/bin/env bash
set -e
cd "$(dirname "$0")"
# v1.1 replication (under a minute)
python replicate_bank.py
python sweep_masking.py
python floors.py
# v1.2 extensions (CPU; roughly 8, 35 and 15 minutes on 2 cores)
python replicate_diabetes.py                                  # Experiment A
TVAE_EPOCHS=150 CTGAN_EPOCHS=30 python generators_bank.py     # Experiment B
python report_generators.py
python multiple_testing.py                                    # Experiment C
python report_multiple_testing.py


==> anc/sweep_masking.py <==
"""
sweep_masking.py
Simulation sweep of the pooled-gate masking rule on one seed (1729).

For group shares g = 0.005, 0.010, ..., 0.100 a random subgroup of the training
records with that share is fully exposed (copied unchanged into the Clean release).
The rest of the training set is clean. We run the same distance attack as in
replicate_bank.py and record the pooled leak and pooled score at each tolerance.
The actual rare class (positives, g = 3%) is added as an extra empirical point.

Theory: pooled TPR = a + g (1 - a)  =>  pooled leak u = g  =>  score = 100 - 15 g / t.

Writes results/sweep_masking.csv and figures/fig_masking.pdf.
"""
import os
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

import privgate as pg
from plotstyle import apply_style, TOL_COLORS

SEED = 1729
SHARES = np.round(np.arange(0.005, 0.1001, 0.005), 3)


def main():
    df = pg.load_bank()
    s = pg.split_bank(df, SEED)
    tr, ho = s["train"], s["holdout"]
    enc = pg.Encoder().fit(s["reference"])
    X_tr, X_ho, X_or = enc.transform(tr), enc.transform(ho), enc.transform(s["oracle"])
    n = len(X_tr)

    # Distances to the Clean part of every release are fixed; exposing a group only
    # adds rows, so the nearest distance is min(dist to oracle, dist to exposed group).
    d_tr_or = pg.nn_distance(X_tr, X_or)
    d_ho_or = pg.nn_distance(X_ho, X_or)
    rng = np.random.default_rng(SEED)
    order = rng.permutation(n)  # nested random subgroups: larger g contains smaller g

    def evaluate(group_idx, label, g):
        exposed = X_tr[group_idx]
        mem = -np.minimum(d_tr_or, pg.nn_distance(X_tr, exposed))
        non = -np.minimum(d_ho_or, pg.nn_distance(X_ho, exposed))
        _, flags, _ = pg.attack(mem, non)
        tpr = flags.mean()
        u = pg.leak(tpr)
        row = {"group": label, "g": g, "group_size": len(group_idx),
               "group_recall": flags[group_idx].mean(), "pooled_tpr": tpr, "leak": u}
        for t in pg.TOLERANCES:
            row[f"score_t{t}"] = pg.score(u, t)
            row[f"theory_t{t}"] = pg.score(g, t)
        return row

    rows = [evaluate(order[:int(round(g * n))], "random", float(g)) for g in SHARES]
    pos = np.flatnonzero((tr["y"] == "yes").to_numpy())
    rows.append(evaluate(pos, "positives", len(pos) / n))
    res = pd.DataFrame(rows)
    os.makedirs(os.path.join(pg.HERE, "results"), exist_ok=True)
    res.round(4).to_csv(os.path.join(pg.HERE, "results", "sweep_masking.csv"), index=False)
    print(res.round(4).to_string(index=False))

    # ---------------- figure ----------------
    apply_style()
    fig, ax = plt.subplots(figsize=(6.0, 3.9))
    gg = np.linspace(0, 0.10, 401)
    rnd = res[res.group == "random"]
    posr = res[res.group == "positives"].iloc[0]
    for t in pg.TOLERANCES:
        c = TOL_COLORS[t]
        ax.plot(gg * 100, np.maximum(0, 100 - 15 * gg / t), color=c, lw=1.6,
                label=f"theory, t = {t:.2f}")
        ax.plot(rnd.g * 100, rnd[f"score_t{t}"], "o", ms=4, mfc="white", mec=c, mew=1.1)
        ax.plot(posr.g * 100, posr[f"score_t{t}"], "D", ms=5, color=c)
    ax.axhline(pg.PASS_MARK, color="0.25", lw=1.0, ls="--")
    ax.text(9.9, pg.PASS_MARK + 0.8, "pass mark 85", ha="right", va="bottom",
            fontsize=8, color="0.25")
    # legend entries for marker types
    ax.plot([], [], "o", ms=4, mfc="white", mec="0.3", label="empirical, random subgroup")
    ax.plot([], [], "D", ms=5, color="0.3", label="empirical, rare class (y = yes)")
    ax.set_xlim(0, 10)
    ax.set_ylim(40, 101)
    ax.set_xlabel("Share of training rows fully exposed, g (%)")
    ax.set_ylabel("Pooled component score")
    ax.set_title("A fully exposed group passes the pooled gate while g < t", fontsize=10)
    ax.legend(loc="lower left", fontsize=7.5, frameon=False)
    os.makedirs(os.path.join(pg.HERE, "figures"), exist_ok=True)
    out = os.path.join(pg.HERE, "figures", "fig_masking.pdf")
    fig.savefig(out)
    fig.savefig(out.replace(".pdf", ".png"), dpi=150)
    print("wrote", out)


if __name__ == "__main__":
    main()

